On the Symmetries of the Deletion Channel

In this paper, we consider a class of symmetry groups associated to communication channels, which can informally be viewed as the transformations of the set of inputs that ``commute'' with the action of the channel. These groups were first studied by Polyanskiy in (IEEEToIT 2013). We show the simple result that the input distribution that attains the maximum mutual information for a given channel is a ``fixed point'' of its group. We conjecture (and give empirical evidence) that the channel group of the deletion channel is extremely small (it contains a number of elements constant in the blocklength). We prove a special case of this conjecture. This serves as some formal justification for why the analysis of the binary deletion channel has proved much more difficult than its memoryless counterparts.

==> anc/README.md <==
This folder contains the data accompanying the paper "An Exploration of A New Group of Channel Symmetries,"
authored by Francisco Pernice (fpernice@stanford.edu).

There are two python files:
1. The file 'bdc_equivalence_classes.py' contains the code to generate all equivalence classes
of strings of length up to 14 with respect to the binary deletion channel. It also computes
the common entropy of all elements in each equivalence class. The data generated is stored in '/data/equiv_classes_length_{n}.csv', where n ranges from 1 to 14.
2. The file 'test_classes_different.py' opens the files generated by 'bdc_equivalence_classes.py,'
and checks that all equivalence classes of strings of length up to 14 give different entropy. This serves
as empirical evidence to suggest that these may be exactly the equivalence classes of the BDC.

In the '/data' directory, there are 14 data files, as generated by 'bdc_equivalence_classes.py'.


==> anc/bdc_equivalence_classes.py <==
import numpy as np
from copy import deepcopy
import pandas as pd


def entropy(d):
    return np.sum([-p * np.log2(p) for p in d.values()])

def Y_distribution(x, p):
    """
    Calculates the distribution of the output of the BDC_p when x is the input.
    """
    if len(x) == 0:
        return {"": 1}
    suc = Y_distribution(x[1:], p)
    deleted = {s: suc[s] * p for s in suc}
    survived = {x[0] + s: suc[s] * (1 - p) for s in suc}
    res = {}
    for k in set(deleted.keys()).union(set(survived.keys())):
        res[k] = 0
        if k in deleted:
            res[k] += deleted[k]
        if k in survived:
            res[k] += survived[k]
    return res


def all_permutations(actions):
    """
    Takes in a list of actions and returns a set of tuples of all possible
    permutations of the actions.
    """
    if len(actions) == 0:
        return {tuple()}
    res = set()
    for i in range(len(actions)):
        cur = actions[i]
        remaining = actions[:i] + actions[i + 1:]
        for order in all_permutations(remaining):
            res.add(tuple([cur]) + order)
    return res


def equivalence_classes(n, actions):
    '''
    Finds all equivalence classes of bit strings of length n under
    the set of transformations (functions) in actions. For example,
    for the channel group of the BDC, we have:

        actions = ['a flip of all bits', 'a rotation around the center bit'].
    '''
    # Sub-function which generates a set of all bit strings of length n.
    def all_tuples(k):
        if k == 0:
            return {""}
        prev = all_tuples(k - 1)
        zero = {"0" + t for t in prev}
        one = {"1" + t for t in prev}
        return zero.union(one)

    res = set()
    # Iterates through all strings of length n and finds the subsets that
    # are closed under the transformations in the 'actions' parameter.
    for t in all_tuples(n):
        equivalences = []
        # Considers all possible permutations of the actions
        for action_order in all_permutations(actions):
            curr_t = deepcopy(t)
            equivalences.append(curr_t)
            for action in action_order:
                curr_t = action(curr_t)
                equivalences.append(curr_t)
        res.add(frozenset(equivalences))
    return res

def class_ent(c, p):
    """
    Calculates the entropy of an equivalence class.
    """
    return entropy(Y_distribution(next(iter(c)), p))

def get_entropies(classes, p):
    return [class_ent(c, p) for c in classes]

def print_equiv_classes(classes, v=False, p=0.5, sortby="entropy"):
    """
    Prints the first 15 equivalence classes given as input, sorted by entropy.
    """
    classes = list(classes)
    entropies = get_entropies(classes, p)
    if sortby == 'entropy':
        classes.sort(key=lambda c: class_ent(c, p))
        entropies.sort()
    classes = classes[:15]
    for c, e in zip(classes, entropies):
        print("------------" + f" H = {round(e, 5)}" if v else "")
        for elem in c:
            print(elem)
        print("------------")


def flip(b):
    if b == '1':
        return '0'
    if b == '0':
        return '1'
    throw(f'Can only flip bits; tried flipping {b}.')

if __name__ == '__main__':
    actions = [
        lambda x: ''.join([x[-i] for i in range(1, len(x) + 1)]),
        lambda x: ''.join([flip(b) for b in x])
    ]
    for n in range(1, 15):
        classes = list(equivalence_classes(n, actions))
        classes = [set(c) for c in classes]
        entropies = get_entropies(classes, 0.5)

        df = pd.DataFrame(columns=['entropy', 'members'], data=np.array([entropies, classes]).T)
        df.to_csv(f"data/equiv_classes_length_{n}.csv")


==> anc/data/equiv_classes_length_1.csv <==
,entropy,members
0,1.0,"{'1', '0'}"


==> anc/data/equiv_classes_length_10.csv <==
,entropy,members
0,6.1309066116904045,"{'1011110100', '0100001011', '0010111101', '1101000010'}"
1,6.6982732910777125,"{'1011100110', '1001100010', '0110011101', '0100011001'}"
2,6.38896114903591,"{'1000010101', '1010100001', '0101011110', '0111101010'}"
3,6.4646492920532115,"{'0101111001', '0110000101', '1001111010', '1010000110'}"
4,6.1744627830783525,"{'0010001011', '1101110100', '0010111011', '1101000100'}"
5,6.232050800494437,"{'0100001110', '1011110001', '0111000010', '1000111101'}"
6,6.716082657832464,"{'1010001010', '0101110101', '0101000101', '1010111010'}"
7,6.762264418068231,"{'0101101101', '1011011010', '1010010010', '0100100101'}"
8,6.148148804561188,"{'0001110001', '0111000111', '1000111000', '1110001110'}"
9,6.925467272202619,"{'1001100110', '0110011001'}"
10,6.777115097008711,"{'1001110010', '1011000110', '0100111001', '0110001101'}"
11,5.372727450007688,"{'1011111100', '0100000011', '1100000010', '0011111101'}"
12,6.866461556719278,"{'1011001101', '0100110010'}"
13,6.048640110515234,"{'1110110100', '0001001011', '0010110111', '1101001000'}"
14,5.239591948584209,"{'1000010000', '1111011110', '0111101111', '0000100001'}"
15,5.94063992761456,"{'0011111001', '0110000011', '1001111100', '1100000110'}"
16,5.417517929469766,"{'0000101000', '1110101111', '0001010000', '1111010111'}"
17,6.204774026662284,"{'0001100010', '1110011101', '1011100111', '0100011000'}"
18,4.044197507453808,"{'1100000000', '0011111111', '0000000011', '1111111100'}"
19,5.5833680983958285,"{'0001001000', '1110110111'}"
20,6.1583691893500045,"{'1110011011', '0001100100', '0010011000', '1101100111'}"
21,6.901793327711128,"{'1010110101', '0101001010'}"
22,6.530886986443592,"{'0111010011', '0011010001', '1100101110', '1000101100'}"
23,6.007943813566194,"{'0101111000', '1110000101', '1010000111', '0001111010'}"
24,5.837212275410833,"{'1111010011', '0011010000', '0000101100', '1100101111'}"
25,5.353026453016705,"{'0000011100', '1100011111', '1111100011', '0011100000'}"
26,6.145549461118221,"{'1110001100', '0001110011', '0011000111', '1100111000'}"
27,6.036274575281224,"{'1011000001', '1000001101', '0111110010', '0100111110'}"
28,6.386731210517802,"{'0101101000', '1010010111', '1110100101', '0001011010'}"
29,4.087062505798565,"{'1011111111', '0000000010', '1111111101', '0100000000'}"
30,6.662201024309095,"{'0101011101', '1010100010', '0100010101', '1011101010'}"
31,4.542244382453808,"{'1000000001', '0111111110'}"
32,6.4996132590229445,"{'0010101011', '1101010100'}"
33,6.345025956823735,"{'0010100011', '1100010100', '0011101011', '1101011100'}"
34,6.421985429916289,"{'1101110010', '0100111011', '1011000100', '0010001101'}"
35,6.207594274275111,"{'1000100011', '1100010001', '0011101110', '0111011100'}"
36,3.629927504143322,"{'0000000001', '1111111110', '0111111111', '1000000000'}"
37,5.880720931659919,"{'0000110100', '0010110000', '1101001111', '1111001011'}"
38,5.129735348703262,"{'0000001010', '1010111111', '0101000000', '1111110101'}"
39,6.463161147628172,"{'0101100001', '1000011010', '1010011110', '0111100101'}"
40,6.593377140778738,"{'0101110110', '1010001001', '0110111010', '1001000101'}"
41,6.601255060939597,"{'0101011100', '1010100011', '0011101010', '1100010101'}"
42,6.189326377724206,"{'0011010111', '0001010011', '1100101000', '1110101100'}"
43,6.1920530498727056,"{'1011110110', '1001000010', '0100001001', '0110111101'}"
44,6.129829857007497,"{'0111100011', '0011100001', '1100011110', '1000011100'}"
45,5.894278021134585,"{'0011001111', '0000110011', '1111001100', '1100110000'}"
46,6.924965594772496,"{'0110101010', '1010101001', '1001010101', '0101010110'}"
47,5.955205286637031,"{'0110001111', '1111000110', '1001110000', '0000111001'}"
48,5.561050892012372,"{'0001000011', '1100001000', '1110111100', '0011110111'}"
49,5.9553613557218625,"{'1001010000', '0110101111', '0000101001', '1111010110'}"
50,6.419149015513597,"{'0100100011', '1100010010', '0011101101', '1011011100'}"
51,6.799549683743294,"{'1001101101', '1011011001', '0110010010', '0100100110'}"
52,6.016771830340618,"{'0000101010', '1010101111', '1111010101', '0101010000'}"
53,5.572620672763628,"{'1110000111', '0001111000'}"
54,6.309303429749621,"{'0011100011', '1100011100'}"
55,5.011070902941694,"{'0000001100', '1100111111', '1111110011', '0011000000'}"
56,6.8922861285455,"{'1001010110', '0110101001'}"
57,6.3383302280155664,"{'1011011000', '0001101101', '1110010010', '0100100111'}"
58,5.963112836884949,"{'0100101111', '1011010000', '1111010010', '0000101101'}"
59,6.874525130611541,"{'0101010010', '0100101010', '1010101101', '1011010101'}"
60,6.2048880450256565,"{'1100111101', '1011110011', '0011000010', '0100001100'}"
61,6.405126710779038,"{'1011101011', '0010100010', '1101011101', '0100010100'}"
62,5.0559239123060955,"{'1110100000', '1111101000', '0000010111', '0001011111'}"
63,5.941410318611705,"{'1010000010', '1011111010', '0100000101', '0101111101'}"
64,6.092692535721862,"{'1100100001', '1000010011', '0111101100', '0011011110'}"
65,5.617282696767564,"{'0001110111', '1110111000', '0001000111', '1110001000'}"
66,6.712076740064667,"{'0110110110', '1001001001'}"
67,6.442843990539184,"{'1101100010', '0010011101', '1011100100', '0100011011'}"
68,6.606982706616364,"{'0011000110', '0110001100', '1100111001', '1001110011'}"
69,5.775740321757797,"{'1000001011', '0111110100', '1101000001', '0010111110'}"
70,5.485512322546841,"{'0011101111', '0000100011', '1111011100', '1100010000'}"
71,5.197109323221993,"{'1011000000', '0000001101', '0100111111', '1111110010'}"
72,5.615736214801084,"{'1101110000', '0010001111', '0000111011', '1111000100'}"
73,5.872069863468218,"{'1000111110', '1000001110', '0111000001', '0111110001'}"
74,5.539133483516705,"{'1011111000', '0001111101', '0100000111', '1110000010'}"
75,6.319898243543792,"{'1011000011', '0100111100', '1100001101', '0011110010'}"
76,6.566360825948298,"{'1000110011', '0011001110', '1100110001', '0111001100'}"
77,5.978976146767248,"{'1000001010', '0101000001', '1010111110', '0111110101'}"
78,6.075675740112664,"{'0010111100', '1101000011', '1100001011', '0011110100'}"
79,4.982759823660623,"{'0000001001', '0110111111', '1001000000', '1111110110'}"
80,5.837335879121535,"{'1000001001', '1001000001', '0111110110', '0110111110'}"
81,6.69670303531616,"{'1101011001', '1001101011', '0010100110', '0110010100'}"
82,6.38709539324325,"{'1011110010', '1011000010', '0100111101', '0100001101'}"
83,5.646326146912383,"{'0000011001', '1001100000', '1111100110', '0110011111'}"
84,6.943337858316019,"{'1001101010', '0101011001', '0110010101', '1010100110'}"
85,6.558786942753272,"{'0010111001', '1101000110', '1001110100', '0110001011'}"
86,5.173648138309702,"{'1101111110', '0010000001', '0111111011', '1000000100'}"
87,6.640966600813541,"{'0110011011', '1001100100', '0010011001', '1101100110'}"
88,6.039603626257132,"{'1111001101', '1011001111', '0000110010', '0100110000'}"
89,6.827910526381327,"{'1001001101', '0110110010', '1011001001', '0100110110'}"
90,6.584592319762095,"{'0101110011', '0011000101', '1100111010', '1010001100'}"
91,5.486448310242972,"{'0011110000', '1100001111', '1111000011', '0000111100'}"
92,6.249756751566581,"{'1110110101', '0101001000', '0001001010', '1010110111'}"
93,6.70029919264028,"{'0101001011', '0010110101', '1010110100', '1101001010'}"
94,6.61977813968887,"{'1001110001', '0110001110', '1000111001', '0111000110'}"
95,5.596893863218484,"{'0110000001', '1000000110', '0111111001', '1001111110'}"
96,6.548311150114549,"{'1101001110', '0010110001', '0111001011', '1000110100'}"
97,5.42999948499748,"{'1110010000', '0000100111', '0001101111', '1111011000'}"
98,5.844641787695023,"{'1110101000', '0001010111'}"
99,6.768389881611485,"{'0101001110', '1010110001', '0111001010', '1000110101'}"
100,6.4456377886139045,"{'1001100111', '0001100110', '1110011001', '0110011000'}"
101,6.646650567911895,"{'0110111001', '0110001001', '1001110110', '1001000110'}"
102,6.369034209159806,"{'0001010110', '1001010111', '0110101000', '1110101001'}"
103,6.1181470188277345,"{'1110011100', '0001100011', '0011100111', '1100011000'}"
104,6.700822086729595,"{'1001101100', '0011011001', '1100100110', '0110010011'}"
105,4.72102919023262,"{'1001111111', '0000000110', '0110000000', '1111111001'}"
106,5.532118833784034,"{'1101111100', '0010000011', '0011111011', '1100000100'}"
107,6.142364850538791,"{'0111011000', '0001101110', '1110010001', '1000100111'}"
108,6.051356722219839,"{'0010000101', '1010000100', '0101111011', '1101111010'}"
109,6.273000778934372,"{'1011001000', '0100110111', '0001001101', '1110110010'}"
110,6.3154012714896135,"{'1110001101', '1011000111', '0100111000', '0001110010'}"
111,5.094432168818474,"{'1111010000', '0000101111'}"
112,6.654759080669395,"{'1000101101', '0100101110', '0111010010', '1011010001'}"
113,5.46226492415041,"{'0001001111', '1111001000', '0000110111', '1110110000'}"
114,6.100833511853828,"{'0001110100', '1110001011', '0010111000', '1101000111'}"
115,4.257917875618023,"{'1110000000', '0000000111', '0001111111', '1111111000'}"
116,5.686781423007734,"{'0010000100', '1101111011'}"
117,6.57846642959623,"{'1100110011', '0011001100'}"
118,4.396384822086196,"{'0000011111', '1111100000'}"
119,6.54246508626596,"{'0010101100', '1100101011', '0011010100', '1101010011'}"
120,6.148312678648665,"{'0011110110', '1100001001', '1001000011', '0110111100'}"
121,5.174779574755657,"{'1111100001', '1000011111', '0111100000', '0000011110'}"
122,5.946955202654526,"{'1010001111', '0000111010', '0101110000', '1111000101'}"
123,5.998638971638636,"{'0110000010', '0100000110', '1011111001', '1001111101'}"
124,6.5393939521027145,"{'0111001110', '1000110001'}"
125,6.445380117510054,"{'0001101001', '1001011000', '1110010110', '0110100111'}"
126,5.396224176790428,"{'0010011111', '1101100000', '1111100100', '0000011011'}"
127,6.019470673165672,"{'1111001001', '0000110110', '1001001111', '0110110000'}"
128,6.691620696436162,"{'1101010110', '0110101011', '0010101001', '1001010100'}"
129,2.7064289632273306,"{'0000000000', '1111111111'}"
130,6.609033502018893,"{'1101001001', '0110110100', '1001001011', '0010110110'}"
131,6.502613158083427,"{'1001111001', '0110000110'}"
132,5.539455408122423,"{'0000100100', '1101101111', '0010010000', '1111011011'}"
133,5.895948351174574,"{'0110010000', '1001101111', '0000100110', '1111011001'}"
134,5.966798796446317,"{'0111101110', '0111011110', '1000100001', '1000010001'}"
135,5.159299096479879,"{'1000100000', '0111011111', '0000010001', '1111101110'}"
136,6.6102877430509075,"{'0101011011', '1010100100', '1101101010', '0010010101'}"
137,6.172979485847516,"{'0010011110', '0111100100', '1101100001', '1000011011'}"
138,6.58330512978093,"{'1100101100', '0011010011'}"
139,6.139904829694307,"{'0011000011', '0011110011', '1100111100', '1100001100'}"
140,6.915645612794682,"{'0110010110', '1001101001', '1001011001', '0110100110'}"
141,6.818071694996441,"{'0100101101', '1011010010'}"
142,6.186556258968546,"{'1011011110', '1000010010', '0111101101', '0100100001'}"
143,6.128933329214058,"{'1101011110', '1000010100', '0010100001', '0111101011'}"
144,6.824271567474888,"{'0110101101', '1001010010', '0100101001', '1011010110'}"
145,6.518482601568639,"{'0100011101', '1011100010'}"
146,6.329526682310952,"{'1011110101', '0100001010', '0101000010', '1010111101'}"
147,5.847986514444856,"{'1110100001', '1000010111', '0001011110', '0111101000'}"
148,6.154864941172573,"{'0111000011', '1100001110', '1000111100', '0011110001'}"
149,6.361522369814061,"{'0010100100', '1101101011', '0010010100', '1101011011'}"
150,6.469115719842157,"{'0100100010', '0100010010', '1011101101', '1011011101'}"
151,6.478950458842385,"{'1110010101', '1010100111', '0101011000', '0001101010'}"
152,6.357411877900339,"{'0010010011', '1101101100', '0011011011', '1100100100'}"
153,5.478785631706606,"{'1110001111', '0001110000', '1111000111', '0000111000'}"
154,6.7241872195564,"{'0100110011', '1011001100', '1100110010', '0011001101'}"
155,6.232074679267865,"{'0001101011', '0010100111', '1101011000', '1110010100'}"
156,6.456140221479394,"{'1110011010', '0101100111', '1010011000', '0001100101'}"
157,5.202817515423087,"{'0111110000', '1000001111', '1111000001', '0000111110'}"
158,6.612646783632945,"{'0011100110', '1100011001', '0110011100', '1001100011'}"
159,5.923083657443398,"{'1110010111', '1110100111', '0001101000', '0001011000'}"
160,6.957849137546518,"{'0101010101', '1010101010'}"
161,5.789249738174048,"{'1101010000', '0000101011', '0010101111', '1111010100'}"
162,4.9277950669664525,"{'1101000000', '1111110100', '0000001011', '0010111111'}"
163,6.131460033425324,"{'1110100010', '1011101000', '0001011101', '0100010111'}"
164,5.862217847471639,"{'1111001110', '1000110000', '0111001111', '0000110001'}"
165,5.576080580764086,"{'0110100000', '0000010110', '1001011111', '1111101001'}"
166,5.3344282751085625,"{'0010100000', '1111101011', '1101011111', '0000010100'}"
167,4.429379488707993,"{'0000010000', '1111011111', '0000100000', '1111101111'}"
168,5.963522770268481,"{'1110011000', '0001100111'}"
169,6.351298985344654,"{'0011100100', '0010011100', '1100011011', '1101100011'}"
170,6.117656630743983,"{'0111010111', '1000101000', '1110101110', '0001010001'}"
171,6.234422574555906,"{'1110010011', '0001101100', '1100100111', '0011011000'}"
172,6.11775773313271,"{'0011001000', '0001001100', '1110110011', '1100110111'}"
173,6.77084325837956,"{'1010101100', '0011010101', '1100101010', '0101010011'}"
174,5.952036703154469,"{'0111100001', '1000011110'}"
175,6.73109877462461,"{'0100011010', '1010011101', '1011100101', '0101100010'}"
176,6.672091468180463,"{'0101101100', '1010010011', '1100100101', '0011011010'}"
177,6.763127275075215,"{'1010111001', '0110001010', '0101000110', '1001110101'}"
178,6.6077890194233415,"{'0110010001', '0111011001', '1001101110', '1000100110'}"
179,6.728791479873248,"{'1101010101', '0101010100', '0010101010', '1010101011'}"
180,6.547199881528906,"{'0010110011', '1100110100', '0011001011', '1101001100'}"
181,6.194447681926609,"{'0001110110', '1110001001', '1001000111', '0110111000'}"
182,6.7010819101499095,"{'1100101101', '1011010011', '0011010010', '0100101100'}"
183,6.671063145178673,"{'0101101011', '0010100101', '1010010100', '1101011010'}"
184,6.397335029779444,"{'1001101000', '0001011001', '0110010111', '1110100110'}"
185,6.445889051822499,"{'1011011011', '1101101101', '0010010010', '0100100100'}"
186,5.318215770118327,"{'1100000011', '0011111100'}"
187,6.241109144790897,"{'0100011110', '1011100001', '0111100010', '1000011101'}"
188,6.918481090008433,"{'0101101010', '1010100101', '1010010101', '0101011010'}"
189,5.182007970207802,"{'1111001111', '0000110000'}"
190,6.402177964138687,"{'0001010101', '0101010111', '1010101000', '1110101010'}"
191,6.649578042026967,"{'1101010010', '1011010100', '0100101011', '0010101101'}"
192,5.574385533813313,"{'0100000100', '0010000010', '1101111101', '1011111011'}"
193,6.243414639278856,"{'1101110110', '1001000100', '0010001001', '0110111011'}"
194,5.132442673882784,"{'1000000111', '0111111000', '1110000001', '0001111110'}"
195,5.03379987377861,"{'1111110001', '1000111111', '0111000000', '0000001110'}"
196,6.069278103980558,"{'0001000110', '1110111001', '0110001000', '1001110111'}"
197,6.482782427399519,"{'0111010001', '1000101110'}"
198,5.474686606957979,"{'0001111100', '1110000011', '0011111000', '1100000111'}"
199,6.51819940154714,"{'0101110100', '1101000101', '1010001011', '0010111010'}"
200,4.98904233534836,"{'1011111110', '0100000001', '0111111101', '1000000010'}"
201,6.810130469906989,"{'0101001001', '1010110110', '1001001010', '0110110101'}"
202,6.110926174163572,"{'0010000110', '1101111001', '0110000100', '1001111011'}"
203,6.950571190025961,"{'0101100101', '1010011010'}"
204,5.567527263845422,"{'0100001111', '0000111101', '1111000010', '1011110000'}"
205,6.60902365697296,"{'1010001110', '1000111010', '0111000101', '0101110001'}"
206,6.2602310292608765,"{'0111011101', '1011101110', '1000100010', '0100010001'}"
207,6.484749302645623,"{'1000101011', '1101010001', '0010101110', '0111010100'}"
208,6.936486405660701,"{'1010011001', '1001100101', '0101100110', '0110011010'}"
209,6.369699121970446,"{'1101110101', '0101000100', '0010001010', '1010111011'}"
210,6.367655640214656,"{'1001011110', '0110100001', '1000010110', '0111101001'}"
211,6.247956419650466,"{'1101110011', '1100111011', '0010001100', '0011000100'}"
212,6.696421874414169,"{'1101001101', '1011001011', '0010110010', '0100110100'}"
213,6.711909653279591,"{'1010101110', '0101010001', '0111010101', '1000101010'}"
214,6.380536979124255,"{'0011011101', '1011101100', '0100010011', '1100100010'}"
215,6.658241538724976,"{'0010011010', '1101100101', '1010011011', '0101100100'}"
216,5.382965262691631,"{'0100100000', '1011011111', '0000010010', '1111101101'}"
217,6.128837249046304,"{'0111001000', '1110110001', '0001001110', '1000110111'}"
218,6.280940340373393,"{'1100001010', '1010111100', '0101000011', '0011110101'}"
219,4.387283831686721,"{'0001000000', '1111110111', '0000001000', '1110111111'}"
220,6.012845520619722,"{'1010001000', '0001000101', '0101110111', '1110111010'}"
221,6.310667684522293,"{'0101000111', '1010111000', '1110001010', '0001110101'}"
222,5.2905064275263625,"{'1111101100', '0000010011', '1100100000', '0011011111'}"
223,6.6467677279464015,"{'0110100010', '1011101001', '0100010110', '1001011101'}"
224,5.789146027680087,"{'1000101111', '1111010001', '0000101110', '0111010000'}"
225,5.5958667745185,"{'0000010101', '1010100000', '1111101010', '0101011111'}"
226,6.685021149261258,"{'1000110110', '0110110001', '1001001110', '0111001001'}"
227,6.041246898141928,"{'0110000111', '0001111001', '1001111000', '1110000110'}"
228,6.4946839312777165,"{'1101001011', '0010110100'}"
229,6.3665773455523365,"{'1101100100', '0010011011'}"
230,6.642602423230679,"{'1010011100', '1100011010', '0011100101', '0101100011'}"
231,6.425909479754047,"{'1001100001', '0110011110', '1000011001', '0111100110'}"
232,6.759925891702633,"{'0101001100', '0011001010', '1100110101', '1010110011'}"
233,5.686489761266027,"{'0000011010', '0101100000', '1111100101', '1010011111'}"
234,6.674540282166702,"{'0011001001', '0110110011', '1100110110', '1001001100'}"
235,5.6019415090615015,"{'1110111101', '0100001000', '1011110111', '0001000010'}"
236,6.254678325156921,"{'0111011011', '1000100100', '1101101110', '0010010001'}"
237,4.659470897660966,"{'0000000101', '1111111010', '0101111111', '1010000000'}"
238,6.757026590022221,"{'1010001101', '0100111010', '0101110010', '1011000101'}"
239,6.2771519997699485,"{'0010001110', '1101110001', '1000111011', '0111000100'}"
240,6.576684062288029,"{'1100010110', '1001011100', '0011101001', '0110100011'}"
241,6.573267144047021,"{'0111011010', '0101101110', '1010010001', '1000100101'}"
242,5.54077159098468,"{'1010000001', '1000000101', '0101111110', '0111111010'}"
243,6.413638796939194,"{'0011100010', '1011100011', '0100011100', '1100011101'}"
244,6.080987172885565,"{'1110100100', '0001011011', '0010010111', '1101101000'}"
245,6.908865808952717,"{'0100110101', '1011001010', '1010110010', '0101001101'}"
246,5.244821349820572,"{'1110111110', '0111110111', '1000001000', '0001000001'}"
247,5.536531352726961,"{'1111011101', '0100010000', '1011101111', '0000100010'}"
248,5.92513216861923,"{'0001100001', '0111100111', '1000011000', '1110011110'}"
249,5.466454874083275,"{'0100011111', '0000011101', '1111100010', '1011100000'}"
250,6.595368669728314,"{'0110100100', '0010010110', '1101101001', '1001011011'}"
251,5.859473820073597,"{'1111011010', '1010010000', '0101101111', '0000100101'}"
252,5.418591566710651,"{'0100000010', '1011111101'}"
253,6.322520077417861,"{'1100100011', '0011011100', '0011101100', '1100010011'}"
254,5.143152278490125,"{'1110011111', '1111100111', '0001100000', '0000011000'}"
255,6.166645270596758,"{'1110101011', '0001010100', '0010101000', '1101010111'}"
256,6.901424671382361,"{'0110100101', '0101101001', '1010010110', '1001011010'}"
257,6.720558933244595,"{'1001010011', '1100101001', '0011010110', '0110101100'}"
258,6.293788931988278,"{'0100101000', '0001010010', '1011010111', '1110101101'}"
259,6.411873456563444,"{'0101111010', '1010000101'}"
260,6.65344023061016,"{'1001010001', '0111010110', '1000101001', '0110101110'}"
261,6.711076176163976,"{'0100110001', '1000110010', '0111001101', '1011001110'}"
262,4.941259111506226,"{'1000000011', '1100000001', '0011111110', '0111111100'}"
263,5.657163829907114,"{'1110000100', '0010000111', '0001111011', '1101111000'}"
264,4.288283627651107,"{'1111111011', '0000000100', '0010000000', '1101111111'}"
265,6.057218964999842,"{'1110100011', '1100010111', '0001011100', '0011101000'}"
266,4.364001097000556,"{'0000111111', '1111110000', '1111000000', '0000001111'}"
267,6.148611437482079,"{'1001001000', '0110110111', '1110110110', '0001001001'}"
268,5.852120691411518,"{'1100111110', '0111110011', '0011000001', '1000001100'}"
269,6.103536039004612,"{'1111001010', '0000110101', '1010110000', '0101001111'}"
270,5.893150718188955,"{'0101111100', '1010000011', '0011111010', '1100000101'}"
271,5.660947883556552,"{'0001000100', '1110111011', '1101110111', '0010001000'}"


==> anc/data/equiv_classes_length_11.csv <==
,entropy,members
0,6.608099492339537,"{'10111101100', '01000010011', '11001000010', '00110111101'}"
1,6.778935307280099,"{'11001101000', '00110010111', '11101001100', '00010110011'}"
2,5.176999010568135,"{'11111101000', '00000010111', '00010111111', '11101000000'}"
3,6.593242499272765,"{'00111011000', '11000100111', '00011011100', '11100100011'}"
4,6.374681533707452,"{'11010000111', '00011110100', '00101111000', '11100001011'}"
5,6.677150078976675,"{'11011101011', '00101000100', '00100010100', '11010111011'}"
6,6.930437485289419,"{'01110100011', '11000101110', '10001011100', '00111010001'}"
7,5.664248224911706,"{'11111011011', '00100100000', '00000100100', '11011011111'}"
8,7.1846156738277696,"{'11010101101', '10110101011', '01001010100', '00101010010'}"
9,5.230351089479601,"{'01010000000', '10101111111', '00000001010', '11111110101'}"
10,7.293841232231324,"{'10010110011', '00110010110', '11001101001', '01101001100'}"
11,6.879346663096124,"{'01011100001', '10100011110', '10000111010', '01111000101'}"
12,5.780461340769261,"{'11100000111', '00011111000'}"
13,7.285836632565082,"{'00110101001', '10010101100', '01101010011', '11001010110'}"
14,6.367739745522925,"{'11101110100', '11010001000', '00101110111', '00010001011'}"
15,6.25500140310446,"{'10101100000', '11111001010', '01010011111', '00000110101'}"
16,6.36148935002247,"{'11011000001', '10000011011', '01111100100', '00100111110'}"
17,6.466300470625753,"{'00100001001', '10010000100', '01101111011', '11011110110'}"
18,6.573317502328388,"{'00100101000', '00010100100', '11101011011', '11011010111'}"
19,7.4304337160344645,"{'10010101001', '01101010110'}"
20,7.157585165303456,"{'10110001100', '11001110010', '00110001101', '01001110011'}"
21,6.282508861783832,"{'11110101110', '01110101111', '00001010001', '10001010000'}"
22,6.7189872692432235,"{'00101011110', '10000101011', '11010100001', '01111010100'}"
23,7.1594643187045195,"{'01100011101', '10011100010', '01000111001', '10111000110'}"
24,6.501838692576472,"{'00011011000', '11100100111'}"
25,6.36213591833881,"{'01000001001', '01101111101', '10010000010', '10111110110'}"
26,6.558112046604007,"{'01010001000', '10101110111', '00010001010', '11101110101'}"
27,6.104962249617983,"{'00000101101', '11111010010', '10110100000', '01001011111'}"
28,7.009014353146519,"{'01110001100', '11001110001', '00110001110', '10001110011'}"
29,5.84676330861454,"{'00010001000', '11101110111'}"
30,6.450987474161646,"{'11101011000', '00011010111', '11100101000', '00010100111'}"
31,5.628551483406619,"{'00001001111', '00001101111', '11110110000', '11110010000'}"
32,7.417032835937809,"{'10100110110', '01011001001', '01101100101', '10010011010'}"
33,5.6126348487357,"{'00111011111', '11000100000', '11111011100', '00000100011'}"
34,7.064740870419696,"{'10100100010', '01000100101', '01011011101', '10111011010'}"
35,6.257773756804786,"{'00100101111', '11011010000', '00001011011', '11110100100'}"
36,6.717729970714069,"{'00100100100', '11011011011'}"
37,7.353450581493143,"{'10010110110', '10010010110', '01101101001', '01101001001'}"
38,6.988231325718734,"{'11001110011', '00110001100'}"
39,6.606792627725081,"{'01010000100', '10101111011', '00100001010', '11011110101'}"
40,6.9787105533739116,"{'00111001110', '01110011100', '11000110001', '10001100011'}"
41,5.483494593315474,"{'00000011100', '11000111111', '00111000000', '11111100011'}"
42,6.704767861316778,"{'10011111001', '01100000110'}"
43,7.295929544706482,"{'10101101101', '10110110101', '01001001010', '01010010010'}"
44,6.897026404563399,"{'01101111001', '10010000110', '01100001001', '10011110110'}"
45,5.251819132944354,"{'10000000111', '00011111110', '01111111000', '11100000001'}"
46,7.307727992469314,"{'01011001110', '10001100101', '10100110001', '01110011010'}"
47,6.420463076909584,"{'01000001110', '10001111101', '10111110001', '01110000010'}"
48,5.350994118075768,"{'11110000001', '10000001111', '00001111110', '01111110000'}"
49,6.306750068355668,"{'00001110100', '11010001111', '11110001011', '00101110000'}"
50,6.963497997330892,"{'10110011110', '01111001101', '10000110010', '01001100001'}"
51,5.627248194957997,"{'00011111100', '11100000011', '00111111000', '11000000111'}"
52,5.978731521113853,"{'00110100000', '11111010011', '11001011111', '00000101100'}"
53,6.5070139248298275,"{'01010000010', '10111110101', '10101111101', '01000001010'}"
54,7.034999936082082,"{'10100100100', '00100100101', '11011011010', '01011011011'}"
55,5.731895838723019,"{'00010000011', '11000001000', '11101111100', '00111110111'}"
56,7.173225346564574,"{'01110001010', '01010001110', '10101110001', '10001110101'}"
57,7.393940943471009,"{'01100100101', '10100100110', '01011011001', '10011011010'}"
58,7.145879923279078,"{'10110011100', '01001100011', '00111001101', '11000110010'}"
59,6.309931999540831,"{'10111110100', '00101111101', '11010000010', '01000001011'}"
60,5.6816415611953435,"{'11100000010', '10111111000', '00011111101', '01000000111'}"
61,6.173803704318571,"{'10000100001', '01111011110'}"
62,5.402460386620322,"{'00000010011', '11111101100', '11001000000', '00110111111'}"
63,6.152496606241554,"{'00000101010', '01010100000', '10101011111', '11111010101'}"
64,7.4543293982325665,"{'10110011010', '10100110010', '01011001101', '01001100101'}"
65,6.226892377038462,"{'00100000101', '01011111011', '10100000100', '11011111010'}"
66,7.004599723342995,"{'10100010011', '01011101100', '11001000101', '00110111010'}"
67,7.084346932031163,"{'00110101011', '00101010011', '11010101100', '11001010100'}"
68,7.051843528452789,"{'10001010011', '00110101110', '01110101100', '11001010001'}"
69,7.026912802800057,"{'11010101110', '10001010100', '00101010001', '01110101011'}"
70,7.389581732590244,"{'01101010010', '10010101101', '10110101001', '01001010110'}"
71,6.299308363312128,"{'01101101111', '00001001001', '10010010000', '11110110110'}"
72,6.958794774248972,"{'11100101101', '10110100111', '00011010010', '01001011000'}"
73,6.447616423112047,"{'01101111000', '10010000111', '00011110110', '11100001001'}"
74,7.209523350922092,"{'01000101010', '10111010101', '10101011101', '01010100010'}"
75,4.531554445814088,"{'00000111111', '00000011111', '11111000000', '11111100000'}"
76,7.029076973834172,"{'11100101010', '00011010101', '01010100111', '10101011000'}"
77,6.346302331402079,"{'11101011110', '10000101000', '01111010111', '00010100001'}"
78,6.124918427533153,"{'10001000001', '10000010001', '01111101110', '01110111110'}"
79,6.674953081429341,"{'11000111101', '00111000010', '10111100011', '01000011100'}"
80,6.562315121267518,"{'11000101000', '00010100011', '11101011100', '00111010111'}"
81,6.496407222675389,"{'11100010001', '00011101110', '10001000111', '01110111000'}"
82,5.551931212088869,"{'00010100000', '11101011111', '00000101000', '11111010111'}"
83,7.1972855100259885,"{'01001110110', '10110001001', '10010001101', '01101110010'}"
84,6.791491514521459,"{'11100101110', '00011010001', '01110100111', '10001011000'}"
85,6.944706668147865,"{'01010101000', '11101010101', '10101010111', '00010101010'}"
86,6.717351923483894,"{'00010101011', '11010101000', '11101010100', '00101010111'}"
87,6.389533610891461,"{'01000001100', '10111110011', '11001111101', '00110000010'}"
88,6.88675926465822,"{'01111000110', '10011100001', '01100011110', '10000111001'}"
89,6.915849292874013,"{'10001111001', '01110000110', '10011110001', '01100001110'}"
90,7.299724310554143,"{'01110011001', '10011001110', '10001100110', '01100110001'}"
91,6.706898170881388,"{'10111100100', '11011000010', '00100111101', '01000011011'}"
92,6.1457871669695034,"{'01111100001', '10000011110', '10000111110', '01111000001'}"
93,6.655135161260141,"{'10011111010', '10100000110', '01100000101', '01011111001'}"
94,5.3085809542748,"{'10000111111', '11111100001', '01111000000', '00000011110'}"
95,6.794785449432819,"{'00010010110', '11101101001', '01101001000', '10010110111'}"
96,6.966635554621192,"{'00101110001', '01110001011', '11010001110', '10001110100'}"
97,7.464352512858733,"{'01101010101', '10010101010', '01010101001', '10101010110'}"
98,6.031747893760741,"{'11110100001', '00001011110', '01111010000', '10000101111'}"
99,7.316148177124867,"{'01010101100', '00110101010', '11001010101', '10101010011'}"
100,7.315601681128795,"{'11001100101', '10100110011', '01011001100', '00110011010'}"
101,6.099116649994585,"{'00001011000', '00011010000', '11110100111', '11100101111'}"
102,6.110690764744677,"{'01111001111', '00001100001', '10000110000', '11110011110'}"
103,6.630604893488083,"{'00100111000', '11011000111', '11100011011', '00011100100'}"
104,6.84989749186782,"{'10100001100', '01011110011', '00110000101', '11001111010'}"
105,6.29295261366415,"{'01110010000', '11110110001', '10001101111', '00001001110'}"
106,5.695133552047531,"{'11111101001', '01101000000', '10010111111', '00000010110'}"
107,6.733158622888444,"{'00100011011', '11011100100', '00100111011', '11011000100'}"
108,6.2032216658216175,"{'11110110100', '11010010000', '00101101111', '00001001011'}"
109,7.059809090265825,"{'10011101100', '00110111001', '01100010011', '11001000110'}"
110,6.446622330046633,"{'00010001100', '00110001000', '11001110111', '11101110011'}"
111,7.076824839460395,"{'01100010100', '10011101011', '00101000110', '11010111001'}"
112,4.815630006626187,"{'00000000110', '11111111001', '01100000000', '10011111111'}"
113,6.639521184200007,"{'10100110000', '11110011010', '01011001111', '00001100101'}"
114,6.579077872113792,"{'00011110101', '11100001010', '10101111000', '01010000111'}"
115,6.984329254488289,"{'00101100011', '11010011100', '11000110100', '00111001011'}"
116,6.796035258657158,"{'00011001011', '00101100111', '11100110100', '11010011000'}"
117,7.149339096319935,"{'01011100010', '01000111010', '10111000101', '10100011101'}"
118,6.8205517397830295,"{'10000110011', '00110011110', '11001100001', '01111001100'}"
119,6.709817403179983,"{'10001010111', '01110101000', '11101010001', '00010101110'}"
120,7.237681003405967,"{'01101010100', '10010101011', '00101010110', '11010101001'}"
121,7.266932717119201,"{'01010101011', '11010101010', '10101010100', '00101010101'}"
122,6.831181188428081,"{'01011100111', '00011000101', '11100111010', '10100011000'}"
123,6.8825757604612186,"{'10001111010', '10100001110', '01110000101', '01011110001'}"
124,6.710142839553178,"{'01000100011', '10111011100', '00111011101', '11000100010'}"
125,5.041507187627477,"{'11000000001', '01111111100', '00111111110', '10000000011'}"
126,6.221116837399471,"{'00001111010', '10100001111', '01011110000', '11110000101'}"
127,6.348456158931444,"{'00110001111', '11110001100', '11001110000', '00001110011'}"
128,6.5213523160196285,"{'11000001101', '01001111100', '10110000011', '00111110010'}"
129,7.039430110621366,"{'00101010100', '11010101011'}"
130,5.486524135041477,"{'11000000010', '10111111100', '00111111101', '01000000011'}"
131,7.012710490325016,"{'10010001001', '01101110110'}"
132,7.071620811583996,"{'00101001100', '00110010100', '11010110011', '11001101011'}"
133,7.2123765132058715,"{'01010010011', '11001001010', '10101101100', '00110110101'}"
134,5.965871540040832,"{'01101111110', '10000001001', '01111110110', '10010000001'}"
135,7.032303475376235,"{'10100001101', '01011110010', '01001111010', '10110000101'}"
136,6.669860877520289,"{'00001101010', '01010110000', '11110010101', '10101001111'}"
137,7.154370499593288,"{'00111010101', '11000101010', '01010100011', '10101011100'}"
138,7.488148058086115,"{'01100101010', '10101011001', '01010100110', '10011010101'}"
139,7.236386993003617,"{'00101011010', '01011010100', '11010100101', '10100101011'}"
140,6.764663524532533,"{'11101010011', '11001010111', '00110101000', '00010101100'}"
141,6.401560986280375,"{'00001110110', '10010001111', '11110001001', '01101110000'}"
142,6.333224509792161,"{'00101010000', '00001010100', '11010101111', '11110101011'}"
143,6.801717724405049,"{'11010100111', '00011010100', '11100101011', '00101011000'}"
144,6.804599257673916,"{'00010010101', '01010110111', '11101101010', '10101001000'}"
145,4.75005874012219,"{'01011111111', '10100000000', '11111111010', '00000000101'}"
146,5.5235711769926965,"{'00100111111', '00000011011', '11111100100', '11011000000'}"
147,5.706346485730469,"{'11011111101', '00100000010', '10111111011', '01000000100'}"
148,6.324254340544311,"{'00111110110', '10010000011', '01101111100', '11000001001'}"
149,7.427247895523721,"{'10011011001', '01100100110'}"
150,6.4240547515745146,"{'11010110000', '00101001111', '00001101011', '11110010100'}"
151,6.842864066104861,"{'00110100111', '11100101100', '00011010011', '11001011000'}"
152,6.452148125824736,"{'11100001110', '01110000111', '00011110001', '10001111000'}"
153,7.321810486151664,"{'10100011001', '01100111010', '10011000101', '01011100110'}"
154,6.493459219418129,"{'11100111011', '11011100111', '00100011000', '00011000100'}"
155,6.015727301758284,"{'11101010000', '11110101000', '00010101111', '00001010111'}"
156,7.108454672892163,"{'10011011101', '10111011001', '01000100110', '01100100010'}"
157,7.407738305677914,"{'01011010010', '10100101101', '01001011010', '10110100101'}"
158,6.399598427564781,"{'00011100111', '11100011000', '00011000111', '11100111000'}"
159,5.266882243069424,"{'11111101110', '00000010001', '10001000000', '01110111111'}"
160,4.628950941643322,"{'01111111110', '10000000001'}"
161,7.493970167415188,"{'01011001010', '10101100101', '01010011010', '10100110101'}"
162,6.533319229806953,"{'11110010010', '10110110000', '00001101101', '01001001111'}"
163,6.3125127621727835,"{'00001011101', '11110100010', '01000101111', '10111010000'}"
164,7.263267824663201,"{'10011010100', '11010100110', '00101011001', '01100101011'}"
165,5.083795925751743,"{'01111111101', '01000000001', '10000000010', '10111111110'}"
166,6.8614721131356875,"{'00011101001', '11100010110', '01101000111', '10010111000'}"
167,7.299978101824607,"{'10010110001', '01101001110', '01110010110', '10001101001'}"
168,5.76715011280674,"{'00010000010', '10111110111', '11101111101', '01000001000'}"
169,6.788953463739695,"{'10100100001', '01111011010', '01011011110', '10000100101'}"
170,5.617452211680877,"{'11101100000', '00010011111', '00000110111', '11111001000'}"
171,7.463288513038753,"{'01001101010', '10101001101', '10110010101', '01010110010'}"
172,6.5670105427359715,"{'00111001000', '11101100011', '11000110111', '00010011100'}"
173,6.468348692449634,"{'01111011011', '10000100100', '00100100001', '11011011110'}"
174,6.828061074317027,"{'01111011001', '10011011110', '10000100110', '01100100001'}"
175,6.8073375057203656,"{'00101100001', '01111001011', '10000110100', '11010011110'}"
176,6.980703649418965,"{'11100101001', '00011010110', '01101011000', '10010100111'}"
177,7.079841921819586,"{'11001101100', '11001001100', '00110110011', '00110010011'}"
178,6.107021308135294,"{'10000011000', '01111100111', '00011000001', '11100111110'}"
179,6.4299390528917755,"{'11001001111', '00001101100', '00110110000', '11110010011'}"
180,6.39419672248877,"{'00011000011', '00111100111', '11000011000', '11100111100'}"
181,7.008100318728724,"{'00101101011', '00101001011', '11010110100', '11010010100'}"
182,7.347114229842948,"{'10011100110', '01100111001', '10011000110', '01100011001'}"
183,6.715028358599524,"{'11000111011', '00100011100', '11011100011', '00111000100'}"
184,5.528028336094469,"{'01000000010', '10111111101'}"
185,7.138928844395606,"{'10101110011', '01010001100', '11001110101', '00110001010'}"
186,7.451790438945164,"{'10101101010', '01010010101', '10101001010', '01010110101'}"
187,6.641917503740146,"{'00111100100', '00100111100', '11011000011', '11000011011'}"
188,6.724418171443414,"{'01110100001', '10001011110', '10000101110', '01111010001'}"
189,6.953072735859837,"{'01100111101', '01000011001', '10111100110', '10011000010'}"
190,6.560271093531984,"{'10000010101', '10101000001', '01010111110', '01111101010'}"
191,6.263079659286552,"{'00101111100', '11010000011', '11000001011', '00111110100'}"
192,7.202475044776113,"{'00111001010', '10101100011', '11000110101', '01010011100'}"
193,6.112521261515084,"{'01111110101', '10101111110', '01010000001', '10000001010'}"
194,6.618032994147251,"{'10111010111', '01000101000', '00010100010', '11101011101'}"
195,5.682921171792601,"{'00001110000', '11110001111'}"
196,6.180309575330633,"{'01001111110', '10110000001', '01111110010', '10000001101'}"
197,6.928803184208518,"{'11010100011', '00101011100', '11000101011', '00111010100'}"
198,6.928857618943683,"{'11011010100', '00101011011', '11010100100', '00100101011'}"
199,6.912241805341419,"{'01100101000', '00010100110', '11101011001', '10011010111'}"
200,6.392581715111481,"{'00010011110', '11101100001', '10000110111', '01111001000'}"
201,6.79987145414826,"{'00010111001', '10011101000', '01100010111', '11101000110'}"
202,5.926884525547477,"{'00000101011', '11010100000', '00101011111', '11111010100'}"
203,7.306295164809601,"{'01100110011', '00110011001', '11001100110', '10011001100'}"
204,7.4418147714386755,"{'01101001010', '01010010110', '10010110101', '10101101001'}"
205,6.376760925366117,"{'11101000010', '10111101000', '00010111101', '01000010111'}"
206,7.21011763217413,"{'01101100010', '10010011101', '01000110110', '10111001001'}"
207,6.465147034689009,"{'01010000011', '10101111100', '00111110101', '11000001010'}"
208,6.415751251075027,"{'00010111011', '00100010111', '11011101000', '11101000100'}"
209,7.2613077137547,"{'01110101010', '01010101110', '10101010001', '10001010101'}"
210,6.078170149238858,"{'01000000101', '10100000010', '10111111010', '01011111101'}"
211,6.5625651730431525,"{'00001011010', '11110100101', '10100101111', '01011010000'}"
212,7.069671243335918,"{'11010011101', '00101100010', '10111001011', '01000110100'}"
213,7.150460254788313,"{'10011101101', '01001000110', '10110111001', '01100010010'}"
214,7.115819023624418,"{'11001001001', '10010010011', '00110110110', '01101101100'}"
215,6.4567754692635795,"{'11110101101', '00001010010', '01001010000', '10110101111'}"
216,6.277005284449592,"{'00001001100', '11001101111', '11110110011', '00110010000'}"
217,5.651933914710195,"{'10000000101', '01011111110', '01111111010', '10100000001'}"
218,6.735171626138769,"{'10110111011', '01001000100', '11011101101', '00100010010'}"
219,6.113464905493328,"{'01100011111', '11111000110', '10011100000', '00000111001'}"
220,6.829875428991279,"{'00110011000', '11100110011', '00011001100', '11001100111'}"
221,7.150494574433761,"{'10101011011', '00100101010', '01010100100', '11011010101'}"
222,5.582743088651707,"{'11110101111', '00001010000'}"
223,6.238565680469801,"{'11110100011', '11000101111', '00111010000', '00001011100'}"
224,6.151775991064584,"{'11110011000', '00001100111', '00011001111', '11100110000'}"
225,7.071972619115784,"{'01001111001', '10011110010', '10110000110', '01100001101'}"
226,6.553270284946825,"{'00110110111', '11001001000', '00010010011', '11101101100'}"
227,7.32581625809265,"{'10110001101', '01001110010'}"
228,6.780936724155221,"{'10001101000', '00010110001', '11101001110', '01110010111'}"
229,6.034792542240797,"{'11000000101', '01011111100', '00111111010', '10100000011'}"
230,5.7115311712738706,"{'11111101010', '10101000000', '00000010101', '01010111111'}"
231,7.224773930300552,"{'01000110010', '10110011101', '01001100010', '10111001101'}"
232,7.059388063946868,"{'01101110001', '01110001001', '10010001110', '10001110110'}"
233,6.759288485286847,"{'00010111010', '10100010111', '01011101000', '11101000101'}"
234,6.931825585864848,"{'11101001010', '00010110101', '10101101000', '01010010111'}"
235,6.870454744735213,"{'00010101101', '10110101000', '11101010010', '01001010111'}"
236,6.9265146981340635,"{'00010110010', '01001101000', '11101001101', '10110010111'}"
237,6.930803008769154,"{'10100111100', '01011000011', '00111100101', '11000011010'}"
238,6.018883737799206,"{'01110000001', '10000001110', '10001111110', '01111110001'}"
239,6.649922603874557,"{'10111011000', '01000100111', '00011011101', '11100100010'}"
240,6.847007554662174,"{'11101100110', '10011001000', '01100110111', '00010011001'}"
241,6.6573585834147195,"{'00010011101', '01000110111', '11101100010', '10111001000'}"
242,6.413060347328831,"{'10000111000', '00011100001', '11100011110', '01111000111'}"
243,7.025262970105318,"{'10100010100', '01011101011', '11010111010', '00101000101'}"
244,6.610265289566655,"{'11100010011', '00011101100', '11001000111', '00110111000'}"
245,6.548961700724931,"{'10000111011', '11011100001', '01111000100', '00100011110'}"
246,7.0859404701890325,"{'11010110001', '01110010100', '10001101011', '00101001110'}"
247,7.0110243580414755,"{'00100110001', '10001100100', '01110011011', '11011001110'}"
248,7.3142151602266505,"{'10010111001', '10011101001', '01101000110', '01100010110'}"
249,7.458330143015478,"{'10101011010', '01010100101', '10100101010', '01011010101'}"
250,6.6590418999782965,"{'11000010010', '00111101101', '10110111100', '01001000011'}"
251,6.9469975624007905,"{'11011010001', '01110100100', '00100101110', '10001011011'}"
252,6.41450741815772,"{'11011110100', '11010000100', '00100001011', '00101111011'}"
253,6.609389319612498,"{'01100111110', '10000011001', '10011000001', '01111100110'}"
254,6.92111900846608,"{'11100011010', '10100111000', '01011000111', '00011100101'}"
255,6.987041838933515,"{'10111010100', '00101011101', '01000101011', '11010100010'}"
256,5.8608017252944435,"{'11101111000', '11100001000', '00010000111', '00011110111'}"
257,6.934265517298957,"{'10101000100', '11011101010', '00100010101', '01010111011'}"
258,4.535215030113943,"{'11111101111', '00001000000', '11110111111', '00000010000'}"
259,6.600826571327001,"{'00111100011', '00111000011', '11000011100', '11000111100'}"
260,7.3632870573716644,"{'01101101010', '10101001001', '01010110110', '10010010101'}"
261,6.467394556571719,"{'10000100010', '01000100001', '01111011101', '10111011110'}"
262,6.566796386001693,"{'00111101100', '11001000011', '00110111100', '11000010011'}"
263,6.185845231788006,"{'00000110010', '10110011111', '11111001101', '01001100000'}"
264,7.331268796644176,"{'10001101010', '10101001110', '01110010101', '01010110001'}"
265,5.748688962739543,"{'10111101111', '00001000010', '01000010000', '11110111101'}"
266,7.023613993870045,"{'11001110110', '00110001001', '01101110011', '10010001100'}"
267,5.363497717604634,"{'00000100001', '10000100000', '01111011111', '11111011110'}"
268,6.366211701654624,"{'11101100111', '00011001000', '11100110111', '00010011000'}"
269,7.293747375015512,"{'01011010011', '10100101100', '00110100101', '11001011010'}"
270,7.111083013722245,"{'10110001011', '11010001101', '01001110100', '00101110010'}"
271,7.016016658299941,"{'01110001110', '10001110001'}"
272,7.17760503699405,"{'01001110001', '10001110010', '01110001101', '10110001110'}"
273,6.291597324287558,"{'01100000100', '11011111001', '10011111011', '00100000110'}"
274,3.706428963227331,"{'01111111111', '00000000001', '11111111110', '10000000000'}"
275,6.864397092744756,"{'11101100101', '01011001000', '10100110111', '00010011010'}"
276,6.65401854159829,"{'11011101100', '11001000100', '00110111011', '00100010011'}"
277,7.003266545407234,"{'11001100011', '11000110011', '00110011100', '00111001100'}"
278,5.145112595154888,"{'01110000000', '10001111111', '00000001110', '11111110001'}"
279,5.448884143934769,"{'00101000000', '00000010100', '11111101011', '11010111111'}"
280,6.309401864393217,"{'11101111001', '10011110111', '00010000110', '01100001000'}"
281,5.755975479423833,"{'10111110000', '01000001111', '11110000010', '00001111101'}"
282,6.032101072901139,"{'11111001011', '00101100000', '00000110100', '11010011111'}"
283,5.329105480990328,"{'00000110000', '11111001111', '11110011111', '00001100000'}"
284,6.650210927341309,"{'10100111110', '10000011010', '01011000001', '01111100101'}"
285,4.168178233685328,"{'11111111101', '01000000000', '10111111111', '00000000010'}"
286,6.3649969897891285,"{'01111011000', '11100100001', '00011011110', '10000100111'}"
287,6.856611664718174,"{'10011100111', '01100011000', '11100111001', '00011000110'}"
288,6.974272212830984,"{'10110011000', '11100110010', '01001100111', '00011001101'}"
289,5.691416566164584,"{'00001111100', '11000001111', '00111110000', '11110000011'}"
290,7.239862650704168,"{'11010010110', '00101101001', '10010110100', '01101001011'}"
291,2.775521401137926,"{'11111111111', '00000000000'}"
292,5.280394517656782,"{'01111111011', '10000000100', '00100000001', '11011111110'}"
293,7.043089242590701,"{'01000101100', '10111010011', '11001011101', '00110100010'}"
294,6.590606176427734,"{'00011100011', '11000111000', '00111000111', '11100011100'}"
295,6.885387168991571,"{'01010111000', '00011101010', '11100010101', '10101000111'}"
296,5.395039814973103,"{'00001000001', '01111101111', '11110111110', '10000010000'}"
297,6.3417258956240214,"{'00001100100', '11011001111', '00100110000', '11110011011'}"
298,7.203956303665902,"{'10101100100', '01010011011', '00100110101', '11011001010'}"
299,7.0680023468101405,"{'11011000101', '01011100100', '10100011011', '00100111010'}"
300,7.199312062297253,"{'10010010010', '01101101101', '01001001001', '10110110110'}"
301,6.242810194164211,"{'11101111010', '01011110111', '00010000101', '10100001000'}"
302,6.818485168230561,"{'00100011101', '01000111011', '10111000100', '11011100010'}"
303,5.732116413554366,"{'00000111101', '01000011111', '10111100000', '11111000010'}"
304,7.401072664073972,"{'10011001001', '01100110110', '10010011001', '01101100110'}"
305,6.883243843859395,"{'10000101001', '01101011110', '01111010110', '10010100001'}"
306,5.305322548170968,"{'11111110010', '00000001101', '10110000000', '01001111111'}"
307,7.021563635354944,"{'00100110011', '11011001100', '11001100100', '00110011011'}"
308,5.7134686709673055,"{'01111111001', '10011111110', '10000000110', '01100000001'}"
309,5.8544332172268545,"{'11011111011', '00100000100'}"
310,5.8707937412025695,"{'11011110000', '11110000100', '00100001111', '00001111011'}"
311,7.013660030422088,"{'10001001001', '10010010001', '01110110110', '01101101110'}"
312,7.029144595788005,"{'10101111001', '01100001010', '01010000110', '10011110101'}"
313,5.491216806244186,"{'01001000000', '00000010010', '10110111111', '11111101101'}"
314,6.4491618236893,"{'10001001000', '00010010001', '01110110111', '11101101110'}"
315,7.332899960006338,"{'01010111001', '10101000110', '01100010101', '10011101010'}"
316,7.273449995397101,"{'00101100110', '11010011001', '10011001011', '01100110100'}"
317,6.283343484922556,"{'11101001000', '00010010111', '00010110111', '11101101000'}"
318,5.667563164539279,"{'11011111100', '00100000011', '11000000100', '00111111011'}"
319,6.636896547228681,"{'10110110111', '01001001000', '11101101101', '00010010010'}"
320,7.101957359875603,"{'11011010110', '00100101001', '01101011011', '10010100100'}"
321,6.99313219934471,"{'01011000010', '10100111101', '10111100101', '01000011010'}"
322,7.440616195052378,"{'10011010110', '01101011001', '10010100110', '01100101001'}"
323,6.253079155723303,"{'10011110000', '00001111001', '11110000110', '01100001111'}"
324,7.138788826044857,"{'10101110110', '10010001010', '01010001001', '01101110101'}"
325,6.3471326496300895,"{'10000010010', '01111101101', '10110111110', '01001000001'}"
326,7.217953685366833,"{'11001010010', '10110101100', '01001010011', '00110101101'}"
327,7.142232658316766,"{'10110010001', '01110110010', '10001001101', '01001101110'}"
328,6.530553780806848,"{'00100010001', '01110111011', '10001000100', '11011101110'}"
329,7.281818982940221,"{'10100010101', '01011101010', '01010111010', '10101000101'}"
330,5.563434783540268,"{'11111011000', '11100100000', '00011011111', '00000100111'}"
331,6.677374843547181,"{'10110000100', '11011110010', '01001111011', '00100001101'}"
332,4.129927504143323,"{'00000000011', '00111111111', '11111111100', '11000000000'}"
333,5.597854213116304,"{'10111000000', '11111100010', '00000011101', '01000111111'}"
334,7.315367760719685,"{'10110101101', '01001010010'}"
335,7.088945109983128,"{'11011000110', '01100011011', '10011100100', '00100111001'}"
336,6.821748224428746,"{'11100110001', '10001100111', '01110011000', '00011001110'}"
337,7.205730828293823,"{'00101001010', '11010110101', '01010010100', '10101101011'}"
338,6.432208145570955,"{'00001001101', '10110010000', '11110110010', '01001101111'}"
339,6.7444622243557895,"{'10111011011', '01000100100', '11011011101', '00100100010'}"
340,6.29846715650003,"{'11010111110', '01111101011', '10000010100', '00101000001'}"
341,5.031257575878605,"{'00101111111', '00000001011', '11010000000', '11111110100'}"
342,6.631430950322509,"{'00001100110', '01100110000', '11110011001', '10011001111'}"
343,4.3753132353405695,"{'00100000000', '11011111111', '11111111011', '00000000100'}"
344,6.434014089426576,"{'01000111110', '01111100010', '10000011101', '10111000001'}"
345,7.23154778659118,"{'10010101110', '01101010001', '01110101001', '10001010110'}"
346,7.411101365950989,"{'10100101001', '01101011010', '10010100101', '01011010110'}"
347,6.59563515970758,"{'10100000101', '01011111010'}"
348,6.944474197799013,"{'10000101010', '10101011110', '01010100001', '01111010101'}"
349,6.692932310135785,"{'01000111000', '11100011101', '00011100010', '10111000111'}"
350,6.556142429366899,"{'11101101011', '11010110111', '00101001000', '00010010100'}"
351,6.426084683458628,"{'01111000011', '10000111100', '00111100001', '11000011110'}"
352,6.629622231995637,"{'00101000111', '11100010100', '00011101011', '11010111000'}"
353,5.658456092246382,"{'00000100010', '11111011101', '01000100000', '10111011111'}"
354,6.711146182493963,"{'11000011101', '01000111100', '00111100010', '10111000011'}"
355,5.9937883015891,"{'10000001100', '01111110011', '11001111110', '00110000001'}"
356,6.574386374751971,"{'11011001000', '00100110111', '11101100100', '00010011011'}"
357,6.883971018664122,"{'10001000101', '10100010001', '01110111010', '01011101110'}"
358,6.0425994486633945,"{'00000110011', '11111001100', '00110011111', '11001100000'}"
359,6.198708213342837,"{'11100000101', '01011111000', '00011111010', '10100000111'}"
360,7.002601659991922,"{'10111010001', '01110100010', '01000101110', '10001011101'}"
361,7.093274848769852,"{'10001101100', '11001001110', '01110010011', '00110110001'}"
362,7.088442650605879,"{'01001000101', '10110111010', '01011101101', '10100010010'}"
363,6.343462450459439,"{'00010111000', '11101000111', '00011101000', '11100010111'}"
364,5.837817807459169,"{'11100000100', '00011111011', '11011111000', '00100000111'}"
365,6.339949489448641,"{'11110010001', '10001001111', '01110110000', '00001101110'}"
366,5.079900483716787,"{'11111110110', '10010000000', '00000001001', '01101111111'}"
367,6.351001186281977,"{'01110001111', '00001110001', '10001110000', '11110001110'}"
368,5.912055021363004,"{'01111110100', '10000001011', '00101111110', '11010000001'}"
369,5.985679529798933,"{'01011011111', '11111011010', '10100100000', '00000100101'}"
370,7.262806328622066,"{'01110100110', '10011010001', '10001011001', '01100101110'}"
371,5.77494362701637,"{'11100010000', '00001000111', '00011101111', '11110111000'}"
372,6.842642814417102,"{'00010110110', '11101001001', '10010010111', '01101101000'}"
373,4.482173419422678,"{'11111110111', '00010000000', '00000001000', '11101111111'}"
374,5.825205337017255,"{'00010001111', '11101110000', '00001110111', '11110001000'}"
375,6.493736307132746,"{'11001111011', '11011110011', '00110000100', '00100001100'}"
376,6.99396262759131,"{'11010011011', '00100110100', '00101100100', '11011001011'}"
377,7.3515294648908,"{'10100100101', '01011011010'}"
378,6.256839088017168,"{'10000010011', '01111101100', '11001000001', '00110111110'}"
379,6.892208334679255,"{'10011000111', '11100011001', '00011100110', '01100111000'}"
380,6.947809038619177,"{'10010001011', '01101110100', '11010001001', '00101110110'}"
381,5.637589531455311,"{'00000111000', '00011100000', '11100011111', '11111000111'}"
382,7.309738431989544,"{'00110100110', '11001011001', '01100101100', '10011010011'}"
383,7.492981150117187,"{'10101010101', '01010101010'}"
384,7.152891857639102,"{'10001010010', '10110101110', '01110101101', '01001010001'}"
385,7.317169557932768,"{'00110010101', '11001101010', '01010110011', '10101001100'}"
386,7.354083661008804,"{'10100111010', '10100011010', '01011100101', '01011000101'}"
387,6.752756513963091,"{'01000100010', '10111011101'}"
388,6.386837616947692,"{'10111001111', '11110011101', '01000110000', '00001100010'}"
389,7.194243226780129,"{'10001101101', '01001001110', '10110110001', '01110010010'}"
390,7.218997356342811,"{'11010110010', '01001101011', '10110010100', '00101001101'}"
391,7.0202375416699185,"{'11000100101', '10100100011', '01011011100', '00111011010'}"
392,6.9877687179172865,"{'01110110011', '10001001100', '11001101110', '00110010001'}"
393,6.615804424117466,"{'00011110010', '10110000111', '01001111000', '11100001101'}"
394,7.096862878037973,"{'11000101001', '00111010110', '10010100011', '01101011100'}"
395,7.25439346930585,"{'10101001011', '11010010101', '00101101010', '01010110100'}"
396,5.37027338123099,"{'00010000001', '10000001000', '11101111110', '01111110111'}"
397,7.415623987437204,"{'10101010010', '01010101101', '10110101010', '01001010101'}"
398,7.056385474018892,"{'01100100011', '11000100110', '10011011100', '00111011001'}"
399,6.517293825502387,"{'01001110000', '00001110010', '11110001101', '10110001111'}"
400,6.8602682022867265,"{'01010111100', '00111101010', '11000010101', '10101000011'}"
401,6.9084462798383,"{'01101010111', '10010101000', '11101010110', '00010101001'}"
402,6.419880457760636,"{'01111011100', '10000100011', '00111011110', '11000100001'}"
403,6.727366359942926,"{'11101001011', '00101101000', '11010010111', '00010110100'}"
404,6.477291816507763,"{'01000010001', '01110111101', '10111101110', '10001000010'}"
405,6.701547761644331,"{'00111011011', '00100100011', '11000100100', '11011011100'}"
406,6.789001568209427,"{'01111001110', '01110011110', '10000110001', '10001100001'}"
407,6.891310153434317,"{'01000010110', '10010111101', '01101000010', '10111101001'}"
408,7.151731721371183,"{'10010100010', '01101011101', '10111010110', '01000101001'}"
409,7.261075794211235,"{'10101110101', '01010001010'}"
410,6.56855055968628,"{'10101010000', '00001010101', '11110101010', '01010101111'}"
411,6.384757253258142,"{'00010101000', '11101010111'}"
412,5.650609432029901,"{'11000011111', '00000111100', '11111000011', '00111100000'}"
413,6.937241897974046,"{'00011011010', '01011011000', '11100100101', '10100100111'}"
414,6.483428196337633,"{'00010001110', '10001110111', '11101110001', '01110001000'}"
415,6.441097958257142,"{'11000010001', '10001000011', '01110111100', '00111101110'}"
416,6.114838502868012,"{'00001101000', '11101001111', '11110010111', '00010110000'}"
417,7.101025169492118,"{'11010010010', '00101101101', '10110110100', '01001001011'}"
418,5.369358872827692,"{'01111100000', '11111000001', '10000011111', '00000111110'}"
419,6.939399330745097,"{'11001110100', '11010001100', '00110001011', '00101110011'}"
420,6.83327667928436,"{'01011110110', '10010000101', '10100001001', '01101111010'}"
421,6.8292891289291795,"{'00101111001', '01100001011', '11010000110', '10011110100'}"
422,6.140240685095854,"{'10011111101', '01100000010', '10111111001', '01000000110'}"
423,6.024204742964868,"{'10000010111', '01111101000', '11101000001', '00010111110'}"
424,4.477278813388457,"{'00000001111', '11110000000', '11111110000', '00001111111'}"
425,6.94429620285408,"{'10011101110', '01110111001', '01100010001', '10001000110'}"
426,6.891325680011556,"{'01100001100', '11001111001', '10011110011', '00110000110'}"
427,7.286870300057734,"{'01000110101', '01010011101', '10111001010', '10101100010'}"
428,7.058261735622414,"{'10011100011', '00111000110', '11000111001', '01100011100'}"
429,6.173346903615969,"{'01101100000', '11111001001', '00000110110', '10010011111'}"
430,7.310867074946053,"{'01010001101', '01001110101', '10110001010', '10101110010'}"
431,7.098958038231882,"{'01001011100', '10110100011', '11000101101', '00111010010'}"
432,6.026455916464747,"{'10011011111', '11111011001', '00000100110', '01100100000'}"
433,6.430265027737473,"{'10010001000', '01101110111', '00010001001', '11101110110'}"
434,7.231997029972375,"{'11001001101', '10110010011', '01001101100', '00110110010'}"
435,7.160250868210042,"{'00100110010', '10110011011', '11011001101', '01001100100'}"
436,7.3770560284895526,"{'01100011010', '01011000110', '10011100101', '10100111001'}"
437,5.785351409197653,"{'11100001111', '00011110000', '00001111000', '11110000111'}"
438,7.165113462576249,"{'01001011101', '01000101101', '10111010010', '10110100010'}"
439,5.769395971430652,"{'10011000000', '00000011001', '01100111111', '11111100110'}"
440,7.448202186414896,"{'01100110010', '01001100110', '10110011001', '10011001101'}"
441,6.320694633679265,"{'10000011100', '01111100011', '00111000001', '11000111110'}"
442,7.48208520426836,"{'10011001010', '10101100110', '01010011001', '01100110101'}"
443,5.71421703019549,"{'00111101111', '00001000011', '11110111100', '11000010000'}"
444,7.0467955714476584,"{'00111000101', '11000111010', '01011100011', '10100011100'}"
445,6.303636684076959,"{'11110011100', '00001100011', '00111001111', '11000110000'}"
446,7.116795584693945,"{'00110101100', '11001010011'}"
447,5.776829435911649,"{'11011100000', '00100011111', '11111000100', '00000111011'}"
448,4.551406892656764,"{'00000100000', '11111011111'}"
449,6.516083730891193,"{'10101110000', '00001110101', '01010001111', '11110001010'}"
450,6.5059140449914015,"{'10111100001', '01000011110', '10000111101', '01111000010'}"
451,7.28536974920581,"{'01011001011', '10100110100', '11010011010', '00101100101'}"
452,6.643188199989694,"{'11010111101', '01000010100', '10111101011', '00101000010'}"
453,7.018512958420739,"{'01011000100', '00100011010', '10100111011', '11011100101'}"
454,6.600243595990862,"{'11010111100', '00111101011', '11000010100', '00101000011'}"
455,6.981134289513355,"{'10001010001', '01110101110'}"
456,6.575913681276841,"{'01000001101', '10110000010', '01001111101', '10111110010'}"
457,6.785605390660719,"{'01000011101', '10111100010', '01000111101', '10111000010'}"
458,6.8735204373665075,"{'11010001011', '00101110100'}"
459,6.089753306691143,"{'11111010110', '00000101001', '01101011111', '10010100000'}"
460,7.440673413051479,"{'01101001101', '10010110010', '01001101001', '10110010110'}"
461,6.222757937823532,"{'11110111001', '10011101111', '00001000110', '01100010000'}"
462,4.355475631912941,"{'11111111000', '11100000000', '00000000111', '00011111111'}"
463,6.538316774683125,"{'10010101111', '00001010110', '01101010000', '11110101001'}"
464,5.1174616894049985,"{'11111110011', '00110000000', '00000001100', '11001111111'}"
465,6.008868788258378,"{'00000110001', '10001100000', '11111001110', '01110011111'}"
466,7.006114892343934,"{'01010011000', '10101100111', '11100110101', '00011001010'}"
467,6.107136180368549,"{'10100011111', '01011100000', '11111000101', '00000111010'}"
468,7.013491743612963,"{'11010010011', '00101101100', '11001001011', '00110110100'}"
469,6.976132613126721,"{'00110100011', '00111010011', '11001011100', '11000101100'}"
470,5.733918247617493,"{'11110110111', '00001001000', '11101101111', '00010010000'}"
471,7.115562587017971,"{'00101001001', '11010110110', '10010010100', '01101101011'}"
472,6.401188625686952,"{'01010010000', '11110110101', '10101101111', '00001001010'}"
473,6.454406724341638,"{'01000011000', '11100111101', '00011000010', '10111100111'}"
474,6.6361395174135245,"{'11110010110', '00001101001', '10010110000', '01101001111'}"
475,6.5723960648017945,"{'01100101111', '10011010000', '11110100110', '00001011001'}"
476,6.542373489459401,"{'01101000001', '10000010110', '10010111110', '01111101001'}"
477,7.121496741664289,"{'10010011100', '00111001001', '01101100011', '11000110110'}"
478,7.251628119168005,"{'10001011010', '10100101110', '01011010001', '01110100101'}"
479,6.622943365492398,"{'00100100111', '11011011000', '00011011011', '11100100100'}"
480,6.947795526300256,"{'01101100001', '10000110110', '01111001001', '10010011110'}"
481,6.893595701098269,"{'10011000011', '11000011001', '00111100110', '01100111100'}"
482,7.029104326200738,"{'01010011110', '01111001010', '10101100001', '10000110101'}"
483,6.436134690775981,"{'11100001100', '11001111000', '00011110011', '00110000111'}"
484,6.970789659039255,"{'01010000101', '10100001010', '10101111010', '01011110101'}"
485,5.439066618832559,"{'00111111100', '11000000011'}"
486,6.0904046710702255,"{'11000000110', '00111111001', '01100000011', '10011111100'}"
487,5.933995329950755,"{'11111010001', '00000101110', '01110100000', '10001011111'}"
488,6.98462442000344,"{'00100011001', '10011000100', '11011100110', '01100111011'}"
489,6.160508847685884,"{'10100010000', '00001000101', '11110111010', '01011101111'}"
490,5.265961995458421,"{'00011000000', '00000011000', '11111100111', '11100111111'}"
491,6.531240296124668,"{'10001111011', '11011110001', '00100001110', '01110000100'}"
492,6.322341235021873,"{'00111101000', '00010111100', '11101000011', '11000010111'}"
493,7.085607390932014,"{'00110011101', '11001100010', '10111001100', '01000110011'}"
494,6.966533525046345,"{'10011011000', '00011011001', '01100100111', '11100100110'}"
495,7.1743141711163,"{'01001001100', '00110010010', '11001101101', '10110110011'}"
496,5.873985764963509,"{'11011110111', '00010000100', '11101111011', '00100001000'}"
497,6.921970796366356,"{'11100110110', '01101100111', '10010011000', '00011001001'}"
498,6.62104460074675,"{'01001110111', '11101110010', '00010001101', '10110001000'}"
499,6.926709436392246,"{'00100010110', '11011101001', '01101000100', '10010111011'}"
500,6.705783901722005,"{'10110111000', '11100010010', '00011101101', '01001000111'}"
501,7.127229621234665,"{'00100110110', '10010011011', '01101100100', '11011001001'}"
502,7.1030964924014155,"{'10110100100', '00100101101', '11011010010', '01001011011'}"
503,7.271219880468578,"{'01011101001', '10100010110', '10010111010', '01101000101'}"
504,7.424363947740607,"{'01100101101', '10110100110', '10011010010', '01001011001'}"
505,6.245308689085199,"{'10011111000', '01100000111', '00011111001', '11100000110'}"
506,6.355184477198712,"{'00001010011', '11001010000', '11110101100', '00110101111'}"
507,7.0790460532686135,"{'00100100110', '11011011001', '01100100100', '10011011011'}"
508,6.988242909263096,"{'00100101100', '11011010011', '00110100100', '11001011011'}"
509,6.659883467506036,"{'00111011100', '11000100011'}"
510,6.840261333788909,"{'10010111100', '00111101001', '11000010110', '01101000011'}"
511,6.775611155301022,"{'00101111010', '01011110100', '11010000101', '10100001011'}"
512,7.325704944601117,"{'10110110010', '10110010010', '01001101101', '01001001101'}"
513,5.240703339379627,"{'00001011111', '11111010000', '11110100000', '00000101111'}"
514,7.114041456412745,"{'10001001010', '01010010001', '01110110101', '10101101110'}"
515,6.337056557485629,"{'00111110011', '11001111100', '00110000011', '11000001100'}"
516,5.806001452038394,"{'11110111011', '00001000100', '11011101111', '00100010000'}"
517,5.812203921104458,"{'11111100101', '01011000000', '00000011010', '10100111111'}"
518,6.904268433396544,"{'10111101010', '01000010101', '10101000010', '01010111101'}"
519,7.069335260296892,"{'00101110101', '10101110100', '11010001010', '01010001011'}"
520,6.769196670913907,"{'00110100001', '11001011110', '10000101100', '01111010011'}"
521,6.916137408150757,"{'00101101110', '11010010001', '01110110100', '10001001011'}"
522,6.6938302193913,"{'01001000010', '10110111101', '10111101101', '01000010010'}"
523,6.358844298482578,"{'01110000011', '11000001110', '10001111100', '00111110001'}"
524,6.894613182912385,"{'10110100001', '01001011110', '01111010010', '10000101101'}"
525,7.003629841532234,"{'10001001110', '01110110001', '10001101110', '01110010001'}"
526,6.883141464858531,"{'10100101000', '01011010111', '11101011010', '00010100101'}"
527,7.060871353119184,"{'01000110001', '10111001110', '10001100010', '01110011101'}"


==> anc/data/equiv_classes_length_12.csv <==
,entropy,members
0,7.59173584573925,"{'010101100001', '100001101010', '011110010101', '101010011110'}"
1,4.565498516525434,"{'111011111111', '000100000000', '000000001000', '111111110111'}"
2,6.8634378930044795,"{'010000010010', '101101111101', '010010000010', '101111101101'}"
3,7.567871859333361,"{'110111001010', '010100111011', '101011000100', '001000110101'}"
4,6.299015662389639,"{'111110011000', '111001100000', '000110011111', '000001100111'}"
5,7.692683238669905,"{'101001011100', '010110100011', '001110100101', '110001011010'}"
6,7.73916327833532,"{'001001100110', '100110011011', '110110011001', '011001100100'}"
7,7.197359567827248,"{'110100110111', '000100110100', '001011001000', '111011001011'}"
8,7.139816323979762,"{'100111100111', '011000011000', '111001111001', '000110000110'}"
9,7.436134309300766,"{'010101000111', '101010111000', '000111010101', '111000101010'}"
10,7.569691190486282,"{'001010110100', '110100101011', '110101001011', '001011010100'}"
11,6.783334431595028,"{'010110011111', '111110011010', '101001100000', '000001100101'}"
12,7.0798785612754696,"{'011000001001', '011011111001', '100111110110', '100100000110'}"
13,7.596226889213001,"{'010001001010', '101110110101', '010100100010', '101011011101'}"
14,6.528995100113002,"{'000110111110', '011111011000', '100000100111', '111001000001'}"
15,6.89228968217623,"{'000011100010', '101110001111', '010001110000', '111100011101'}"
16,7.487877817872257,"{'001010001110', '011100010100', '100011101011', '110101110001'}"
17,7.446701846401931,"{'001110100010', '101110100011', '110001011101', '010001011100'}"
18,7.519806325652148,"{'001100010010', '101101110011', '110011101101', '010010001100'}"
19,6.976389236433184,"{'010000111100', '101111000011', '001111000010', '110000111101'}"
20,7.603302730007753,"{'100111101010', '101010000110', '010101111001', '011000010101'}"
21,7.496116158313192,"{'011011011101', '100100100010', '101110110110', '010001001001'}"
22,6.805371953530802,"{'001111100011', '110000011100', '110001111100', '001110000011'}"
23,6.946243740666278,"{'100101101111', '000010010110', '111101101001', '011010010000'}"
24,7.242106888400899,"{'000101010001', '011101010111', '100010101000', '111010101110'}"
25,7.3108116210192655,"{'011100111101', '101111001110', '100011000010', '010000110001'}"
26,7.607238888542894,"{'110010001101', '101100010011', '001101110010', '010011101100'}"
27,6.647243450261686,"{'100001000011', '001111011110', '110000100001', '011110111100'}"
28,6.487941902096445,"{'111110101100', '000001010011', '001101011111', '110010100000'}"
29,6.632531634701699,"{'001111100001', '110000011110', '011110000011', '100001111100'}"
30,7.221350207301848,"{'111010011011', '110110010111', '000101100100', '001001101000'}"
31,7.6321256830153805,"{'110100010101', '010101110100', '001011101010', '101010001011'}"
32,6.791702888671711,"{'000100001010', '101011110111', '111011110101', '010100001000'}"
33,5.352426260576106,"{'111000000001', '000111111110', '100000000111', '011111111000'}"
34,7.022200873725305,"{'000101011000', '111001010111', '000110101000', '111010100111'}"
35,6.156183448809077,"{'001011000000', '111111001011', '000000110100', '110100111111'}"
36,5.3700456475203495,"{'111001111111', '111111100111', '000000011000', '000110000000'}"
37,7.156880368512085,"{'100001111010', '011110000101', '101000011110', '010111100001'}"
38,7.796384719327427,"{'100110101011', '011001010100', '001010100110', '110101011001'}"
39,7.752940872792396,"{'010101100100', '001001101010', '110110010101', '101010011011'}"
40,7.875960832852442,"{'101010110001', '011100101010', '100011010101', '010101001110'}"
41,6.459124010682319,"{'000100101111', '111101001000', '111011010000', '000010110111'}"
42,6.67489902671988,"{'111110001010', '010100011111', '101011100000', '000001110101'}"
43,7.4318676634368135,"{'101000011101', '010001111010', '101110000101', '010111100010'}"
44,5.620447539695123,"{'101111111101', '010000000010'}"
45,7.183843231004298,"{'010110000010', '010000011010', '101111100101', '101001111101'}"
46,5.783428314043232,"{'110000111111', '111111000011', '001111000000', '000000111100'}"
47,7.695466224792606,"{'100101110110', '011010001001', '011011101001', '100100010110'}"
48,7.225315156681475,"{'100011011110', '100001001110', '011100100001', '011110110001'}"
49,6.977748974481618,"{'110001000100', '110111011100', '001000100011', '001110111011'}"
50,7.45226961089211,"{'000101010110', '111010101001', '100101010111', '011010101000'}"
51,5.910980607247737,"{'101111101111', '010000010000', '111101111101', '000010000010'}"
52,6.421089515841414,"{'100100100000', '111110110110', '011011011111', '000001001001'}"
53,6.398580269567996,"{'000001011011', '110110100000', '111110100100', '001001011111'}"
54,6.729217417319896,"{'000010011100', '110001101111', '111101100011', '001110010000'}"
55,7.474780506426133,"{'111001010010', '000110101101', '010010100111', '101101011000'}"
56,7.012084353137107,"{'010111110110', '011011111010', '100100000101', '101000001001'}"
57,6.977866322220217,"{'010001111101', '010000011101', '101111100010', '101110000010'}"
58,6.854770337878095,"{'010000101000', '111010111101', '101111010111', '000101000010'}"
59,7.627051744427707,"{'011101000101', '100010111010', '010111010001', '101000101110'}"
60,4.644832162201988,"{'111111100000', '111110000000', '000000011111', '000001111111'}"
61,7.882928261695392,"{'100100110110', '011011001001'}"
62,7.397923235334319,"{'111000110110', '100100111000', '000111001001', '011011000111'}"
63,7.439527725519439,"{'101101000100', '001000101101', '110111010010', '010010111011'}"
64,6.869887582451819,"{'111000111000', '000111000111'}"
65,6.073848034092835,"{'111100001000', '000011110111', '000100001111', '111011110000'}"
66,6.013181247031823,"{'111000010000', '000111101111', '111101111000', '000010000111'}"
67,7.375312387255351,"{'100110111011', '110111011001', '011001000100', '001000100110'}"
68,6.783103027409563,"{'001010000011', '001111101011', '110101111100', '110000010100'}"
69,6.208310167088767,"{'011111010000', '100000101111', '000010111110', '111101000001'}"
70,6.715546497845632,"{'001000001110', '011100000100', '110111110001', '100011111011'}"
71,7.280635945805301,"{'010111101011', '001010000101', '101000010100', '110101111010'}"
72,5.361569978912327,"{'111111010000', '000010111111', '111101000000', '000000101111'}"
73,8.03493851992141,"{'010110011010', '101001100101'}"
74,5.359526924439601,"{'111111101110', '000000010001', '011101111111', '100010000000'}"
75,7.3587042986351605,"{'001001000101', '110110111010', '010111011011', '101000100100'}"
76,5.997099648125867,"{'111100001111', '000011110000'}"
77,7.4337909310009715,"{'110011101100', '110010001100', '001100010011', '001101110011'}"
78,7.892128363575896,"{'010010011001', '100110010010', '101101100110', '011001101101'}"
79,7.504965772346676,"{'110110001001', '100100011011', '011011100100', '001001110110'}"
80,7.527901357214569,"{'011101100010', '100010011101', '010001101110', '101110010001'}"
81,7.698536022845783,"{'101010001001', '011011101010', '010101110110', '100100010101'}"
82,7.003787033305194,"{'110011000001', '100000110011', '011111001100', '001100111110'}"
83,7.077357762404656,"{'011100000101', '100011111010', '101000001110', '010111110001'}"
84,7.682085742259319,"{'101000110001', '100011000101', '011100111010', '010111001110'}"
85,7.813660195889683,"{'011010011101', '010001101001', '100101100010', '101110010110'}"
86,6.61486117956642,"{'111100011110', '000011100001', '100001110000', '011110001111'}"
87,7.917893582898733,"{'101100011010', '101001110010', '010110001101', '010011100101'}"
88,7.497480169257488,"{'100100010010', '010010001001', '101101110110', '011011101101'}"
89,2.8385287436486046,"{'000000000000', '111111111111'}"
90,7.5388017512854315,"{'111001101001', '100101100111', '000110010110', '011010011000'}"
91,7.3296612184914025,"{'101000010010', '101101111010', '010111101101', '010010000101'}"
92,6.947794081181595,"{'001110111000', '000111011100', '110001000111', '111000100011'}"
93,7.1847895565654385,"{'000100101100', '110010110111', '111011010011', '001101001000'}"
94,6.817245563368695,"{'000100100111', '111011011000', '000110110111', '111001001000'}"
95,7.307967378986579,"{'011110011101', '010001100001', '101110011110', '100001100010'}"
96,7.571785986980845,"{'100010101110', '011101010001'}"
97,6.731550041990816,"{'111011110001', '011100001000', '100011110111', '000100001110'}"
98,5.516809742715605,"{'100000010000', '000010000001', '111101111110', '011111101111'}"
99,6.816418837614613,"{'000011101100', '110010001111', '001101110000', '111100010011'}"
100,5.470775323926062,"{'000011111110', '100000001111', '111100000001', '011111110000'}"
101,7.851227146984781,"{'001101010101', '101010101100', '010101010011', '110010101010'}"
102,5.7691098077207705,"{'000000100100', '111111011011', '001001000000', '110110111111'}"
103,7.713265481043262,"{'100111001011', '001011000110', '110100111001', '011000110100'}"
104,7.776997471913157,"{'100100110011', '110011001001', '001100110110', '011011001100'}"
105,5.1650805971983,"{'011011111111', '111111110110', '000000001001', '100100000000'}"
106,7.424154332004118,"{'010000111001', '011000111101', '101111000110', '100111000010'}"
107,7.136228572333581,"{'100100111110', '011011000001', '011111001001', '100000110110'}"
108,7.469768991430916,"{'011010010111', '111010010110', '000101101001', '100101101000'}"
109,6.89595051813919,"{'111000011100', '110001111000', '001110000111', '000111100011'}"
110,7.051486561637887,"{'100000101001', '011010111110', '100101000001', '011111010110'}"
111,7.491081473059167,"{'101001011110', '100001011010', '011110100101', '010110100001'}"
112,8.02309553294538,"{'101001101001', '100101100101', '011010011010', '010110010110'}"
113,7.721722685682003,"{'100101110001', '011100010110', '100011101001', '011010001110'}"
114,6.737596998375563,"{'110111100111', '001000011000', '000110000100', '111001111011'}"
115,7.459354759613852,"{'011011110010', '101100001001', '010011110110', '100100001101'}"
116,5.318325118927831,"{'111111110101', '101011111111', '000000001010', '010100000000'}"
117,6.577811500465122,"{'000011000011', '110000110000', '001111001111', '111100111100'}"
118,6.299343101858584,"{'100100111111', '111111001001', '011011000000', '000000110110'}"
119,5.899697423643689,"{'111100000010', '101111110000', '010000001111', '000011111101'}"
120,6.94504523152601,"{'110111001000', '111011000100', '000100111011', '001000110111'}"
121,7.8296072971433635,"{'011100101001', '100011010110', '100101001110', '011010110001'}"
122,6.662867115853691,"{'011100000111', '000111110001', '100011111000', '111000001110'}"
123,6.980810561036064,"{'000011010001', '111100101110', '011101001111', '100010110000'}"
124,7.092519143494762,"{'100110001111', '000011100110', '111100011001', '011001110000'}"
125,5.855519890589815,"{'111011011111', '111110110111', '000100100000', '000001001000'}"
126,6.824580920084712,"{'000111110010', '010011111000', '101100000111', '111000001101'}"
127,6.3276055858882225,"{'100001000001', '100000100001', '011111011110', '011110111110'}"
128,6.8792343433928504,"{'011101010000', '100010101111', '000010101110', '111101010001'}"
129,6.923841082375939,"{'010000110111', '101111001000', '000100111101', '111011000010'}"
130,7.798695153444601,"{'101001101011', '110101100101', '001010011010', '010110010100'}"
131,7.2345371020005045,"{'000101000101', '101000101000', '010111010111', '111010111010'}"
132,7.336824001416973,"{'000110011101', '101110011000', '010001100111', '111001100010'}"
133,7.336319007293116,"{'100110111101', '101111011001', '010000100110', '011001000010'}"
134,7.188206246503778,"{'011110000110', '011000011110', '100001111001', '100111100001'}"
135,7.331825797923161,"{'010111011100', '101000100011', '110001000101', '001110111010'}"
136,6.629127703955943,"{'011011111000', '000111110110', '111000001001', '100100000111'}"
137,6.034871257290704,"{'111110000100', '000001111011', '110111100000', '001000011111'}"
138,7.438371851427684,"{'100111011101', '101110111001', '011000100010', '010001000110'}"
139,6.637279470793095,"{'011011111011', '001000001001', '100100000100', '110111110110'}"
140,7.212735483767237,"{'000100011010', '010110001000', '101001110111', '111011100101'}"
141,7.3833755701143104,"{'100100001010', '101011110110', '011011110101', '010100001001'}"
142,7.617188626808633,"{'110100110100', '001011001011'}"
143,6.770953401102632,"{'101100010000', '010011101111', '000010001101', '111101110010'}"
144,7.558643675185115,"{'100101100001', '011010011110', '011110010110', '100001101001'}"
145,6.590210060443947,"{'000110000011', '110000011000', '111001111100', '001111100111'}"
146,6.881979540514939,"{'000010101011', '110101010000', '111101010100', '001010101111'}"
147,6.722926844092814,"{'000111100001', '111000011110', '100001111000', '011110000111'}"
148,7.8129165859484,"{'010110011101', '101001100010', '101110011010', '010001100101'}"
149,7.754555568226454,"{'100101101100', '110010010110', '001101101001', '011010010011'}"
150,5.744394926773293,"{'111011000000', '000100111111', '111111001000', '000000110111'}"
151,7.8787071062646294,"{'011000101010', '100111010101', '010101000110', '101010111001'}"
152,7.5482934804518615,"{'101001011000', '010110100111', '000110100101', '111001011010'}"
153,7.375842933680254,"{'110101110100', '001011101011', '110100010100', '001010001011'}"
154,7.157553219256,"{'010111110101', '101011111010', '101000001010', '010100000101'}"
155,7.01769857914889,"{'011011010000', '100100101111', '111101001001', '000010110110'}"
156,8.01043649170156,"{'100110100101', '101001011001', '011001011010', '010110100110'}"
157,7.990175291387672,"{'101011001101', '010011001010', '010100110010', '101100110101'}"
158,6.135619899089219,"{'111111011001', '011001000000', '000000100110', '100110111111'}"
159,7.587928721118234,"{'101100100011', '110001001101', '010011011100', '001110110010'}"
160,5.714745779228151,"{'000001010000', '000010100000', '111110101111', '111101011111'}"
161,7.706158272691988,"{'101011100010', '010001110101', '101110001010', '010100011101'}"
162,7.323612831538933,"{'000101001001', '111010110110', '100100101000', '011011010111'}"
163,6.782250600510288,"{'101101101111', '010010010000', '000010010010', '111101101101'}"
164,7.493468138688167,"{'001110001001', '110001110110', '011011100011', '100100011100'}"
165,6.845430360556679,"{'000111010111', '111000101000', '111010111000', '000101000111'}"
166,8.025220360126042,"{'100110011001', '011001100110'}"
167,6.911395606220899,"{'101101110000', '000011101101', '111100010010', '010010001111'}"
168,7.1240213520968645,"{'100011111001', '011100000110', '011000001110', '100111110001'}"
169,7.970965531746584,"{'010110101001', '101001010110', '100101011010', '011010100101'}"
170,7.6933694865359765,"{'010011101101', '101100010010', '101101110010', '010010001101'}"
171,6.290822339661732,"{'000011000001', '011111001111', '111100111110', '100000110000'}"
172,6.80659062096786,"{'100001111011', '110111100001', '001000011110', '011110000100'}"
173,7.245569612862127,"{'110010010111', '000101101100', '111010010011', '001101101000'}"
174,7.415867511810175,"{'110010010001', '001101101110', '011101101100', '100010010011'}"
175,6.51395606481829,"{'100000101000', '111010111110', '011111010111', '000101000001'}"
176,7.4302292703524495,"{'010011010111', '000101001101', '111010110010', '101100101000'}"
177,7.311492306851109,"{'100010010001', '011101101110'}"
178,7.038998057385918,"{'000101100001', '011110010111', '111010011110', '100001101000'}"
179,5.386779717506134,"{'000001011111', '111110100000'}"
180,6.990883889491862,"{'000011010100', '110101001111', '111100101011', '001010110000'}"
181,5.760810333806509,"{'010001000000', '101110111111', '111111011101', '000000100010'}"
182,7.147312032696009,"{'000101011011', '001001010111', '110110101000', '111010100100'}"
183,7.744499123502215,"{'011010110100', '001011010110', '110100101001', '100101001011'}"
184,6.642472614591524,"{'100010000010', '010000010001', '011101111101', '101111101110'}"
185,6.8444527284115555,"{'111000110111', '000111001000', '000100111000', '111011000111'}"
186,6.819374722530812,"{'010101100000', '101010011111', '111110010101', '000001101010'}"
187,7.672607981316846,"{'011010100011', '001110101001', '110001010110', '100101011100'}"
188,7.247388380822041,"{'010111101100', '101000010011', '110010000101', '001101111010'}"
189,7.08917143300086,"{'000011101010', '010101110000', '111100010101', '101010001111'}"
190,7.769300343743421,"{'011011001110', '011100110110', '100011001001', '100100110001'}"
191,6.039726126058174,"{'111011111011', '001000001000', '000100000100', '110111110111'}"
192,7.850516987102199,"{'100101001001', '011011010110', '011010110110', '100100101001'}"
193,7.401709578863344,"{'110001110100', '110100011100', '001110001011', '001011100011'}"
194,7.211446162373889,"{'000111010100', '001010111000', '111000101011', '110101000111'}"
195,7.358208264531312,"{'111001001110', '100011011000', '000110110001', '011100100111'}"
196,7.280418385985862,"{'000111001100', '001100111000', '110011000111', '111000110011'}"
197,7.727473904378277,"{'101110101001', '010001010110', '011010100010', '100101011101'}"
198,7.4133446806411225,"{'010101000011', '101010111100', '001111010101', '110000101010'}"
199,5.121453283254031,"{'001011111111', '000000001011', '111111110100', '110100000000'}"
200,7.1569615757907155,"{'101010000111', '111000010101', '000111101010', '010101111000'}"
201,5.881068618992606,"{'000010000011', '111101111100', '110000010000', '001111101111'}"
202,6.456140328479297,"{'111110100010', '010001011111', '000001011101', '101110100000'}"
203,7.3937539589526775,"{'110001000110', '100111011100', '001110111001', '011000100011'}"
204,7.359099527004078,"{'011101110001', '100011101110', '100010001110', '011100010001'}"
205,5.761522277664595,"{'111100100000', '111110110000', '000001001111', '000011011111'}"
206,5.718983129482503,"{'000000100011', '110001000000', '111111011100', '001110111111'}"
207,7.257428814016377,"{'111000110001', '011100111000', '100011000111', '000111001110'}"
208,7.44712318382276,"{'110101110011', '001100010100', '001010001100', '110011101011'}"
209,7.206869660032099,"{'111010001110', '100011101000', '011100010111', '000101110001'}"
210,7.640917107337255,"{'010001010010', '101101011101', '101110101101', '010010100010'}"
211,6.660082235689613,"{'111011011110', '000100100001', '100001001000', '011110110111'}"
212,6.673378904299721,"{'101100011111', '010011100000', '000001110010', '111110001101'}"
213,5.7462082731629796,"{'100000000101', '101000000001', '011111111010', '010111111110'}"
214,7.217850756809661,"{'110100101000', '001011010111', '111010110100', '000101001011'}"
215,7.342573008742704,"{'110101111001', '011000010100', '001010000110', '100111101011'}"
216,6.733011676505388,"{'000010100100', '110110101111', '111101011011', '001001010000'}"
217,7.217671046934802,"{'000011010101', '111100101010', '101010110000', '010101001111'}"
218,7.2448993927375565,"{'100001011101', '011110100010', '101110100001', '010001011110'}"
219,7.375840156582148,"{'110001011100', '001110100011'}"
220,6.696167171169842,"{'111001001111', '000011011000', '111100100111', '000110110000'}"
221,6.646502156840544,"{'111100001100', '110011110000', '000011110011', '001100001111'}"
222,7.819138905629179,"{'001101010110', '011010101100', '110010101001', '100101010011'}"
223,7.4821156476485395,"{'011001010111', '100110101000', '000101011001', '111010100110'}"
224,7.35227386152494,"{'001111010110', '110000101001', '011010111100', '100101000011'}"
225,7.458027620970711,"{'001110110110', '110001001001', '100100100011', '011011011100'}"
226,7.5930974115487295,"{'010111100110', '100110000101', '101000011001', '011001111010'}"
227,7.117913983953707,"{'101010001000', '000100010101', '111011101010', '010101110111'}"
228,6.6959415087073175,"{'100001111101', '010000011110', '101111100001', '011110000010'}"
229,4.4412056286024555,"{'111111111000', '111000000000', '000111111111', '000000000111'}"
230,7.85546288777125,"{'100100101101', '011011010010', '101101001001', '010010110110'}"
231,7.573436964685505,"{'001010101110', '011101010100', '110101010001', '100010101011'}"
232,7.98998900781246,"{'011010010101', '100101101010', '010101101001', '101010010110'}"
233,7.171744348882383,"{'011110100011', '110001011110', '100001011100', '001110100001'}"
234,8.0317579388641,"{'101001100110', '100110011010', '011001100101', '010110011001'}"
235,7.009980543343936,"{'000011000101', '101000110000', '010111001111', '111100111010'}"
236,7.786660541790722,"{'011101001101', '101100101110', '100010110010', '010011010001'}"
237,6.662868813969375,"{'111100001110', '100011110000', '000011110001', '011100001111'}"
238,7.995225143736851,"{'101010010101', '010101101010'}"
239,4.240975182182629,"{'010000000000', '101111111111', '000000000010', '111111111101'}"
240,7.448793958722325,"{'110110011011', '001001100100'}"
241,5.857273801464815,"{'110000011111', '111110000011', '001111100000', '000001111100'}"
242,6.6197173755664505,"{'001111000001', '110000111110', '011111000011', '100000111100'}"
243,6.938863567723354,"{'110110111100', '001111011011', '110000100100', '001001000011'}"
244,6.927396797198207,"{'110001000010', '001110111101', '010000100011', '101111011100'}"
245,6.210122417438156,"{'001111111001', '011000000011', '110000000110', '100111111100'}"
246,7.767387213282752,"{'101110100110', '010001011001', '011001011101', '100110100010'}"
247,7.993152842925294,"{'101001010101', '010110101010', '101010100101', '010101011010'}"
248,7.452643986884999,"{'010001011011', '110110100010', '001001011101', '101110100100'}"
249,6.246940362517086,"{'000110000001', '111001111110', '100000011000', '011111100111'}"
250,7.648996722590144,"{'110011001011', '110100110011', '001011001100', '001100110100'}"
251,7.080082000832506,"{'010001111011', '101110000100', '110111100010', '001000011101'}"
252,7.236873199442853,"{'011101110100', '100010001011', '001011101110', '110100010001'}"
253,6.671444905351284,"{'110111001111', '111100111011', '000011000100', '001000110000'}"
254,7.092048204007236,"{'001111100110', '100110000011', '011001111100', '110000011001'}"
255,5.83690962599524,"{'001111011111', '110000100000', '111110111100', '000001000011'}"
256,7.349340282930577,"{'110110000101', '010111100100', '001001111010', '101000011011'}"
257,6.640238843005229,"{'111000001100', '000111110011', '001100000111', '110011111000'}"
258,6.938932549217912,"{'000010111010', '010111010000', '111101000101', '101000101111'}"
259,6.583575028336285,"{'111100111000', '000011000111', '111000110000', '000111001111'}"
260,6.979194014979766,"{'111101000110', '100111010000', '000010111001', '011000101111'}"
261,7.940438332968377,"{'010100101101', '101101001010', '101011010010', '010010110101'}"
262,5.982285007856456,"{'111100010000', '000010001111', '000011101111', '111101110000'}"
263,7.152357004848136,"{'111010100011', '110001010111', '000101011100', '001110101000'}"
264,7.225235854794377,"{'100100100001', '011011011110', '100001001001', '011110110110'}"
265,7.133115664201428,"{'010110000011', '110000011010', '001111100101', '101001111100'}"
266,7.5532662723708475,"{'111001100110', '011001100111', '000110011001', '100110011000'}"
267,7.704881883193538,"{'011011010001', '100010110110', '011101001001', '100100101110'}"
268,7.474693207493612,"{'001001001110', '100011011011', '011100100100', '110110110001'}"
269,5.935774624093203,"{'111000000111', '000111111000'}"
270,7.178377628488864,"{'111010001100', '110011101000', '001100010111', '000101110011'}"
271,7.493167210386721,"{'011110101010', '010101011110', '101010100001', '100001010101'}"
272,5.582500452447535,"{'110000000010', '101111111100', '010000000011', '001111111101'}"
273,6.936279359773703,"{'110110000111', '001001111000', '000111100100', '111000011011'}"
274,6.201841589369731,"{'000000101001', '100101000000', '011010111111', '111111010110'}"
275,8.031851284947797,"{'010101100110', '101010011001', '011001101010', '100110010101'}"
276,6.07110812795295,"{'011011111110', '100000001001', '011111110110', '100100000001'}"
277,6.864300397986257,"{'101111100011', '001110000010', '110001111101', '010000011100'}"
278,7.235038779439668,"{'001000011001', '100110000100', '110111100110', '011001111011'}"
279,7.693411438007322,"{'001101001110', '100011010011', '011100101100', '110010110001'}"
280,7.137448644492485,"{'100101111000', '111000010110', '000111101001', '011010000111'}"
281,5.811775249473229,"{'011000000001', '100000000110', '100111111110', '011111111001'}"
282,7.312746341967104,"{'001101111001', '011000010011', '110010000110', '100111101100'}"
283,7.802097014299151,"{'011001101100', '001101100110', '100110010011', '110010011001'}"
284,7.088868627012391,"{'101000100001', '011110111010', '010111011110', '100001000101'}"
285,6.898193113969621,"{'010000011011', '001001111101', '110110000010', '101111100100'}"
286,7.283440603923408,"{'100010111011', '001000101110', '110111010001', '011101000100'}"
287,7.906900886903957,"{'010110010010', '101001101101', '010010011010', '101101100101'}"
288,7.072320127861104,"{'100000111010', '011111000101', '010111000001', '101000111110'}"
289,7.027985803329618,"{'110000010110', '001111101001', '100101111100', '011010000011'}"
290,7.754244844316135,"{'011011100110', '011001110110', '100100011001', '100110001001'}"
291,7.448782893953738,"{'110011011011', '001100100100', '110110110011', '001001001100'}"
292,6.1643196384717065,"{'000000110011', '110011000000', '001100111111', '111111001100'}"
293,7.842150540925284,"{'010101100010', '010001101010', '101010011101', '101110010101'}"
294,7.334978716023637,"{'000111000110', '111000111001', '100111000111', '011000111000'}"
295,7.077868473921974,"{'011000111110', '100000111001', '011111000110', '100111000001'}"
296,7.314406633459832,"{'000110010100', '110101100111', '111001101011', '001010011000'}"
297,6.64409614064251,"{'010000001010', '010100000010', '101111110101', '101011111101'}"
298,5.796817399767757,"{'011010000000', '100101111111', '111111101001', '000000010110'}"
299,6.507469430834558,"{'011100011111', '111110001110', '000001110001', '100011100000'}"
300,6.743002095341846,"{'110000010011', '110010000011', '001101111100', '001111101100'}"
301,6.708343049437291,"{'100001000111', '111000100001', '000111011110', '011110111000'}"
302,6.944078078680621,"{'011110101000', '100001010111', '000101011110', '111010100001'}"
303,7.787895613566427,"{'110101100110', '001010011001', '100110010100', '011001101011'}"
304,5.996507177871491,"{'000011111000', '111000001111', '000111110000', '111100000111'}"
305,7.663891062628555,"{'001101000101', '110010111010', '101000101100', '010111010011'}"
306,7.518611486388919,"{'101110101011', '001010100010', '010001010100', '110101011101'}"
307,6.384831022848179,"{'010111100000', '101000011111', '111110000101', '000001111010'}"
308,6.996932456674106,"{'111000100010', '000111011101', '010001000111', '101110111000'}"
309,4.705940681977332,"{'100000000001', '011111111110'}"
310,5.783335951615659,"{'000001101111', '000010011111', '111101100000', '111110010000'}"
311,6.6076503190505145,"{'000101110111', '111011101000', '000100010111', '111010001000'}"
312,6.486613658095351,"{'100111110111', '000100000110', '011000001000', '111011111001'}"
313,7.255029918017834,"{'001111001110', '011100111100', '110000110001', '100011000011'}"
314,6.7778772160547955,"{'111101011101', '010001010000', '101110101111', '000010100010'}"
315,6.327976729257262,"{'001011011111', '000001001011', '111110110100', '110100100000'}"
316,6.8452998902062765,"{'001111100100', '110110000011', '110000011011', '001001111100'}"
317,6.137535886708513,"{'100000001110', '100011111110', '011100000001', '011111110001'}"
318,4.626400107263191,"{'000010000000', '111111101111', '000000010000', '111101111111'}"
319,6.9480121520847575,"{'100000100101', '011111011010', '101001000001', '010110111110'}"
320,7.361561177942644,"{'110100100011', '001110110100', '001011011100', '110001001011'}"
321,7.479335158153268,"{'101010101000', '111010101010', '010101010111', '000101010101'}"
322,7.979042194794184,"{'100101101001', '011010010110'}"
323,7.955989405277173,"{'011010110010', '010011010110', '100101001101', '101100101001'}"
324,7.170548525085913,"{'011010110000', '111100101001', '000011010110', '100101001111'}"
325,7.5284631122196455,"{'001001101100', '110010011011', '110110010011', '001101100100'}"
326,7.3317931648456245,"{'101011110100', '110100001010', '001011110101', '010100001011'}"
327,7.256302669450579,"{'111001100011', '110001100111', '000110011100', '001110011000'}"
328,7.626057462294729,"{'101101100011', '010010011100', '001110010010', '110001101101'}"
329,7.50503286809681,"{'110101101011', '001010010100'}"
330,7.91290599152147,"{'010011001001', '101100110110', '100100110010', '011011001101'}"
331,6.384809977131086,"{'011111101100', '001101111110', '110010000001', '100000010011'}"
332,5.280202522325628,"{'111010000000', '111111101000', '000000010111', '000101111111'}"
333,7.996235655300437,"{'010101010110', '100101010101', '101010101001', '011010101010'}"
334,8.02895465085308,"{'101011001010', '010100110101'}"
335,6.605276574529626,"{'110000001010', '010100000011', '001111110101', '101011111100'}"
336,7.361363900645875,"{'100001001101', '101100100001', '011110110010', '010011011110'}"
337,7.3113884197934205,"{'111001010001', '000110101110', '011101011000', '100010100111'}"
338,7.005579577083202,"{'000111100010', '010001111000', '111000011101', '101110000111'}"
339,7.037215117261129,"{'010010101111', '111101010010', '101101010000', '000010101101'}"
340,7.353492323852347,"{'011000111100', '001111000110', '100111000011', '110000111001'}"
341,7.703083216199181,"{'010101110011', '101010001100', '110011101010', '001100010101'}"
342,7.317558134118778,"{'001100010001', '110011101110', '100010001100', '011101110011'}"
343,7.742133057870151,"{'001001100101', '101001100100', '110110011010', '010110011011'}"
344,7.590610279381761,"{'101100001010', '010011110101', '101011110010', '010100001101'}"
345,6.512085767535114,"{'100011111100', '011100000011', '001111110001', '110000001110'}"
346,7.444793787276467,"{'010111000100', '001000111010', '110111000101', '101000111011'}"
347,6.560253809754975,"{'000001001101', '111110110010', '010011011111', '101100100000'}"
348,7.273202559472539,"{'110011110011', '001100001100'}"
349,6.634529907106966,"{'010000110000', '101111001111', '000011000010', '111100111101'}"
350,7.29011055166044,"{'101111011010', '010110111101', '101001000010', '010000100101'}"
351,7.832398921163558,"{'100110101100', '110010100110', '001101011001', '011001010011'}"
352,7.807222966971491,"{'010010110001', '011100101101', '101101001110', '100011010010'}"
353,6.7501354840755186,"{'011001111110', '100000011001', '100110000001', '011111100110'}"
354,7.477583298914658,"{'010100111000', '101011000111', '111000110101', '000111001010'}"
355,6.952650296788542,"{'000010010101', '010101101111', '111101101010', '101010010000'}"
356,7.3281958440542585,"{'100111011000', '000110111001', '111001000110', '011000100111'}"
357,7.002734455256234,"{'000010011001', '111101100110', '011001101111', '100110010000'}"
358,7.227617741759536,"{'110001100001', '100001100011', '001110011110', '011110011100'}"
359,7.043089506788911,"{'111101011010', '000010100101', '101001010000', '010110101111'}"
360,7.308098211625937,"{'111010001010', '101011101000', '010100010111', '000101110101'}"
361,7.259725641118729,"{'101001000011', '010110111100', '110000100101', '001111011010'}"
362,7.2722993788497305,"{'101000100111', '111001000101', '010111011000', '000110111010'}"
363,7.364909195093352,"{'010010111100', '110000101101', '001111010010', '101101000011'}"
364,7.748770985850627,"{'001011001001', '011011001011', '110100110110', '100100110100'}"
365,7.448523300597449,"{'101011110001', '011100001010', '010100001110', '100011110101'}"
366,6.293915620155634,"{'100001111110', '011111100001', '011110000001', '100000011110'}"
367,6.472316080876818,"{'101101111110', '011111101101', '010010000001', '100000010010'}"
368,5.540410941290644,"{'001111111100', '110000000011'}"
369,7.676581420085195,"{'110010101100', '001101010011'}"
370,6.9430530395307475,"{'001101000001', '011111010011', '100000101100', '110010111110'}"
371,6.914226640789446,"{'001000010100', '110111101011', '001010000100', '110101111011'}"
372,6.70427382095448,"{'111101101011', '000010010100', '110101101111', '001010010000'}"
373,6.587468968807446,"{'000001010010', '101101011111', '010010100000', '111110101101'}"
374,6.79976699672828,"{'011000000101', '101000000110', '100111111010', '010111111001'}"
375,5.503844374451209,"{'111111000001', '000000111110', '011111000000', '100000111111'}"
376,7.763862742764616,"{'010110101011', '101001010100', '110101011010', '001010100101'}"
377,7.624102142869665,"{'001101010001', '110010101110', '100010101100', '011101010011'}"
378,7.563579892711001,"{'001010001010', '010100010100', '110101110101', '101011101011'}"
379,5.209755371397189,"{'000000001100', '111111110011', '001100000000', '110011111111'}"
380,7.343771283441635,"{'100011000100', '001000110001', '011100111011', '110111001110'}"
381,7.262104656811698,"{'001001100001', '011110011011', '100001100100', '110110011110'}"
382,7.829073152023227,"{'110010110101', '001101001010', '010100101100', '101011010011'}"
383,6.436801491771984,"{'111010010000', '111101101000', '000010010111', '000101101111'}"
384,7.428052992073138,"{'001001010001', '110110101110', '100010100100', '011101011011'}"
385,7.146826159488946,"{'111011010001', '000100101110', '011101001000', '100010110111'}"
386,6.248592942539707,"{'011111101110', '100000010001', '100010000001', '011101111110'}"
387,7.280431221727165,"{'011000001101', '100111110010', '010011111001', '101100000110'}"
388,6.398248136938772,"{'000111111001', '100111111000', '011000000111', '111000000110'}"
389,7.678281116770884,"{'100100101011', '011011010100', '110101001001', '001010110110'}"
390,6.73161854388545,"{'111101100100', '110110010000', '000010011011', '001001101111'}"
391,6.603934922246136,"{'110100001000', '111011110100', '000100001011', '001011110111'}"
392,6.148857420762695,"{'101000000011', '010111111100', '001111111010', '110000000101'}"
393,7.542151524325238,"{'000110101001', '011010100111', '100101011000', '111001010110'}"
394,7.635091442000494,"{'010011110010', '101100001101'}"
395,6.933459373022562,"{'111010101000', '000101010111'}"
396,7.2999091595506815,"{'001111011001', '011001000011', '100110111100', '110000100110'}"
397,6.8305739964272725,"{'111100011011', '110110001111', '000011100100', '001001110000'}"
398,7.259161614213054,"{'100011100111', '111001110001', '000110001110', '011100011000'}"
399,7.298829152335171,"{'110010101000', '111010101100', '000101010011', '001101010111'}"
400,7.258215900171422,"{'100001010100', '110101011110', '001010100001', '011110101011'}"
401,7.605713986656404,"{'101011100011', '010100011100', '110001110101', '001110001010'}"
402,6.8939184345775715,"{'000100100011', '110001001000', '001110110111', '111011011100'}"
403,6.014283891306304,"{'111101111011', '001000010000', '110111101111', '000010000100'}"
404,7.7316027501954165,"{'110100100110', '011001001011', '100110110100', '001011011001'}"
405,7.388720287069639,"{'110001011011', '001001011100', '110110100011', '001110100100'}"
406,5.631293112851442,"{'000000011011', '001001111111', '111111100100', '110110000000'}"
407,7.216229430304006,"{'101011000001', '010100111110', '100000110101', '011111001010'}"
408,6.95675168908566,"{'101101111000', '111000010010', '010010000111', '000111101101'}"
409,7.374998868924555,"{'111001010011', '001101011000', '000110101100', '110010100111'}"
410,7.454581783471383,"{'011000111011', '110111000110', '001000111001', '100111000100'}"
411,7.22163631009543,"{'010110110111', '101001001000', '000100100101', '111011011010'}"
412,7.720944631956769,"{'100110001100', '110011100110', '011001110011', '001100011001'}"
413,6.108512769899968,"{'110011111110', '100000001100', '011111110011', '001100000001'}"
414,7.352638948100501,"{'110111001011', '001011000100', '001000110100', '110100111011'}"
415,6.26576583077548,"{'101010111111', '000000101010', '111111010101', '010101000000'}"
416,7.545341513135301,"{'010001010011', '001101011101', '101110101100', '110010100010'}"
417,7.340012754670214,"{'000100101010', '111011010101', '010101001000', '101010110111'}"
418,7.5955875300016205,"{'100100011101', '011011100010', '010001110110', '101110001001'}"
419,5.6747711527444595,"{'111001000000', '000000100111', '111111011000', '000110111111'}"
420,7.755803495441037,"{'010001011010', '101110100101', '101001011101', '010110100010'}"
421,7.956392676716719,"{'010100110110', '011011001010', '101011001001', '100100110101'}"
422,5.813646333551292,"{'101111111011', '010000000100', '110111111101', '001000000010'}"
423,7.763901369663574,"{'001100100101', '101001001100', '010110110011', '110011011010'}"
424,7.286016155997008,"{'001100111100', '110000110011', '110011000011', '001111001100'}"
425,7.729303066717631,"{'011101100101', '010110010001', '101001101110', '100010011010'}"
426,7.0424757563242215,"{'101000001100', '010111110011', '110011111010', '001100000101'}"
427,7.731644739240484,"{'110001101001', '100101100011', '001110010110', '011010011100'}"
428,5.873756571425197,"{'011001111111', '111111100110', '000000011001', '100110000000'}"
429,7.766908862237591,"{'010111010110', '100101000101', '101000101001', '011010111010'}"
430,6.720041600589845,"{'010011111101', '010000001101', '101111110010', '101100000010'}"
431,6.969831382995675,"{'001000011100', '110001111011', '110111100011', '001110000100'}"
432,7.598983885696443,"{'010001101011', '110101100010', '001010011101', '101110010100'}"
433,6.8205179870344494,"{'101111101011', '110101111101', '001010000010', '010000010100'}"
434,7.650445718613296,"{'011100101011', '100011010100', '001010110001', '110101001110'}"
435,7.51712020930508,"{'101110011011', '010001100100', '110110011101', '001001100010'}"
436,7.105479846401096,"{'000010110101', '111101001010', '010100101111', '101011010000'}"
437,7.272671954738134,"{'001111001011', '001011000011', '110100111100', '110000110100'}"
438,6.237339028343014,"{'010111000000', '111111000101', '101000111111', '000000111010'}"
439,7.731802642747191,"{'011001100011', '100110011100', '110001100110', '001110011001'}"
440,7.6879776420144115,"{'101001011011', '010110100100', '110110100101', '001001011010'}"
441,6.529106654333754,"{'111110011101', '101110011111', '010001100000', '000001100010'}"
442,6.458029574642412,"{'000010000110', '100111101111', '111101111001', '011000010000'}"
443,7.465019782379884,"{'100001010110', '011110101001', '011010100001', '100101011110'}"
444,6.494651475876797,"{'101111110110', '011011111101', '010000001001', '100100000010'}"
445,7.483174273568055,"{'010101101000', '111010010101', '000101101010', '101010010111'}"
446,6.712412491957327,"{'111011101110', '000100010001', '011101110111', '100010001000'}"
447,7.783246877684389,"{'101001001001', '010110110110', '011011011010', '100100100101'}"
448,5.399088668937421,"{'111111110010', '000000001101', '101100000000', '010011111111'}"
449,7.572765115094861,"{'001010101011', '110101010100'}"
450,6.958596465542898,"{'101101111011', '010010000100', '001000010010', '110111101101'}"
451,7.233184734065767,"{'011101100111', '111001101110', '100010011000', '000110010001'}"
452,5.948530033478771,"{'000111100000', '111110000111', '000001111000', '111000011111'}"
453,7.8603974340246285,"{'100101110010', '011010001101', '010011101001', '101100010110'}"
454,7.089318985189273,"{'010000111011', '101111000100', '110111000010', '001000111101'}"
455,5.128582344230157,"{'011111111100', '100000000011', '001111111110', '110000000001'}"
456,6.595606652782294,"{'111101000100', '001000101111', '110111010000', '000010111011'}"
457,7.115704494944875,"{'111011101001', '100101110111', '011010001000', '000100010110'}"
458,7.5418811248548305,"{'010111101010', '101000010101', '010101111010', '101010000101'}"
459,7.625913074737698,"{'001101010100', '110010101011', '001010101100', '110101010011'}"
460,7.4536272866585955,"{'011100011100', '001110001110', '100011100011', '110001110001'}"
461,7.003198726105155,"{'110111011011', '001000100100', '001001000100', '110110111011'}"
462,6.460729003140775,"{'000011111001', '011000001111', '100111110000', '111100000110'}"
463,7.913847595779528,"{'010011011010', '010110110010', '101100100101', '101001001101'}"
464,7.230757586308778,"{'101111010100', '001010111101', '010000101011', '110101000010'}"
465,7.475159799325727,"{'100010100010', '010001010001', '011101011101', '101110101110'}"
466,7.239744998157232,"{'001111010011', '110000101100', '001101000011', '110010111100'}"
467,5.584538556703562,"{'000000010010', '111111101101', '101101111111', '010010000000'}"
468,6.466820006532182,"{'000001010100', '111110101011', '110101011111', '001010100000'}"
469,7.587957956211674,"{'100111101001', '011000010110', '100101111001', '011010000110'}"
470,7.381092398476991,"{'111000101101', '000111010010', '010010111000', '101101000111'}"
471,7.903739725901008,"{'101000110101', '010100111010', '010111001010', '101011000101'}"
472,7.494714233327499,"{'001110011101', '010001100011', '101110011100', '110001100010'}"
473,6.242137199822035,"{'000000111001', '111111000110', '011000111111', '100111000000'}"
474,6.897802900242938,"{'110000111100', '001111000011'}"
475,7.188953653414343,"{'110000101011', '110101000011', '001010111100', '001111010100'}"
476,7.389821476565743,"{'100111100100', '001001111001', '110110000110', '011000011011'}"
477,7.0076186778322,"{'111100110001', '011100110000', '000011001110', '100011001111'}"
478,5.865315165105948,"{'000000111101', '010000111111', '101111000000', '111111000010'}"
479,7.644641083925476,"{'100010110001', '011101001110', '011100101110', '100011010001'}"
480,6.739850566427483,"{'111000010001', '000111101110', '011101111000', '100010000111'}"
481,6.688167122409995,"{'000100011000', '111011100111', '000110001000', '111001110111'}"
482,7.321970296592387,"{'001110000101', '110001111010', '101000011100', '010111100011'}"
483,7.532380578573995,"{'011010000101', '010111101001', '101000010110', '100101111010'}"
484,6.593430942984304,"{'110100000100', '110111110100', '001011111011', '001000001011'}"
485,7.7047063613212305,"{'101000110011', '110011000101', '010111001100', '001100111010'}"
486,7.020897792684041,"{'111011100010', '000100011101', '010001110111', '101110001000'}"
487,6.023198870033146,"{'110100000001', '011111110100', '001011111110', '100000001011'}"
488,5.907725214205439,"{'000000111011', '110111000000', '001000111111', '111111000100'}"
489,6.379236889474952,"{'000000110101', '101011000000', '111111001010', '010100111111'}"
490,6.939178396162796,"{'010001000011', '110000100010', '101110111100', '001111011101'}"
491,7.640691482565714,"{'011101001100', '100010110011', '110011010001', '001100101110'}"
492,7.603587638270897,"{'110101000101', '101000101011', '010111010100', '001010111010'}"
493,6.447943984922004,"{'110100000010', '001011111101', '101111110100', '010000001011'}"
494,6.776959962949078,"{'111110011001', '000001100110', '011001100000', '100110011111'}"
495,6.557128072977644,"{'010000010111', '000101111101', '111010000010', '101111101000'}"
496,6.0415686887595585,"{'000000101011', '111111010100', '110101000000', '001010111111'}"
497,7.140183221259344,"{'100110000010', '101111100110', '010000011001', '011001111101'}"
498,7.229490287640649,"{'101100000101', '101000001101', '010011111010', '010111110010'}"
499,6.562674206218217,"{'011110110000', '000011011110', '111100100001', '100001001111'}"
500,7.5029462836837215,"{'010001110100', '110100011101', '001011100010', '101110001011'}"
501,7.777393181344754,"{'101001110001', '100011100101', '011100011010', '010110001110'}"
502,6.658880984185129,"{'000101111011', '111010000100', '110111101000', '001000010111'}"
503,7.889058308068466,"{'011001110010', '100110001101', '101100011001', '010011100110'}"
504,6.890043386573544,"{'011111010100', '001010111110', '100000101011', '110101000001'}"
505,7.280535936715137,"{'100001110001', '011110001110', '011100011110', '100011100001'}"
506,7.8236686893371745,"{'101011001011', '010100110100', '110100110101', '001011001010'}"
507,7.9295013807134,"{'010010100110', '101101011001', '011001010010', '100110101101'}"
508,7.492047636332067,"{'011101110010', '100010001101', '101100010001', '010011101110'}"
509,7.5893212608989264,"{'110100101110', '100010110100', '011101001011', '001011010001'}"
510,6.28927404146953,"{'000010110000', '111101001111', '111100101111', '000011010000'}"
511,6.626081001848316,"{'100000100100', '110110111110', '001001000001', '011111011011'}"
512,6.306025559291743,"{'010011000000', '101100111111', '111111001101', '000000110010'}"
513,7.35584344683522,"{'110001111001', '100111100011', '011000011100', '001110000110'}"
514,7.624209037424863,"{'010010001010', '101011101101', '101101110101', '010100010010'}"
515,7.206328285834903,"{'011110110011', '110011011110', '001100100001', '100001001100'}"
516,6.865285183244421,"{'000111101100', '111000010011', '001101111000', '110010000111'}"
517,6.430376025180645,"{'110111111001', '011000000100', '001000000110', '100111111011'}"
518,6.458958702677554,"{'100100000011', '011011111100', '001111110110', '110000001001'}"
519,7.27516179172901,"{'100100001100', '001100001001', '011011110011', '110011110110'}"
520,6.673891538969599,"{'100101011111', '011010100000', '000001010110', '111110101001'}"
521,7.260670128920877,"{'000111001011', '111000110100', '110100111000', '001011000111'}"
522,6.856939379489312,"{'100111111001', '011000000110'}"
523,7.439172057271343,"{'110100010010', '010010001011', '101101110100', '001011101101'}"
524,7.7919783129590705,"{'100010110101', '011101001010', '010100101110', '101011010001'}"
525,7.120509645712189,"{'110101001000', '111011010100', '000100101011', '001010110111'}"
526,7.252689124534264,"{'111010101011', '110101010111', '000101010100', '001010101000'}"
527,6.188733234464835,"{'010111111101', '101111111010', '101000000010', '010000000101'}"
528,7.36718259809188,"{'001000110011', '110011000100', '001100111011', '110111001100'}"
529,7.809568150153673,"{'011001100010', '010001100110', '100110011101', '101110011001'}"
530,7.211958568703074,"{'110100001100', '001011110011', '110011110100', '001100001011'}"
531,7.214679688017402,"{'110001101000', '000101100011', '001110010111', '111010011100'}"
532,6.414860141286018,"{'000011111010', '101000001111', '111100000101', '010111110000'}"
533,7.169758203981566,"{'011010000100', '110111101001', '100101111011', '001000010110'}"
534,7.407338359292142,"{'001100001010', '110011110101', '101011110011', '010100001100'}"
535,7.878796665562993,"{'101101010010', '010010101101'}"
536,7.277130478328186,"{'111001001011', '110100100111', '000110110100', '001011011000'}"
537,7.233080317792654,"{'111001110011', '001100011000', '000110001100', '110011100111'}"
538,7.324846668105094,"{'111001101100', '110010011000', '001101100111', '000110010011'}"
539,7.476294091922059,"{'101111001001', '011011000010', '010000110110', '100100111101'}"
540,7.7081971999136885,"{'001101000110', '110010111001', '100111010011', '011000101100'}"
541,6.816548083725004,"{'000011011011', '110110110000', '111100100100', '001001001111'}"
542,7.514866218486451,"{'001010010011', '110101101100', '110010010100', '001101101011'}"
543,7.926577782216649,"{'101011011001', '011001001010', '010100100110', '100110110101'}"
544,7.867680120795425,"{'100110001010', '101011100110', '011001110101', '010100011001'}"
545,6.561594049309971,"{'000001110110', '100100011111', '011011100000', '111110001001'}"
546,7.305217648893257,"{'101001000111', '000111011010', '010110111000', '111000100101'}"
547,7.279691713443969,"{'000100111010', '111011000101', '010111001000', '101000110111'}"
548,6.362938422089951,"{'001000000101', '101000000100', '010111111011', '110111111010'}"
549,6.993639023031868,"{'001011000001', '110100111110', '011111001011', '100000110100'}"
550,7.610578237793734,"{'110001110010', '010011100011', '101100011100', '001110001101'}"
551,5.518041471184836,"{'000001111110', '111110000001', '011111100000', '100000011111'}"
552,6.548272959791797,"{'111100010111', '000101110000', '111010001111', '000011101000'}"
553,6.255281519060342,"{'100001100000', '000001100001', '011110011111', '111110011110'}"
554,8.041470518242278,"{'101001101010', '101010011010', '010101100101', '010110010101'}"
555,7.156798274956325,"{'101100110000', '000011001101', '010011001111', '111100110010'}"
556,7.688590849573671,"{'010111001011', '001011000101', '110100111010', '101000110100'}"
557,6.672580955296878,"{'101100000011', '110000001101', '001111110010', '010011111100'}"
558,7.065386287830468,"{'011010001111', '100101110000', '111100010110', '000011101001'}"
559,7.7515920499253905,"{'010101011101', '101110101010', '101010100010', '010001010101'}"
560,7.187405372373556,"{'100100010111', '011011101000', '000101110110', '111010001001'}"
561,7.9387240379428725,"{'101011010110', '011010110101', '100101001010', '010100101001'}"
562,8.020948142836115,"{'010101010101', '101010101010'}"
563,7.770606503087265,"{'001010101001', '110101010110', '011010101011', '100101010100'}"
564,7.820038080527874,"{'101010001010', '101011101010', '010100010101', '010101110101'}"
565,7.81967965173385,"{'100110110001', '011001001110', '011100100110', '100011011001'}"
566,6.610900919926398,"{'001111101110', '110000010001', '011101111100', '100010000011'}"
567,6.700839255363543,"{'101111000001', '010000111110', '011111000010', '100000111101'}"
568,6.756330482896908,"{'111011100001', '100001110111', '000100011110', '011110001000'}"
569,7.298440282162996,"{'010010110111', '101101001000', '000100101101', '111011010010'}"
570,7.4819132551721586,"{'001100100010', '010001001100', '101110110011', '110011011101'}"
571,5.881330539463127,"{'111101101111', '000010010000'}"
572,6.986521455624468,"{'111000100100', '000111011011', '001001000111', '110110111000'}"
573,7.438898097046159,"{'011101100011', '110001101110', '001110010001', '100010011100'}"
574,6.993739975042548,"{'001000011011', '001001111011', '110111100100', '110110000100'}"
575,7.474752620800192,"{'001000101010', '110111010101', '101010111011', '010101000100'}"
576,7.076009478405067,"{'011110011000', '111001100001', '000110011110', '100001100111'}"
577,6.9036916670287685,"{'001001001000', '110110110111', '000100100100', '111011011011'}"
578,7.619344331312524,"{'010010011011', '001001101101', '101101100100', '110110010010'}"
579,7.856202774681116,"{'101010110011', '010101001100', '110011010101', '001100101010'}"
580,6.160699337267975,"{'100000010111', '000101111110', '111010000001', '011111101000'}"
581,7.637118255885692,"{'100111100110', '100110000110', '011000011001', '011001111001'}"
582,6.5091293780257,"{'100001010000', '011110101111', '000010100001', '111101011110'}"
583,6.523695260336551,"{'000010111000', '000111010000', '111101000111', '111000101111'}"
584,6.581326851691249,"{'011111100010', '010001111110', '100000011101', '101110000001'}"
585,5.7965809419821515,"{'101111111000', '010000000111', '111000000010', '000111111101'}"
586,6.405520847327369,"{'001011111100', '110000001011', '110100000011', '001111110100'}"
587,7.592407397445548,"{'001110101101', '010010100011', '101101011100', '110001010010'}"
588,6.523679304849356,"{'000001001010', '010100100000', '101011011111', '111110110101'}"
589,7.83052277715907,"{'011011000101', '010111001001', '101000110110', '100100111010'}"
590,7.300864339202663,"{'000100111001', '100111001000', '011000110111', '111011000110'}"
591,6.8382881834053135,"{'111001000011', '001111011000', '000110111100', '110000100111'}"
592,6.825917849066265,"{'101100001111', '010011110000', '000011110010', '111100001101'}"
593,7.5166218954351045,"{'101110100010', '010001011101'}"
594,7.840841140319437,"{'101000110010', '010011000101', '010111001101', '101100111010'}"
595,7.187389654667387,"{'000111100110', '011001111000', '111000011001', '100110000111'}"
596,6.505770424890855,"{'100000011011', '011111100100', '110110000001', '001001111110'}"
597,7.145564369962167,"{'101100111110', '010011000001', '011111001101', '100000110010'}"
598,7.343357619562845,"{'001100100111', '000110110011', '111001001100', '110011011000'}"
599,5.749221893481961,"{'001111111000', '111000000011', '110000000111', '000111111100'}"
600,6.702097687256183,"{'101010100000', '000001010101', '111110101010', '010101011111'}"
601,7.34959155997568,"{'000101110010', '010011101000', '101100010111', '111010001101'}"
602,6.977510178136864,"{'110100110000', '001011001111', '111100110100', '000011001011'}"
603,6.4049604972181005,"{'111110110011', '000001001100', '110011011111', '001100100000'}"
604,7.215175043296705,"{'111011001110', '000100110001', '011100110111', '100011001000'}"
605,7.7045102387501405,"{'001011100101', '010110001011', '101001110100', '110100011010'}"
606,7.494811142244053,"{'010011011000', '101100100111', '000110110010', '111001001101'}"
607,6.582587670577,"{'000001101100', '111110010011', '001101100000', '110010011111'}"
608,7.440652200386846,"{'001001101110', '011101100100', '110110010001', '100010011011'}"
609,7.41757653999766,"{'100101000100', '001000101001', '011010111011', '110111010110'}"
610,7.331769039090062,"{'011110001001', '100100011110', '100001110110', '011011100001'}"
611,7.797125109200038,"{'110101010101', '101010101011', '010101010100', '001010101010'}"
612,7.149179240682106,"{'000101101110', '100010010111', '011101101000', '111010010001'}"
613,7.29611696110895,"{'100010001001', '100100010001', '011011101110', '011101110110'}"
614,7.045094439680474,"{'010101111100', '101010000011', '001111101010', '110000010101'}"
615,7.340409045985529,"{'000110101011', '111001010100', '001010100111', '110101011000'}"
616,6.053842730031631,"{'100010111111', '011101000000', '111111010001', '000000101110'}"
617,7.416568823995556,"{'010010011000', '111001101101', '000110010010', '101101100111'}"
618,6.5679897539150485,"{'000111110100', '111000001011', '110100000111', '001011111000'}"
619,7.423140870893571,"{'001110101110', '011101011100', '110001010001', '100010100011'}"
620,7.028835210691996,"{'100001011000', '000110100001', '111001011110', '011110100111'}"
621,7.3574655905541215,"{'110010001011', '001011101100', '001101110100', '110100010011'}"
622,7.4152443798553715,"{'001110011100', '110001100011'}"
623,6.703342058150369,"{'100010001111', '011101110000', '000011101110', '111100010001'}"
624,6.967105618606752,"{'011110100001', '100001011110'}"
625,7.8003762676863655,"{'100110110011', '011001001100', '001100100110', '110011011001'}"
626,7.6647360047913615,"{'101010010001', '100010010101', '011101101010', '010101101110'}"
627,7.799105901261944,"{'100010101010', '010101010001', '101010101110', '011101010101'}"
628,7.46687335166661,"{'001110101011', '110001010100', '110101011100', '001010100011'}"
629,5.498637328078471,"{'111111101100', '000000010011', '001101111111', '110010000000'}"
630,6.343113815336568,"{'101000000111', '111000000101', '010111111000', '000111111010'}"
631,7.196762896917498,"{'011101000011', '100010111100', '110000101110', '001111010001'}"
632,4.206428963227331,"{'001111111111', '110000000000', '000000000011', '111111111100'}"
633,7.400200388089207,"{'100111101101', '010010000110', '101101111001', '011000010010'}"
634,5.9012756336849765,"{'000111011111', '111110111000', '111000100000', '000001000111'}"
635,7.614121581042915,"{'001101100010', '101110010011', '110010011101', '010001101100'}"
636,6.054666996084779,"{'111011110111', '000100001000'}"
637,6.954413531182176,"{'011100101111', '000010110001', '111101001110', '100011010000'}"
638,8.000169954065841,"{'010011010101', '101010110010', '101100101010', '010101001101'}"
639,8.000142890599005,"{'100110101001', '011010100110', '011001010110', '100101011001'}"
640,7.495701541262833,"{'011011000100', '110111001001', '001000110110', '100100111011'}"
641,5.4208761731568895,"{'111111100001', '000000011110', '011110000000', '100001111111'}"
642,7.700626976796817,"{'001110101010', '110001010101', '101010100011', '010101011100'}"
643,7.85133558437066,"{'101011001110', '010100110001', '011100110101', '100011001010'}"
644,5.98649820422515,"{'110111111011', '001000000100'}"
645,6.5471714785100055,"{'111011001111', '000011001000', '000100110000', '111100110111'}"
646,5.663959234995071,"{'111111010111', '111010111111', '000101000000', '000000101000'}"
647,7.705976260503388,"{'001001011001', '110110100110', '100110100100', '011001011011'}"
648,7.815861622752896,"{'010100010110', '011010001010', '101011101001', '100101110101'}"
649,7.618836185381225,"{'110101110010', '010011101011', '101100010100', '001010001101'}"
650,7.113341563994866,"{'111010001011', '001011101000', '110100010111', '000101110100'}"
651,7.733208948856712,"{'001001101001', '110110010110', '011010011011', '100101100100'}"
652,7.946948243814529,"{'010010101010', '010101010010', '101010101101', '101101010101'}"
653,7.342514468617785,"{'010000110011', '110011000010', '001100111101', '101111001100'}"
654,7.420711830169988,"{'100100010011', '011011101100', '110010001001', '001101110110'}"
655,6.559325973860757,"{'000010111101', '111101000010', '101111010000', '010000101111'}"
656,7.565378252938139,"{'100110100111', '111001011001', '000110100110', '011001011000'}"
657,7.452015918360697,"{'100011011100', '011100100011', '001110110001', '110001001110'}"
658,7.788800542045341,"{'100011011010', '101001001110', '011100100101', '010110110001'}"
659,7.28908666249599,"{'100111010111', '011000101000', '000101000110', '111010111001'}"
660,6.860669456976786,"{'110101110111', '000100010100', '111011101011', '001010001000'}"
661,7.114470565362559,"{'110111000100', '001000111011'}"
662,7.456195211776376,"{'110101011011', '001001010100', '110110101011', '001010100100'}"
663,6.448413559137155,"{'110001100000', '111110011100', '001110011111', '000001100011'}"
664,6.878463735987658,"{'101111011000', '111001000010', '000110111101', '010000100111'}"
665,6.744410331339411,"{'110111101110', '001000010001', '100010000100', '011101111011'}"
666,6.596665301171891,"{'111101101110', '000010010001', '011101101111', '100010010000'}"
667,6.5870331818155545,"{'001011110000', '111100001011', '110100001111', '000011110100'}"
668,7.3841971419630905,"{'110110100100', '001001011011'}"
669,7.444472512226527,"{'101100011110', '010011100001', '011110001101', '100001110010'}"
670,6.3406155901228125,"{'011111000001', '100000111110'}"
671,7.2879711734601145,"{'101111010011', '001101000010', '010000101100', '110010111101'}"
672,5.810671856881843,"{'101010000000', '111111101010', '010101111111', '000000010101'}"
673,7.7446868621466844,"{'001010010110', '110101101001', '100101101011', '011010010100'}"
674,5.777201445924472,"{'001111111011', '110111111100', '110000000100', '001000000011'}"
675,7.675699197730125,"{'101001111001', '010110000110', '100111100101', '011000011010'}"
676,6.791366679597213,"{'111100011100', '001110001111', '000011100011', '110001110000'}"
677,6.9214807380929795,"{'111001000100', '110111011000', '000110111011', '001000100111'}"
678,7.785922203621188,"{'101100110100', '001011001101', '110100110010', '010011001011'}"
679,7.878467038911747,"{'101001001010', '010100100101', '010110110101', '101011011010'}"
680,7.786544037586513,"{'100111011001', '011000100110', '011001000110', '100110111001'}"
681,7.492060148144911,"{'110110101100', '001001010011', '110010100100', '001101011011'}"
682,7.761226749321563,"{'001110010101', '101010011100', '010101100011', '110001101010'}"
683,6.6011206279488714,"{'111100011000', '111001110000', '000110001111', '000011100111'}"
684,7.8743442719384955,"{'010101110010', '010011101010', '101100010101', '101010001101'}"
685,7.074025668505202,"{'000101111001', '100111101000', '111010000110', '011000010111'}"
686,6.901650749742885,"{'000010110100', '110100101111', '001011010000', '111101001011'}"
687,7.396988173130174,"{'000101010010', '010010101000', '101101010111', '111010101101'}"
688,7.299446168431224,"{'111001011101', '010001011000', '000110100010', '101110100111'}"
689,6.620533093786332,"{'111000010111', '111010000111', '000101111000', '000111101000'}"
690,7.501651716817556,"{'111010011001', '100110010111', '011001101000', '000101100110'}"
691,7.09573551524417,"{'111001111010', '101000011000', '000110000101', '010111100111'}"
692,7.5419600636599595,"{'101110001100', '110011100010', '010001110011', '001100011101'}"
693,7.728298785683269,"{'101101010001', '010010101110', '011101010010', '100010101101'}"
694,6.603193231591678,"{'111000111110', '100000111000', '011111000111', '000111000001'}"
695,7.159858176261999,"{'011001001111', '000011011001', '100110110000', '111100100110'}"
696,6.779081079321988,"{'001101111101', '101111101100', '110010000010', '010000010011'}"
697,6.764759274722433,"{'111011010111', '111010110111', '000100101000', '000101001000'}"
698,7.502471367743412,"{'110111001101', '101100111011', '001000110010', '010011000100'}"
699,6.416405659448986,"{'010111110111', '101000001000', '111011111010', '000100000101'}"
700,4.66672406954198,"{'000000111111', '111111000000'}"
701,7.687003075918385,"{'010110110100', '001011011010', '110100100101', '101001001011'}"
702,7.414033913950449,"{'110000110110', '100100111100', '011011000011', '001111001001'}"
703,7.8294635997320725,"{'110010110010', '101100101100', '001101001101', '010011010011'}"
704,7.797497358349385,"{'100111000110', '011000111001'}"
705,7.114407694919912,"{'100000101010', '101010111110', '010101000001', '011111010101'}"
706,7.616795693066804,"{'101011100100', '010100011011', '001001110101', '110110001010'}"
707,7.03587967101291,"{'011110011110', '100001100001'}"
708,5.987097090927239,"{'000010001000', '111101110111', '000100010000', '111011101111'}"
709,7.120642557677577,"{'101001110000', '111100011010', '000011100101', '010110001111'}"
710,6.785419916644597,"{'101011111011', '010100000100', '110111110101', '001000001010'}"
711,7.355797794946643,"{'011110010011', '110010011110', '100001101100', '001101100001'}"
712,7.559339272915824,"{'101010011000', '000110010101', '111001101010', '010101100111'}"
713,6.6857486857056285,"{'111110010010', '101101100000', '010010011111', '000001101101'}"
714,7.369882279666393,"{'101110111010', '010111011101', '101000100010', '010001000101'}"
715,5.985804071325069,"{'000001110111', '000100011111', '111110001000', '111011100000'}"
716,6.742678344571448,"{'011111000100', '100000111011', '001000111110', '110111000001'}"
717,6.7898604476365225,"{'001110110000', '110001001111', '111100100011', '000011011100'}"
718,6.990334633033116,"{'011111011001', '011001000001', '100110111110', '100000100110'}"
719,7.56173248767527,"{'111001100101', '000110011010', '101001100111', '010110011000'}"
720,5.24119188149913,"{'100011111111', '111111110001', '000000001110', '011100000000'}"
721,7.4886590429696795,"{'100011100100', '011100011011', '001001110001', '110110001110'}"
722,6.711701139130982,"{'100110100000', '000001011001', '111110100110', '011001011111'}"
723,7.553550808821365,"{'011100011101', '010001110001', '101110001110', '100011100010'}"
724,7.442296927194292,"{'110001100100', '110110011100', '001001100011', '001110011011'}"
725,7.433869768150417,"{'110011011100', '110001001100', '001110110011', '001100100011'}"
726,7.970126003309506,"{'100101010110', '011010101001'}"
727,7.900134180834526,"{'010100011010', '101011100101', '010110001010', '101001110101'}"
728,6.932118923461385,"{'101110110111', '010001001000', '000100100010', '111011011101'}"
729,7.838367462190781,"{'100101101101', '101101101001', '011010010010', '010010010110'}"
730,7.100625872044033,"{'111001011000', '000110100111'}"
731,7.571293637854799,"{'111001010101', '000110101010', '101010100111', '010101011000'}"
732,6.036899208936339,"{'000111110111', '000100000111', '111011111000', '111000001000'}"
733,7.146432273496185,"{'010010110000', '111100101101', '000011010010', '101101001111'}"
734,4.653537923476007,"{'111110111111', '000001000000', '000000100000', '111111011111'}"
735,5.70845214767844,"{'101110000000', '010001111111', '000000011101', '111111100010'}"
736,6.615551796557186,"{'000110101111', '000010100111', '111101011000', '111001010000'}"
737,7.265058423322445,"{'011011100111', '000110001001', '100100011000', '111001110110'}"
738,7.633604245442409,"{'110011010100', '110101001100', '001100101011', '001010110011'}"
739,7.419509778314727,"{'110100011011', '001001110100', '001011100100', '110110001011'}"
740,6.5743152294202964,"{'001010011111', '000001101011', '111110010100', '110101100000'}"
741,8.012889380726891,"{'100110010110', '011010011001', '100101100110', '011001101001'}"
742,7.635360614320556,"{'010011011101', '010001001101', '101110110010', '101100100010'}"
743,6.510897442490934,"{'111010000011', '000101111100', '001111101000', '110000010111'}"
744,7.098641157434282,"{'000010110010', '111101001101', '101100101111', '010011010000'}"
745,7.51223939497742,"{'101001101000', '111010011010', '000101100101', '010110010111'}"
746,7.246960241976698,"{'110100001110', '001011110001', '100011110100', '011100001011'}"
747,7.153578678304756,"{'100111011110', '100001000110', '011000100001', '011110111001'}"
748,7.175961299573822,"{'010101111011', '101010000100', '001000010101', '110111101010'}"
749,7.742444435861868,"{'001101001001', '110010110110', '100100101100', '011011010011'}"
750,7.4854012425572405,"{'011100001101', '100011110010', '010011110001', '101100001110'}"
751,7.305687172053016,"{'110011110001', '011100001100', '100011110011', '001100001110'}"
752,7.708542052024011,"{'101110001101', '010011100010', '101100011101', '010001110010'}"
753,7.5989896624130715,"{'101100100100', '010011011011', '001001001101', '110110110010'}"
754,6.66035024371709,"{'111100001001', '100100001111', '000011110110', '011011110000'}"
755,7.069256873439071,"{'101101000001', '010010111110', '100000101101', '011111010010'}"
756,5.975887252533225,"{'110111111000', '111000000100', '001000000111', '000111111011'}"
757,6.860028444146149,"{'000100111100', '111011000011', '110000110111', '001111001000'}"
758,7.194508053246132,"{'110100001001', '100100001011', '011011110100', '001011110110'}"
759,7.301822498220947,"{'011100101000', '100011010111', '111010110001', '000101001110'}"
760,6.815834254542191,"{'001111010111', '111010111100', '110000101000', '000101000011'}"
761,6.0961224429099925,"{'000000101100', '001101000000', '111111010011', '110010111111'}"
762,7.679295513583995,"{'110011001110', '100011001100', '001100110001', '011100110011'}"
763,6.736165325891228,"{'010111111010', '101000000101'}"
764,7.464938720222272,"{'001100011011', '001001110011', '110011100100', '110110001100'}"
765,7.527132467531261,"{'110001101100', '110010011100', '001101100011', '001110010011'}"
766,7.370451465417636,"{'110110110100', '001011011011', '001001001011', '110100100100'}"
767,6.571414096408393,"{'000010001001', '100100010000', '011011101111', '111101110110'}"
768,6.27949559002286,"{'111110111010', '101000100000', '000001000101', '010111011111'}"
769,7.928826947192534,"{'100111001010', '101011000110', '011000110101', '010100111001'}"
770,7.444596773040132,"{'101011100001', '100001110101', '010100011110', '011110001010'}"
771,5.44960806355725,"{'111100111111', '000011000000', '111111001111', '000000110000'}"
772,7.0716452468734845,"{'010000010110', '100101111101', '011010000010', '101111101001'}"
773,6.918207197694461,"{'110001110111', '000100011100', '111011100011', '001110001000'}"
774,6.430032906194348,"{'100000010100', '110101111110', '001010000001', '011111101011'}"
775,7.405978233641296,"{'000100110101', '010100110111', '101011001000', '111011001010'}"
776,7.67559229160204,"{'101101101101', '010010010010'}"
777,6.929305182320023,"{'111011100100', '000100011011', '001001110111', '110110001000'}"
778,6.733264815717623,"{'001000100001', '110111011110', '100001000100', '011110111011'}"
779,6.769468891082314,"{'010100000111', '101011111000', '000111110101', '111000001010'}"
780,7.821929275146252,"{'011010111001', '100111010110', '100101000110', '011000101001'}"
781,7.65645536610334,"{'011000101011', '110101000110', '100111010100', '001010111001'}"
782,7.4809656276442995,"{'010000110010', '010011000010', '101100111101', '101111001101'}"
783,7.633765950289071,"{'010110000101', '101000011010', '101001111010', '010111100101'}"
784,6.638294426896188,"{'011100010000', '100011101111', '000010001110', '111101110001'}"
785,6.896961352841853,"{'000111101011', '001010000111', '110101111000', '111000010100'}"
786,6.414312714232437,"{'011101011111', '000001010001', '111110101110', '100010100000'}"
787,5.547023262982238,"{'111111101011', '110101111111', '001010000000', '000000010100'}"
788,7.465027378858574,"{'011000011101', '100111100010', '101110000110', '010001111001'}"
789,7.258909434874129,"{'001101000111', '110010111000', '000111010011', '111000101100'}"
790,5.840246601590629,"{'111110001111', '000001110000', '000011100000', '111100011111'}"
791,6.239021558575741,"{'111110100111', '000001011000', '111001011111', '000110100000'}"
792,7.778427097035507,"{'001101010010', '010010101100', '110010101101', '101101010011'}"
793,7.224502206988892,"{'110011001000', '000100110011', '001100110111', '111011001100'}"
794,6.962851415957722,"{'101000001011', '010111110100', '110100000101', '001011111010'}"
795,5.515288408307189,"{'000001000001', '100000100000', '011111011111', '111110111110'}"
796,7.679563125021062,"{'010111011010', '101001000101', '101000100101', '010110111010'}"
797,7.241977563002203,"{'100100001001', '011011110110'}"
798,5.91867958400503,"{'010110000000', '000000011010', '101001111111', '111111100101'}"
799,7.76411113053265,"{'011010101110', '100101010001', '011101010110', '100010101001'}"
800,7.743294006137612,"{'101010001110', '100011101010', '011100010101', '010101110001'}"
801,7.916235529321558,"{'010010101001', '011010101101', '100101010010', '101101010110'}"
802,7.796660230316823,"{'001100101101', '110011010010', '101101001100', '010010110011'}"
803,6.641801241820709,"{'000101001111', '000011010111', '111100101000', '111010110000'}"
804,7.054932310758144,"{'101111000010', '010000111101'}"
805,7.598714331197675,"{'110010010010', '101101101100', '001101101101', '010010010011'}"
806,7.346384056901195,"{'010111000011', '110000111010', '001111000101', '101000111100'}"
807,6.688820879939458,"{'111001111000', '000110000111', '000111100111', '111000011000'}"
808,7.855177307644815,"{'001100110101', '110011001010', '101011001100', '010100110011'}"
809,7.559530342006188,"{'101001100001', '011110011010', '100001100101', '010110011110'}"
810,7.894606701795503,"{'010110101101', '010010100101', '101101011010', '101001010010'}"
811,6.7909786737798905,"{'010100001111', '000011110101', '111100001010', '101011110000'}"
812,6.953707717919772,"{'101111000111', '000111000010', '010000111000', '111000111101'}"
813,7.4961689186098885,"{'011101101101', '101101101110', '010010010001', '100010010010'}"
814,6.833721076529381,"{'111100010100', '001010001111', '110101110000', '000011101011'}"
815,7.013128298826475,"{'001100110000', '110011001111', '111100110011', '000011001100'}"
816,6.296740789050811,"{'101100000001', '011111110010', '100000001101', '010011111110'}"
817,6.864486921821216,"{'101100000100', '001000001101', '110111110010', '010011111011'}"
818,5.896802215832231,"{'111011111101', '010000001000', '101111110111', '000100000010'}"
819,7.723187858535889,"{'101101010100', '010010101011', '001010101101', '110101010010'}"
820,5.593328844741077,"{'001110000000', '110001111111', '000000011100', '111111100011'}"
821,7.427508411345158,"{'001111001101', '110000110010', '010011000011', '101100111100'}"
822,6.914355973277813,"{'010010001000', '000100010010', '101101110111', '111011101101'}"
823,6.0541214881844345,"{'001000001111', '111100000100', '000011111011', '110111110000'}"
824,7.457928872850465,"{'101101100001', '100001101101', '010010011110', '011110010010'}"
825,5.166509662675527,"{'011111111101', '101111111110', '010000000001', '100000000010'}"
826,6.818922478422727,"{'111101100010', '010001101111', '101110010000', '000010011101'}"
827,6.880048548103742,"{'111001000111', '000111011000', '000110111000', '111000100111'}"
828,6.424393716062214,"{'111110110001', '000001001110', '011100100000', '100011011111'}"
829,7.236722664498822,"{'100001110100', '110100011110', '001011100001', '011110001011'}"
830,7.711688831660181,"{'101110010010', '101101100010', '010010011101', '010001101101'}"
831,7.565016909189451,"{'011100010010', '100011101101', '101101110001', '010010001110'}"
832,7.270006545680103,"{'011001001000', '000100100110', '111011011001', '100110110111'}"
833,6.702672166259878,"{'000001011010', '010110100000', '111110100101', '101001011111'}"
834,7.318861990156758,"{'001000101100', '110010111011', '110111010011', '001101000100'}"
835,7.643964498212952,"{'001011001110', '100011001011', '011100110100', '110100110001'}"
836,6.725291843992471,"{'000010100011', '111101011100', '001110101111', '110001010000'}"
837,6.346013242398688,"{'011000100000', '111110111001', '000001000110', '100111011111'}"
838,7.7846048407733495,"{'010111010010', '101000101101', '101101000101', '010010111010'}"
839,7.823680158749545,"{'010101000101', '101010111010', '010111010101', '101000101010'}"
840,6.466834921270582,"{'001110000001', '110001111110', '100000011100', '011111100011'}"
841,7.521857560975117,"{'101011110101', '010100001010'}"
842,7.870406629560282,"{'010011000110', '100111001101', '011000110010', '101100111001'}"
843,6.564346426126775,"{'011100000010', '101111110001', '100011111101', '010000001110'}"
844,6.577220852436485,"{'001110111110', '011111011100', '110001000001', '100000100011'}"
845,7.74907891428076,"{'100011100110', '011100011001', '100110001110', '011001110001'}"
846,7.951156761226003,"{'011001001101', '010011011001', '101100100110', '100110110010'}"
847,5.863342245688472,"{'001111110111', '110000001000', '111011111100', '000100000011'}"
848,7.2555055725156326,"{'001010111011', '110111010100', '001000101011', '110101000100'}"
849,6.67769060462606,"{'100000010110', '100101111110', '011111101001', '011010000001'}"
850,7.822139315024444,"{'110011001101', '010011001100', '101100110011', '001100110010'}"
851,4.5748365696833755,"{'111111110000', '000011111111', '000000001111', '111100000000'}"
852,6.678558341768724,"{'010000100001', '101111011110', '011110111101', '100001000010'}"
853,6.222698616168141,"{'010010111111', '000000101101', '111111010010', '101101000000'}"
854,6.966812800821158,"{'010001000010', '101110111101', '101111011101', '010000100010'}"
855,7.318169330139341,"{'100100001110', '100011110110', '011011110001', '011100001001'}"
856,7.8974520858015325,"{'100100101010', '011011010101', '101010110110', '010101001001'}"
857,5.923001650431067,"{'001000100000', '111110111011', '110111011111', '000001000100'}"
858,6.900380735331057,"{'011111010001', '100010111110', '011101000001', '100000101110'}"
859,6.832294633268489,"{'101101111100', '010010000011', '110000010010', '001111101101'}"
860,7.737829617712984,"{'011101011010', '100010100101', '101001010001', '010110101110'}"
861,7.553146539194188,"{'011110011001', '100110011110', '011001100001', '100001100110'}"
862,7.474861204403975,"{'000110110101', '101011011000', '111001001010', '010100100111'}"
863,7.108124744814184,"{'000010101010', '101010101111', '111101010101', '010101010000'}"
864,7.331766261814309,"{'101101101000', '010010010111', '000101101101', '111010010010'}"
865,6.58156135100157,"{'100000110111', '000100111110', '111011000001', '011111001000'}"
866,7.552279586450638,"{'101011000010', '010100111101', '010000110101', '101111001010'}"
867,7.130557296075024,"{'010110110000', '000011011010', '101001001111', '111100100101'}"
868,7.785853759576828,"{'101000111001', '100111000101', '010111000110', '011000111010'}"
869,7.750413251613289,"{'101010010100', '001010010101', '110101101010', '010101101011'}"
870,6.70195754733369,"{'111101101100', '000010010011', '110010010000', '001101101111'}"
871,7.788374706355761,"{'010110001001', '011011100101', '101001110110', '100100011010'}"
872,7.331912030416066,"{'011011001000', '100100110111', '000100110110', '111011001001'}"
873,6.465808232026734,"{'000001110100', '110100011111', '111110001011', '001011100000'}"
874,7.208162990029965,"{'100010100001', '011101011110', '100001010001', '011110101110'}"
875,7.013160735867624,"{'110111011101', '001000100010', '101110111011', '010001000100'}"
876,6.6488368840505405,"{'111011110110', '011011110111', '000100001001', '100100001000'}"
877,5.921988214204919,"{'101111100000', '010000011111', '111110000010', '000001111101'}"
878,6.845894071235756,"{'101110110000', '010001001111', '111100100010', '000011011101'}"
879,5.86646055167448,"{'101111011111', '010000100000', '000001000010', '111110111101'}"
880,7.379790878115896,"{'101011100111', '000110001010', '111001110101', '010100011000'}"
881,7.185846131334268,"{'000011001010', '010100110000', '111100110101', '101011001111'}"
882,7.298005048202728,"{'000101100010', '101110010111', '111010011101', '010001101000'}"
883,7.731750763389555,"{'011000110011', '100111001100', '110011000110', '001100111001'}"
884,7.775335836515383,"{'010111000101', '101000111010'}"
885,7.40201005511874,"{'000110001101', '111001110010', '101100011000', '010011100111'}"
886,7.585499499899548,"{'010010100100', '110110101101', '101101011011', '001001010010'}"
887,7.325911865199366,"{'100011110001', '011100001110'}"
888,7.072182489900966,"{'011010101111', '111101010110', '000010101001', '100101010000'}"
889,6.152566794551673,"{'000001010111', '111110101000', '000101011111', '111010100000'}"
890,6.881802047007588,"{'001111000111', '110000111000', '111000111100', '000111000011'}"
891,7.277192763352161,"{'010110000100', '001000011010', '101001111011', '110111100101'}"
892,6.893250444507553,"{'001110111100', '001111011100', '110001000011', '110000100011'}"
893,6.676234790140619,"{'001000001100', '001100000100', '110011111011', '110111110011'}"
894,7.221078739147117,"{'010100000110', '101011111001', '011000001010', '100111110101'}"
895,7.510085433865144,"{'001001101011', '110110010100', '110101100100', '001010011011'}"
896,7.684049820037582,"{'110011010011', '001101001100', '110010110011', '001100101100'}"
897,6.638616049464757,"{'010000011000', '111001111101', '000110000010', '101111100111'}"
898,7.454428220912874,"{'101100001100', '010011110011', '001100001101', '110011110010'}"
899,7.663962268459475,"{'110110101001', '001001010110', '100101011011', '011010100100'}"
900,5.467207130412792,"{'000000100001', '111111011110', '011110111111', '100001000000'}"
901,6.523046263072103,"{'000010011000', '000110010000', '111101100111', '111001101111'}"
902,7.243100323457795,"{'110110100111', '001001011000', '000110100100', '111001011011'}"
903,7.292308405430782,"{'111011010110', '011010110111', '100101001000', '000100101001'}"
904,7.24930922820912,"{'010000101110', '101111010001', '100010111101', '011101000010'}"
905,7.390673868059855,"{'010000101001', '100101000010', '011010111101', '101111010110'}"
906,7.37925692249534,"{'111001001001', '000110110110', '100100100111', '011011011000'}"
907,6.549299346900837,"{'111101010111', '000101010000', '111010101111', '000010101000'}"
908,7.493678367229661,"{'101011000011', '001111001010', '010100111100', '110000110101'}"
909,6.7934553781681934,"{'011111100101', '010110000001', '101001111110', '100000011010'}"
910,7.331998805609033,"{'110100111101', '101111001011', '001011000010', '010000110100'}"
911,7.74596002588716,"{'011000100101', '101001000110', '010110111001', '100111011010'}"
912,7.131053905549528,"{'110100100001', '011110110100', '001011011110', '100001001011'}"
913,7.28095864416891,"{'001101011110', '110010100001', '011110101100', '100001010011'}"
914,7.177948036698656,"{'011001110111', '000100011001', '100110001000', '111011100110'}"
915,7.037550860340152,"{'111100111001', '011000110000', '000011000110', '100111001111'}"
916,7.841138879139954,"{'010101101101', '101010010010', '101101101010', '010010010101'}"
917,6.693024847485619,"{'101010000001', '010101111110', '100000010101', '011111101010'}"
918,7.764984261348003,"{'001010110101', '110101001010', '101011010100', '010100101011'}"
919,6.885203627538139,"{'111010111011', '000101000100', '001000101000', '110111010111'}"
920,7.658228659013302,"{'011010010001', '100010010110', '100101101110', '011101101001'}"
921,6.4940713760718065,"{'100010011111', '011101100000', '111110010001', '000001101110'}"
922,7.020478848433258,"{'111101100101', '010110010000', '101001101111', '000010011010'}"
923,7.187134192887435,"{'100001011011', '110110100001', '001001011110', '011110100100'}"
924,7.82178609400928,"{'100011001101', '011100110010', '010011001110', '101100110001'}"
925,7.0317244460199575,"{'000011010011', '111100101100', '001101001111', '110010110000'}"
926,5.371223701721536,"{'011111111011', '110111111110', '001000000001', '100000000100'}"
927,7.224422919837685,"{'101001111000', '010110000111', '111000011010', '000111100101'}"
928,7.6892532948744226,"{'011010001100', '110011101001', '100101110011', '001100010110'}"
929,7.412975322024538,"{'111010110101', '010100101000', '000101001010', '101011010111'}"
930,7.500737993184158,"{'011110100110', '011001011110', '100001011001', '100110100001'}"
931,7.465570367450017,"{'001001001001', '011011011011', '110110110110', '100100100100'}"
932,7.5168508993452985,"{'001110010100', '001010011100', '110101100011', '110001101011'}"
933,4.830358467554247,"{'010111111111', '000000000101', '111111111010', '101000000000'}"
934,7.32702627248453,"{'101011011110', '010100100001', '011110110101', '100001001010'}"
935,7.505826763525624,"{'010001001110', '100011011101', '101110110001', '011100100010'}"
936,7.421826910757413,"{'111000110010', '010011000111', '101100111000', '000111001101'}"
937,6.879409252942339,"{'001000010011', '001101111011', '110010000100', '110111101100'}"
938,7.685818703981337,"{'101010100100', '001001010101', '010101011011', '110110101010'}"
939,7.379262231210742,"{'100101000111', '111000101001', '000111010110', '011010111000'}"
940,7.960576149303229,"{'101100110010', '010011001101'}"
941,7.138165403031031,"{'110100001011', '001011110100'}"
942,7.672713152475469,"{'110100011001', '100110001011', '011001110100', '001011100110'}"
943,7.454391040124585,"{'010110101000', '000101011010', '111010100101', '101001010111'}"
944,7.80096069894475,"{'010110101100', '101001010011', '110010100101', '001101011010'}"
945,4.452724452640624,"{'110111111111', '001000000000', '111111111011', '000000000100'}"
946,6.415720260094153,"{'011000011111', '111110000110', '100111100000', '000001111001'}"
947,7.817289594970623,"{'010110010011', '001101100101', '101001101100', '110010011010'}"
948,7.4415533081792375,"{'100100010100', '001010001001', '011011101011', '110101110110'}"
949,6.918479562805771,"{'010001111100', '101110000011', '110000011101', '001111100010'}"
950,6.50527412770886,"{'001100011111', '110011100000', '111110001100', '000001110011'}"
951,6.254304092161905,"{'011000000010', '100111111101', '010000000110', '101111111001'}"
952,7.1152529668265405,"{'100010000101', '011101111010', '010111101110', '101000010001'}"
953,7.704070929878872,"{'100110100011', '110001011001', '001110100110', '011001011100'}"
954,7.26862646255384,"{'000110011011', '001001100111', '110110011000', '111001100100'}"
955,8.026419109534942,"{'100110101010', '010101011001', '011001010101', '101010100110'}"
956,7.07882163890853,"{'111001100111', '000110011000'}"
957,7.322847224576449,"{'101000111000', '111000111010', '010111000111', '000111000101'}"
958,7.829605825930642,"{'100111010010', '101101000110', '011000101101', '010010111001'}"
959,7.214493010391296,"{'000111010001', '100010111000', '011101000111', '111000101110'}"
960,6.264617533850112,"{'111110010111', '000101100000', '000001101000', '111010011111'}"
961,7.762055134806673,"{'001101101010', '010101101100', '110010010101', '101010010011'}"
962,7.020193086234491,"{'010111101000', '111010000101', '000101111010', '101000010111'}"
963,7.380437553026457,"{'100001010010', '010010100001', '101101011110', '011110101101'}"
964,7.209165275424272,"{'101110101000', '000101011101', '111010100010', '010001010111'}"
965,4.899052868914326,"{'100111111111', '011000000000', '000000000110', '111111111001'}"
966,7.394397463964854,"{'110100001101', '001011110010', '101100001011', '010011110100'}"
967,7.026013470836881,"{'111001101000', '000110010111', '000101100111', '111010011000'}"
968,7.517606616251835,"{'110010010011', '001101101100'}"
969,7.712101873285385,"{'011001101110', '100110010001', '100010011001', '011101100110'}"
970,7.557884964666096,"{'110001001010', '010100100011', '001110110101', '101011011100'}"
971,7.594416647752215,"{'101101101011', '010010010100', '001010010010', '110101101101'}"
972,7.185190488422882,"{'100111101110', '011000010001', '100010000110', '011101111001'}"
973,7.183546195977356,"{'001011100111', '110100011000', '111001110100', '000110001011'}"
974,6.785282258430188,"{'011010011111', '000001101001', '111110010110', '100101100000'}"
975,6.557396609439535,"{'011110010000', '100001101111', '111101100001', '000010011110'}"
976,6.09167081531962,"{'010110111111', '000000100101', '101001000000', '111111011010'}"
977,7.778183489043203,"{'110101001101', '010011010100', '001010110010', '101100101011'}"
978,6.78034752616285,"{'000100110111', '111011001000'}"
979,7.682693755689666,"{'001100110011', '110011001100'}"
980,7.347016193778961,"{'011110010100', '110101100001', '100001101011', '001010011110'}"
981,6.18606732695875,"{'111101010000', '000010101111'}"
982,7.623589534613025,"{'001011101001', '011010001011', '100101110100', '110100010110'}"
983,7.831562994474945,"{'100100100110', '011011011001', '100110110110', '011001001001'}"
984,7.102303040574821,"{'011011001111', '000011001001', '111100110110', '100100110000'}"
985,7.629403351062209,"{'001011010011', '110010110100', '110100101100', '001101001011'}"
986,6.2214512433084135,"{'101011111110', '010100000001', '100000001010', '011111110101'}"
987,7.0948397943967105,"{'011000001100', '001100000110', '100111110011', '110011111001'}"
988,7.632004847266617,"{'110110001101', '101100011011', '010011100100', '001001110010'}"
989,7.675017813859233,"{'011100110001', '100011001110'}"
990,7.493198546300456,"{'001110101100', '110010100011', '110001010011', '001101011100'}"
991,7.2375319547998895,"{'110101101000', '001010010111', '111010010100', '000101101011'}"
992,7.418460546023152,"{'010111000010', '101111000101', '101000111101', '010000111010'}"
993,8.028146186325689,"{'100110100110', '011001011001'}"
994,7.41277116515729,"{'101111010010', '010010111101', '101101000010', '010000101101'}"
995,7.403556082672678,"{'101110110100', '001011011101', '110100100010', '010001001011'}"
996,6.96775684198748,"{'101111011011', '110110111101', '001001000010', '010000100100'}"
997,7.810370425873099,"{'011010110011', '110011010110', '100101001100', '001100101001'}"
998,6.505270765612558,"{'001111010000', '110000101111', '000010111100', '111101000011'}"
999,7.44289783235294,"{'001110001100', '110011100011', '001100011100', '110001110011'}"
1000,6.485453940403348,"{'110110011111', '111110011011', '001001100000', '000001100100'}"
1001,6.485822593095154,"{'001100000011', '110000001100', '001111110011', '110011111100'}"
1002,7.472468608293335,"{'001101110001', '011100010011', '110010001110', '100011101100'}"
1003,7.790126005977778,"{'110100101010', '010101001011', '101010110100', '001011010101'}"
1004,7.668135856732832,"{'011000101110', '011101000110', '100010111001', '100111010001'}"
1005,7.9836109813735785,"{'010101001010', '010100101010', '101011010101', '101010110101'}"
1006,7.769466857885641,"{'100010100110', '011001010001', '100110101110', '011101011001'}"
1007,6.513567975871448,"{'111101110100', '110100010000', '000010001011', '001011101111'}"
1008,7.416626700090491,"{'011101101011', '110101101110', '100010010100', '001010010001'}"
1009,5.473895857371479,"{'000001100000', '111110011111'}"
1010,7.54647830772005,"{'001101110101', '110010001010', '101011101100', '010100010011'}"
1011,7.7274821514520085,"{'010111011001', '100110111010', '101000100110', '011001000101'}"
1012,6.871626670715662,"{'000100001101', '101100001000', '010011110111', '111011110010'}"
1013,6.3862884824185615,"{'010111101111', '000010000101', '111101111010', '101000010000'}"
1014,7.741823295001312,"{'001011010010', '010010110100', '101101001011', '110100101101'}"
1015,6.177136630466379,"{'111110100001', '011110100000', '000001011110', '100001011111'}"
1016,7.341955388915628,"{'100110111000', '000111011001', '111000100110', '011001000111'}"
1017,3.775521401137926,"{'100000000000', '111111111110', '000000000001', '011111111111'}"
1018,6.958545587889066,"{'000101101000', '111010010111'}"
1019,5.766579201803405,"{'111000111111', '000000111000', '000111000000', '111111000111'}"
1020,7.738297357802946,"{'110001100101', '101001100011', '010110011100', '001110011010'}"
1021,7.27660359152262,"{'110011100001', '011110001100', '001100011110', '100001110011'}"
1022,6.339016747329106,"{'111100110000', '000011001111'}"
1023,7.709743754672734,"{'011000110001', '100011000110', '100111001110', '011100111001'}"
1024,7.940647440279047,"{'010010110010', '010011010010', '101101001101', '101100101101'}"
1025,6.991018430398366,"{'110111000111', '000111000100', '111000111011', '001000111000'}"
1026,7.452568653687996,"{'101010111101', '101111010101', '010101000010', '010000101010'}"
1027,7.083639163138143,"{'010101111101', '010000010101', '101111101010', '101010000010'}"
1028,6.531481553230392,"{'010000001100', '001100000010', '101111110011', '110011111101'}"
1029,6.952146442462607,"{'001100101111', '110011010000', '000010110011', '111101001100'}"
1030,6.596148676896075,"{'001100010000', '110011101111', '000010001100', '111101110011'}"
1031,7.426402918724213,"{'011000100100', '110110111001', '100111011011', '001001000110'}"
1032,7.750836974303434,"{'101001110011', '110011100101', '001100011010', '010110001100'}"
1033,5.8452936434465155,"{'000011111100', '110000001111', '111100000011', '001111110000'}"
1034,7.570266842250427,"{'101110011101', '010001100010'}"
1035,7.01644486254105,"{'110000111011', '001000111100', '110111000011', '001111000100'}"
1036,7.360946656319078,"{'101100110111', '010011001000', '000100110010', '111011001101'}"
1037,7.991823922068427,"{'101001011010', '010110100101'}"
1038,7.074496883650362,"{'000010100110', '011001010000', '100110101111', '111101011001'}"
1039,7.267657210872876,"{'100010011110', '100001101110', '011101100001', '011110010001'}"
1040,7.234582150181125,"{'111001011100', '001110100111', '000110100011', '110001011000'}"
1041,6.382267429427854,"{'001110100000', '110001011111', '111110100011', '000001011100'}"
1042,6.686890262518917,"{'111011110011', '001100001000', '110011110111', '000100001100'}"
1043,6.620948737908998,"{'010001000001', '011111011101', '101110111110', '100000100010'}"
1044,6.129107882762167,"{'000000110001', '111111001110', '011100111111', '100011000000'}"
1045,7.283726788529254,"{'000101001100', '110011010111', '001100101000', '111010110011'}"
1046,5.473219061190349,"{'011111110111', '111011111110', '000100000001', '100000001000'}"
1047,7.424223965841433,"{'011101110101', '100010001010', '010100010001', '101011101110'}"
1048,6.969726601513351,"{'011100111110', '100011000001', '011111001110', '100000110001'}"
1049,7.852551415780575,"{'100111001001', '011000110110', '011011000110', '100100111001'}"
1050,6.83831806590339,"{'110010001000', '000100010011', '111011101100', '001101110111'}"
1051,7.02304059154497,"{'011000001011', '100111110100', '110100000110', '001011111001'}"
1052,7.324726631717784,"{'101001000100', '110111011010', '001000100101', '010110111011'}"
1053,6.932137742414957,"{'111101010011', '001101010000', '000010101100', '110010101111'}"
1054,6.7005042571139235,"{'010100010000', '111101110101', '000010001010', '101011101111'}"
1055,7.561389786416796,"{'010100100100', '101011011011', '110110110101', '001001001010'}"


==> anc/data/equiv_classes_length_13.csv <==
,entropy,members
0,7.578869963630799,"{'0111100001100', '0011000011110', '1100111100001', '1000011110011'}"
1,7.568734783529928,"{'1001010000010', '0100000101001', '1011111010110', '0110101111101'}"
2,8.115364518087404,"{'0010010111001', '1101101000110', '0110001011011', '1001110100100'}"
3,8.482791752585719,"{'0101011010010', '1010100101101', '0100101101010', '1011010010101'}"
4,7.007342369932932,"{'1111010111000', '0000101000111', '0001110101111', '1110001010000'}"
5,7.598227098837265,"{'1010000111000', '0101111000111', '0001110000101', '1110001111010'}"
6,6.93640430725003,"{'0111100000111', '1000011111000', '1110000011110', '0001111100001'}"
7,7.892926070608681,"{'0001100110100', '1101001100111', '1110011001011', '0010110011000'}"
8,7.8821538607306305,"{'0010110100111', '1101001011000', '0001101001011', '1110010110100'}"
9,7.421601276222711,"{'1101111100110', '0110011111011', '1001100000100', '0010000011001'}"
10,7.070910820749052,"{'0000100011100', '0011100010000', '1100011101111', '1111011100011'}"
11,8.321029761281961,"{'0101010101011', '0010101010101', '1010101010100', '1101010101010'}"
12,7.283454219270127,"{'1011111100110', '0110011111101', '0100000011001', '1001100000010'}"
13,7.37675104982998,"{'1111010100010', '0000101011101', '1011101010000', '0100010101111'}"
14,7.7726236058487865,"{'0010111000010', '1101000111101', '0100001110100', '1011110001011'}"
15,7.171095352603798,"{'0100101011111', '0000010101101', '1111101010010', '1011010100000'}"
16,7.847096891736805,"{'1100001010010', '0011110101101', '1011010111100', '0100101000011'}"
17,6.819166382114528,"{'1111110100101', '1010010111111', '0000001011010', '0101101000000'}"
18,6.805492079686137,"{'0000100100001', '0111101101111', '1000010010000', '1111011011110'}"
19,8.277583327510579,"{'0100100011010', '0101100010010', '1011011100101', '1010011101101'}"
20,8.077299662731239,"{'0100001101001', '1011110010110', '0110100111101', '1001011000010'}"
21,7.1884866866243,"{'0001101010000', '1111010100111', '0000101011000', '1110010101111'}"
22,7.95699614711134,"{'0110001100001', '1001110011110', '0111100111001', '1000011000110'}"
23,7.184364970479472,"{'0010011111011', '1101100000100', '0010000011011', '1101111100100'}"
24,7.858975684846434,"{'1100010010011', '1100100100011', '0011011011100', '0011101101100'}"
25,8.00746103117896,"{'0001010100110', '1001101010111', '0110010101000', '1110101011001'}"
26,7.754524145183218,"{'0011101101110', '0111011011100', '1000100100011', '1100010010001'}"
27,7.486333068367934,"{'1010111010000', '0101000101111', '0000101110101', '1111010001010'}"
28,8.248554241669542,"{'1101010101101', '0100101010100', '0010101010010', '1011010101011'}"
29,6.611915635625601,"{'1111010010000', '0000101101111', '0000100101111', '1111011010000'}"
30,7.582633456163911,"{'0100100000110', '1011011111001', '1001111101101', '0110000010010'}"
31,8.169496150473574,"{'1100110110011', '0011001001100'}"
32,7.181753704919979,"{'1000000101001', '0110101111110', '1001010000001', '0111111010110'}"
33,6.177845717255882,"{'0000100000100', '1101111101111', '1111011111011', '0010000010000'}"
34,6.679867805564596,"{'1011111110001', '1000111111101', '0100000001110', '0111000000010'}"
35,8.171227681984444,"{'1101000101010', '1010101110100', '0101010001011', '0010111010101'}"
36,6.009243734904583,"{'1100000010000', '0000100000011', '0011111101111', '1111011111100'}"
37,7.3593076268001525,"{'0101100010000', '1010011101111', '0000100011010', '1111011100101'}"
38,8.01615881909725,"{'0100011101011', '0010100011101', '1101011100010', '1011100010100'}"
39,7.984323998846196,"{'0110010111000', '1001101000111', '0001110100110', '1110001011001'}"
40,8.23863238895154,"{'1011010010100', '1101011010010', '0100101101011', '0010100101101'}"
41,8.103868338556783,"{'0101011101100', '1010100010011', '1100100010101', '0011011101010'}"
42,8.160957373176178,"{'0010011000110', '1001110011011', '0110001100100', '1101100111001'}"
43,7.475606427212604,"{'1101110101000', '0010001010111', '1110101000100', '0001010111011'}"
44,7.221612740516155,"{'0100000010101', '1010100000010', '1011111101010', '0101011111101'}"
45,6.8479586285013045,"{'1110010011111', '0000011011000', '1111100100111', '0001101100000'}"
46,7.864358871709108,"{'0100110111101', '1011110110010', '0100001001101', '1011001000010'}"
47,7.951631185156707,"{'1010100110111', '0001001101010', '0101011001000', '1110110010101'}"
48,7.952321113988561,"{'1101000101011', '0010101110100', '1101010001011', '0010111010100'}"
49,5.9396732799087,"{'1111110111100', '0011110111111', '0000001000011', '1100001000000'}"
50,7.95422606156783,"{'1110101101010', '0001010010101', '1010100101000', '0101011010111'}"
51,6.930394427134973,"{'1111011110101', '1010111101111', '0000100001010', '0101000010000'}"
52,8.24289934601818,"{'0100100011001', '1001100010010', '0110011101101', '1011011100110'}"
53,6.818880548728789,"{'0001000001001', '1110111110110', '1001000001000', '0110111110111'}"
54,7.722308185699154,"{'1010000010110', '0101111101001', '0110100000101', '1001011111010'}"
55,7.210308623583048,"{'0110100000010', '1011111101001', '1001011111101', '0100000010110'}"
56,7.320769176330694,"{'1111010100011', '1100010101111', '0011101010000', '0000101011100'}"
57,7.602179605564281,"{'0110010000100', '1101111011001', '0010000100110', '1001101111011'}"
58,7.523058671126886,"{'1010111110100', '0101000001011', '1101000001010', '0010111110101'}"
59,8.374130993476502,"{'1010111001001', '0101000110110', '0110110001010', '1001001110101'}"
60,8.346647271269962,"{'0100110110110', '1011001001001', '1001001001101', '0110110110010'}"
61,6.823869001858226,"{'0000011110110', '1111100001001', '1001000011111', '0110111100000'}"
62,8.02259137186601,"{'1010100100111', '1110010010101', '0101011011000', '0001101101010'}"
63,8.475277361938613,"{'1010011100110', '1001100011010', '0101100011001', '0110011100101'}"
64,8.409244365067645,"{'1001001010110', '0110110101001', '0110101001001', '1001010110110'}"
65,6.7410669508550765,"{'0111011111100', '1100000010001', '0011111101110', '1000100000011'}"
66,7.768265686650148,"{'0101000101000', '1110101110101', '0001010001010', '1010111010111'}"
67,7.191496432611592,"{'0001111011100', '1110000100011', '1100010000111', '0011101111000'}"
68,8.233645780977236,"{'0110101101011', '1001010010100', '1101011010110', '0010100101001'}"
69,5.770484711663689,"{'0001101111111', '1110010000000', '0000000100111', '1111111011000'}"
70,8.031832357819795,"{'0100101011000', '1011010100111', '1110010101101', '0001101010010'}"
71,6.363092160370403,"{'1111111010101', '0000000101010', '1010101111111', '0101010000000'}"
72,7.210201436703635,"{'1110101001111', '1111001010111', '0000110101000', '0001010110000'}"
73,6.877507306108082,"{'1100100000011', '0011111101100', '0011011111100', '1100000010011'}"
74,7.720962542448248,"{'1110101101100', '0001010010011', '0011011010111', '1100100101000'}"
75,8.263094659351097,"{'1010110101110', '0101001010001', '0111010110101', '1000101001010'}"
76,7.475126424539379,"{'0011111001011', '1101001111100', '0010110000011', '1100000110100'}"
77,7.637686048122655,"{'0100111101000', '1011000010111', '0001011110010', '1110100001101'}"
78,8.06890303395451,"{'0011101000101', '0101110100011', '1010001011100', '1100010111010'}"
79,5.592546184645048,"{'0000001100000', '1111110011111', '0000011000000', '1111100111111'}"
80,7.1084264211160715,"{'1000000110001', '0111111001110', '0111001111110', '1000110000001'}"
81,7.613113434018522,"{'1110100010100', '0001011101011', '1101011101000', '0010100010111'}"
82,8.249627555908615,"{'1001101100011', '1100011011001', '0110010011100', '0011100100110'}"
83,8.17283394433754,"{'0010100100101', '1101011011010', '0101101101011', '1010010010100'}"
84,7.443611077667793,"{'1100110101111', '0011001010000', '0000101001100', '1111010110011'}"
85,7.57236934439818,"{'1110010111011', '1101110100111', '0010001011000', '0001101000100'}"
86,6.086929012587964,"{'0001111111011', '0010000000111', '1110000000100', '1101111111000'}"
87,7.647365822214108,"{'0000101011001', '0110010101111', '1111010100110', '1001101010000'}"
88,7.578446549825804,"{'0001111001100', '0011001111000', '1110000110011', '1100110000111'}"
89,6.489455386485872,"{'0111111101100', '1100100000001', '1000000010011', '0011011111110'}"
90,6.697716439657269,"{'0010100111111', '1111110010100', '0000001101011', '1101011000000'}"
91,5.894984297949985,"{'0000000111100', '1111111000011', '0011110000000', '1100001111111'}"
92,7.543898118071005,"{'0010110001000', '1110111001011', '0001000110100', '1101001110111'}"
93,8.313071634603213,"{'1011100101101', '0100101100010', '1011010011101', '0100011010010'}"
94,7.292170699015213,"{'1101000101111', '0010111010000', '1111010001011', '0000101110100'}"
95,8.160995242391476,"{'0011001010100', '1100110101011', '0010101001100', '1101010110011'}"
96,6.815711593546982,"{'0001001000001', '0111110110111', '1110110111110', '1000001001000'}"
97,7.603038993139429,"{'0011000001010', '0101000001100', '1100111110101', '1010111110011'}"
98,7.759902586618319,"{'1101011100001', '1000011101011', '0010100011110', '0111100010100'}"
99,8.494115779723433,"{'1010110101001', '0110101001010', '0101001010110', '1001010110101'}"
100,7.994779939244166,"{'1110010110110', '0001101001001', '1001001011000', '0110110100111'}"
101,7.771881221927429,"{'1011011110011', '0011000010010', '0100100001100', '1100111101101'}"
102,7.348651052685611,"{'1110000010101', '0001111101010', '1010100000111', '0101011111000'}"
103,6.541769318678842,"{'0110000000100', '0010000000110', '1001111111011', '1101111111001'}"
104,8.32469408322471,"{'0011010110101', '1100101001010', '1010110101100', '0101001010011'}"
105,7.866365952466369,"{'1011110010100', '0100001101011', '0010100111101', '1101011000010'}"
106,7.6120741004590515,"{'1101001111011', '1101111001011', '0010000110100', '0010110000100'}"
107,7.3523749049849005,"{'1110100010111', '0001011101000'}"
108,7.834522103132142,"{'1010000011010', '1010011111010', '0101100000101', '0101111100101'}"
109,7.440766075610441,"{'1101000100001', '1000010001011', '0010111011110', '0111101110100'}"
110,6.123959015018206,"{'0000100010000', '1111011101111'}"
111,6.731419286193175,"{'1101111110100', '0010111111011', '1101000000100', '0010000001011'}"
112,6.702285903298142,"{'0000100110000', '1111011001111', '1111001101111', '0000110010000'}"
113,7.617538515315157,"{'0101110111000', '1110001000101', '1010001000111', '0001110111010'}"
114,8.454674340678313,"{'1011010100101', '0101101010010', '0100101011010', '1010010101101'}"
115,7.191189247765158,"{'0010010001111', '1101101110000', '0000111011011', '1111000100100'}"
116,7.871711010349851,"{'0001011001110', '1000110010111', '1110100110001', '0111001101000'}"
117,5.760164787539724,"{'1110101111111', '1111111010111', '0000000101000', '0001010000000'}"
118,5.885638259671836,"{'1001011111111', '1111111101001', '0000000010110', '0110100000000'}"
119,7.355570219655923,"{'1001011110111', '1110111101001', '0110100001000', '0001000010110'}"
120,6.117340769337427,"{'0111111110100', '1101000000001', '0010111111110', '1000000001011'}"
121,7.193056744966324,"{'1110000111100', '0001111000011', '0011110000111', '1100001111000'}"
122,7.773476138127046,"{'0010011110110', '1001000011011', '0110111100100', '1101100001001'}"
123,7.6985791954556095,"{'0001100001101', '0100111100111', '1110011110010', '1011000011000'}"
124,7.167189700510405,"{'1100001111101', '1011111000011', '0011110000010', '0100000111100'}"
125,6.349894309219734,"{'0111011111110', '1000100000001', '0111111101110', '1000000010001'}"
126,7.543570224164087,"{'1000011100001', '0111100011110'}"
127,8.212291419618186,"{'1010001101011', '1101011000101', '0010100111010', '0101110010100'}"
128,8.46249930105477,"{'1011000110101', '0101001110010', '0100111001010', '1010110001101'}"
129,7.082001499535049,"{'1100001110000', '1111000111100', '0000111000011', '0011110001111'}"
130,7.766071588115732,"{'0010001111001', '1001111000100', '1101110000110', '0110000111011'}"
131,7.883470234915084,"{'0101000011100', '1010111100011', '1100011110101', '0011100001010'}"
132,7.67419494464854,"{'1100111001000', '1110110001100', '0001001110011', '0011000110111'}"
133,8.11555969782584,"{'1100101110001', '0011010001110', '0111000101100', '1000111010011'}"
134,8.010982693220438,"{'0011101010100', '1101010100011', '0010101011100', '1100010101011'}"
135,8.40032037205471,"{'0101011001100', '1100110010101', '0011001101010', '1010100110011'}"
136,8.084826171375774,"{'1000110100011', '0111001011100', '0011101001110', '1100010110001'}"
137,6.212061766220815,"{'0000111110000', '1111000001111'}"
138,7.697149063543738,"{'1000110111100', '1100001001110', '0011110110001', '0111001000011'}"
139,6.815603213470254,"{'1111101110101', '1010111011111', '0000010001010', '0101000100000'}"
140,7.595959110142717,"{'0010111110010', '0100111110100', '1101000001101', '1011000001011'}"
141,7.170196117926151,"{'1001011111100', '0110100000011', '1100000010110', '0011111101001'}"
142,7.523351909452561,"{'0100000110100', '0010110000010', '1011111001011', '1101001111101'}"
143,7.300156946095273,"{'0000011001101', '0100110011111', '1011001100000', '1111100110010'}"
144,7.97385119178711,"{'1100010011101', '0011101100010', '0100011011100', '1011100100011'}"
145,8.478296332738267,"{'1010100101001', '0110101101010', '1001010010101', '0101011010110'}"
146,8.097519302485079,"{'1010001001100', '1100110111010', '0011001000101', '0101110110011'}"
147,6.297380014134983,"{'0000001011110', '1111110100001', '1000010111111', '0111101000000'}"
148,7.6775990718879,"{'1100010011000', '0001100100011', '0011101100111', '1110011011100'}"
149,8.067528752037664,"{'1000101011101', '0111010100010', '0100010101110', '1011101010001'}"
150,6.7164790121957925,"{'1111101110011', '1100111011111', '0000010001100', '0011000100000'}"
151,8.284396600587273,"{'0101001010100', '1010110101011', '0010101001010', '1101010110101'}"
152,7.224628737853013,"{'0001011000001', '1000001101000', '0111110010111', '1110100111110'}"
153,7.844451748187766,"{'0110000011001', '1001100000110', '0110011111001', '1001111100110'}"
154,7.064603352967591,"{'1110110000011', '0011111001000', '0001001111100', '1100000110111'}"
155,7.396246336398931,"{'1111000011001', '1001100001111', '0110011110000', '0000111100110'}"
156,7.582018289949703,"{'1111000101001', '0000111010110', '0110101110000', '1001010001111'}"
157,7.790396684967642,"{'0001101100011', '0011100100111', '1100011011000', '1110010011100'}"
158,8.328731598882323,"{'1010110001110', '0111000110101', '1000111001010', '0101001110001'}"
159,6.432907003103692,"{'0000001001011', '1101001000000', '0010110111111', '1111110110100'}"
160,8.12528627867899,"{'1010001001110', '0111001000101', '0101110110001', '1000110111010'}"
161,7.686995158360698,"{'1101111010010', '0100101111011', '1011010000100', '0010000101101'}"
162,7.751606933249369,"{'1111001011001', '0000110100110', '1001101001111', '0110010110000'}"
163,8.13734002405004,"{'0100010111010', '1010001011101', '1011101000101', '0101110100010'}"
164,7.966192817021094,"{'0011000010110', '0110100001100', '1100111101001', '1001011110011'}"
165,6.595189542817254,"{'0000001110100', '0010111000000', '1101000111111', '1111110001011'}"
166,6.578492827119067,"{'0010101000000', '1111110101011', '0000001010100', '1101010111111'}"
167,8.069222648450214,"{'0010010111010', '0101110100100', '1010001011011', '1101101000101'}"
168,7.881249178963393,"{'0111101001110', '0111001011110', '1000110100001', '1000010110001'}"
169,8.140580501074563,"{'0100010010101', '1010100100010', '0101011011101', '1011101101010'}"
170,8.229937247184747,"{'1101001110101', '0010110001010', '1010111001011', '0101000110100'}"
171,8.396184223619462,"{'1001100110011', '0110011001100', '1100110011001', '0011001100110'}"
172,7.468494829784477,"{'0100011010000', '0000101100010', '1111010011101', '1011100101111'}"
173,7.521300999635429,"{'0010111100001', '1101000011110', '0111100001011', '1000011110100'}"
174,8.177786630293415,"{'0110111010110', '0110101110110', '1001010001001', '1001000101001'}"
175,7.377467519511427,"{'0110111110100', '0010111110110', '1101000001001', '1001000001011'}"
176,7.458785310786489,"{'0010110001111', '0000111001011', '1101001110000', '1111000110100'}"
177,7.486709166642347,"{'0100011000001', '0111110011101', '1011100111110', '1000001100010'}"
178,8.342420064295732,"{'1001101001011', '1101001011001', '0110010110100', '0010110100110'}"
179,8.380321459602722,"{'0100011010101', '1010101100010', '0101010011101', '1011100101010'}"
180,7.809114930880078,"{'1100111000010', '0100001110011', '0011000111101', '1011110001100'}"
181,8.296700423380582,"{'0011000110101', '0101001110011', '1010110001100', '1100111001010'}"
182,6.7473815123828045,"{'1110010100000', '0000010100111', '0001101011111', '1111101011000'}"
183,8.118106206067399,"{'0010100010101', '0101011101011', '1101011101010', '1010100010100'}"
184,7.202755453203995,"{'1111000100010', '1011101110000', '0000111011101', '0100010001111'}"
185,7.740710408206381,"{'1100001110011', '0011000111100', '1100111000011', '0011110001100'}"
186,8.049926766499057,"{'1100101011011', '0011010100100', '1101101010011', '0010010101100'}"
187,6.643925876718068,"{'1000000101000', '0001010000001', '1110101111110', '0111111010111'}"
188,7.50827882270447,"{'0001101101000', '1110010010111', '1110100100111', '0001011011000'}"
189,7.7329181049970295,"{'1101110000101', '0101111000100', '1010000111011', '0010001111010'}"
190,7.902188384709361,"{'0100100010011', '1011011101100', '1100100010010', '0011011101101'}"
191,7.270707855624007,"{'1110000111101', '0100001111000', '1011110000111', '0001111000010'}"
192,7.433083299752602,"{'0000111100101', '0101100001111', '1111000011010', '1010011110000'}"
193,8.319340281543248,"{'0100110110011', '1011001001100', '0011001001101', '1100110110010'}"
194,8.081131686484323,"{'0111001110011', '0011000110001', '1100111001110', '1000110001100'}"
195,8.152789234702343,"{'1100011101001', '0011100010110', '0110100011100', '1001011100011'}"
196,8.426024728426569,"{'1010100011001', '0101011100110', '0110011101010', '1001100010101'}"
197,8.155515210738287,"{'0011101100110', '0110011011100', '1100010011001', '1001100100011'}"
198,5.859785411912446,"{'0010010000000', '1101101111111', '0000000100100', '1111111011011'}"
199,8.183278453997243,"{'1011100110011', '1100110011101', '0100011001100', '0011001100010'}"
200,6.911108259057266,"{'0010000010001', '0111011111011', '1000100000100', '1101111101110'}"
201,6.726008034052127,"{'1110110000001', '1000000110111', '0001001111110', '0111111001000'}"
202,7.469494958779459,"{'1101001001111', '0010110110000', '0000110110100', '1111001001011'}"
203,8.274581151397403,"{'1001100011101', '0110011100010', '1011100011001', '0100011100110'}"
204,6.740512176525601,"{'1011111010000', '1111010000010', '0000101111101', '0100000101111'}"
205,7.457244411391992,"{'1000110001111', '0111001110000', '0000111001110', '1111000110001'}"
206,6.6269023696403515,"{'1010110111111', '0101001000000', '1111110110101', '0000001001010'}"
207,8.128669697396173,"{'1101100111010', '0010011000101', '1010001100100', '0101110011011'}"
208,7.804913604636006,"{'0111101010100', '1000010101011', '1101010100001', '0010101011110'}"
209,8.103315216709714,"{'1001011011011', '0110100100100', '1101101101001', '0010010010110'}"
210,8.49071053585376,"{'1001010100101', '1010010101001', '0110101011010', '0101101010110'}"
211,7.455460476189616,"{'0001110100001', '0111101000111', '1000010111000', '1110001011110'}"
212,8.205924335158738,"{'1010011100011', '0101100011100', '1100011100101', '0011100011010'}"
213,7.2063364186929935,"{'1110100110000', '1111001101000', '0000110010111', '0001011001111'}"
214,8.343892673786291,"{'0011010110010', '1100101001101', '1011001010011', '0100110101100'}"
215,8.1287834454749,"{'0010100101100', '1101011010011', '1100101101011', '0011010010100'}"
216,7.669225226806185,"{'1011111001001', '0110110000010', '0100000110110', '1001001111101'}"
217,8.055569512961974,"{'0001101011010', '0101101011000', '1110010100101', '1010010100111'}"
218,6.534261315783584,"{'0000001001110', '1111110110001', '0111001000000', '1000110111111'}"
219,7.214856916279706,"{'0111110011110', '1000011000001', '1000001100001', '0111100111110'}"
220,7.702424009121607,"{'1100100010001', '0011011101110', '0111011101100', '1000100010011'}"
221,7.944954958439161,"{'1001111010001', '0110000101110', '1000101111001', '0111010000110'}"
222,7.595005500853587,"{'0001100111101', '1110011000010', '1011110011000', '0100001100111'}"
223,6.4893721358388134,"{'0111110000001', '0111111000001', '1000001111110', '1000000111110'}"
224,6.135285771505156,"{'1110000100000', '0001111011111', '0000010000111', '1111101111000'}"
225,7.090167207144064,"{'0011001011111', '1100110100000', '1111101001100', '0000010110011'}"
226,8.454175741715295,"{'0101110010101', '1010001101010', '1010100111010', '0101011000101'}"
227,7.831614086000283,"{'1011001000011', '1100001001101', '0011110110010', '0100110111100'}"
228,7.066428683871395,"{'0011010100000', '1111101010011', '1100101011111', '0000010101100'}"
229,7.582736336629236,"{'0001101111001', '1110010000110', '1001111011000', '0110000100111'}"
230,8.536600729285608,"{'0101100110010', '0100110011010', '1011001100101', '1010011001101'}"
231,8.344173074164607,"{'0110011010100', '1001100101011', '1101010011001', '0010101100110'}"
232,8.04984945457852,"{'1001010011000', '0110101100111', '1110011010110', '0001100101001'}"
233,7.0406699399509645,"{'1101001011111', '1111101001011', '0010110100000', '0000010110100'}"
234,7.483954832072187,"{'1010110111110', '0111110110101', '0101001000001', '1000001001010'}"
235,8.210565735959909,"{'0101001001011', '1010110110100', '1101001001010', '0010110110101'}"
236,5.977197212585254,"{'1111111000010', '0100001111111', '0000000111101', '1011110000000'}"
237,7.841147746796409,"{'1110001001010', '1010110111000', '0001110110101', '0101001000111'}"
238,7.120012045770563,"{'0000011001011', '1101001100000', '0010110011111', '1111100110100'}"
239,7.863695231248525,"{'0100011110110', '1001000011101', '1011100001001', '0110111100010'}"
240,6.900144220428885,"{'0100100100000', '1111101101101', '1011011011111', '0000010010010'}"
241,7.222171743428142,"{'0001000111100', '1100001110111', '1110111000011', '0011110001000'}"
242,8.467449990150069,"{'1001101101001', '1001011011001', '0110100100110', '0110010010110'}"
243,8.05385207014492,"{'0011110010101', '1100001101010', '1010100111100', '0101011000011'}"
244,7.436016286066399,"{'1011000000110', '1001111110010', '0100111111001', '0110000001101'}"
245,7.779942362159469,"{'1110010010011', '0011011011000', '0001101101100', '1100100100111'}"
246,7.646397532598751,"{'0001010001001', '1001000101000', '1110101110110', '0110111010111'}"
247,7.086252844201253,"{'1110110110111', '0001001001000'}"
248,7.981255081817432,"{'0001100111001', '0110001100111', '1001110011000', '1110011000110'}"
249,7.733397594482972,"{'0011110010001', '1100001101110', '1000100111100', '0111011000011'}"
250,8.133580292542375,"{'0011001110001', '0111000110011', '1000111001100', '1100110001110'}"
251,8.439012205675658,"{'1011011001010', '1010110010010', '0100100110101', '0101001101101'}"
252,7.973650456601045,"{'0001011001001', '0110110010111', '1001001101000', '1110100110110'}"
253,6.093667901868227,"{'0010000000100', '1101111111011'}"
254,6.29814211749405,"{'1111111010110', '0110101111111', '0000000101001', '1001010000000'}"
255,7.363993284906892,"{'1111011011010', '0101101101111', '0000100100101', '1010010010000'}"
256,7.275125711013764,"{'1010011100000', '0000011100101', '0101100011111', '1111100011010'}"
257,7.104478753716136,"{'1110010001000', '0001101110111', '0001000100111', '1110111011000'}"
258,7.37818100643571,"{'0011001101111', '0000100110011', '1111011001100', '1100110010000'}"
259,8.521167043746441,"{'1010100101010', '1010101101010', '0101011010101', '0101010010101'}"
260,7.5045941654355754,"{'0111000001001', '1001000001110', '0110111110001', '1000111110110'}"
261,7.871691139456891,"{'1001011011110', '1000010010110', '0111101101001', '0110100100001'}"
262,7.879256588418799,"{'1101010100111', '1110010101011', '0001101010100', '0010101011000'}"
263,7.5601391162764955,"{'0011111000110', '1001110000011', '0110001111100', '1100000111001'}"
264,6.056137559711305,"{'0100000111111', '1111110000010', '1011111000000', '0000001111101'}"
265,6.387472239094203,"{'1110100111111', '0000001101000', '1111110010111', '0001011000000'}"
266,7.889029680226459,"{'1101101100100', '1101100100100', '0010011011011', '0010010011011'}"
267,8.103785882108292,"{'0101010100111', '1110010101010', '0001101010101', '1010101011000'}"
268,6.97766269744606,"{'0011011101111', '0000100010011', '1100100010000', '1111011101100'}"
269,7.619318371963432,"{'1111010100101', '0000101011010', '0101101010000', '1010010101111'}"
270,6.696776619590438,"{'0100101000000', '1011010111111', '1111110101101', '0000001010010'}"
271,6.667639715517324,"{'1011001000000', '0100110111111', '0000001001101', '1111110110010'}"
272,7.937624882115783,"{'0100100100011', '1100010010010', '0011101101101', '1011011011100'}"
273,7.948635007159236,"{'1000110100111', '0001101001110', '1110010110001', '0111001011000'}"
274,7.073317824692396,"{'1011100000011', '1100000011101', '0100011111100', '0011111100010'}"
275,6.64548662624373,"{'1011111110011', '1100111111101', '0011000000010', '0100000001100'}"
276,7.097020500209748,"{'0000101010111', '0001010101111', '1111010101000', '1110101010000'}"
277,8.277410501368445,"{'1010110111001', '0110001001010', '1001110110101', '0101001000110'}"
278,7.11500338369032,"{'1110101000001', '0111110101000', '1000001010111', '0001010111110'}"
279,7.35683989768764,"{'1010100001000', '1110111101010', '0001000010101', '0101011110111'}"
280,7.666572156581096,"{'0101001001111', '0000110110101', '1111001001010', '1010110110000'}"
281,7.672540805049817,"{'1001100101111', '0110011010000', '0000101100110', '1111010011001'}"
282,7.838650815029412,"{'0001010101100', '0011010101000', '1100101010111', '1110101010011'}"
283,7.136253047225717,"{'0001111101101', '1110000010010', '0100100000111', '1011011111000'}"
284,7.646195961511562,"{'1110110011011', '0001001100100', '0010011001000', '1101100110111'}"
285,8.146788067984772,"{'0011011001011', '0010110010011', '1101001101100', '1100100110100'}"
286,6.63221370178705,"{'1001111101111', '0000100000110', '0110000010000', '1111011111001'}"
287,7.3291575734988985,"{'1010011111101', '1011111100101', '0101100000010', '0100000011010'}"
288,7.951875086295178,"{'1100101100001', '0111100101100', '1000011010011', '0011010011110'}"
289,8.172616891239864,"{'0011101100101', '1010011011100', '0101100100011', '1100010011010'}"
290,7.465201904875915,"{'1110110011110', '0001001100001', '1000011001000', '0111100110111'}"
291,7.740930980280009,"{'1000001100101', '1010011000001', '0111110011010', '0101100111110'}"
292,7.709671277514218,"{'0010100110111', '1110110010100', '1101011001000', '0001001101011'}"
293,7.793934473030818,"{'0010111100010', '1011100001011', '1101000011101', '0100011110100'}"
294,7.039099794641048,"{'0100111110000', '1111000001101', '1011000001111', '0000111110010'}"
295,7.908609277014177,"{'1010111000011', '0011110001010', '1100001110101', '0101000111100'}"
296,7.729003144332135,"{'1001000010010', '0100100001001', '0110111101101', '1011011110110'}"
297,7.96428129710745,"{'1011000100100', '0100111011011', '1101101110010', '0010010001101'}"
298,7.690075479420998,"{'0001000110010', '0100110001000', '1110111001101', '1011001110111'}"
299,8.23569435812146,"{'0101010100011', '0011101010101', '1100010101010', '1010101011100'}"
300,6.813793468307679,"{'1010101000000', '1111110101010', '0000001010101', '0101010111111'}"
301,8.02328601792137,"{'0101011110001', '1010100001110', '0111000010101', '1000111101010'}"
302,7.4896008804171,"{'0001110010111', '0001011000111', '1110100111000', '1110001101000'}"
303,7.78992042270491,"{'0001110010100', '1110001101011', '0010100111000', '1101011000111'}"
304,5.897091817697739,"{'0111111111001', '1001111111110', '1000000000110', '0110000000001'}"
305,7.725516594624479,"{'1100001010100', '1101010111100', '0011110101011', '0010101000011'}"
306,7.048636265099551,"{'1110101110000', '1111000101000', '0000111010111', '0001010001111'}"
307,7.261951679338502,"{'0000110011110', '1000011001111', '0111100110000', '1111001100001'}"
308,7.467161063504341,"{'0101100001000', '0001000011010', '1010011110111', '1110111100101'}"
309,7.597836683149256,"{'0101010000011', '0011111010101', '1010101111100', '1100000101010'}"
310,8.075509483546721,"{'1000101100011', '0011100101110', '1100011010001', '0111010011100'}"
311,8.14424862060141,"{'0110110100011', '1100010110110', '1001001011100', '0011101001001'}"
312,7.269716741687542,"{'1110100000110', '0110000010111', '0001011111001', '1001111101000'}"
313,7.869398506167334,"{'0111101000101', '1010001011110', '1000010111010', '0101110100001'}"
314,7.490014185673672,"{'1000010011110', '0111100100001', '1000011011110', '0111101100001'}"
315,7.480686095746828,"{'1111010110110', '1001001010000', '0000101001001', '0110110101111'}"
316,7.72381765755873,"{'1101110100100', '1101101000100', '0010001011011', '0010010111011'}"
317,8.47627743060227,"{'1001011010110', '0110101101001', '1001010010110', '0110100101001'}"
318,7.043151285630467,"{'1110110001111', '0000111001000', '0001001110000', '1111000110111'}"
319,7.6919239137610225,"{'1100001100011', '1100011000011', '0011110011100', '0011100111100'}"
320,8.216252862942964,"{'1011101100101', '1010011011101', '0101100100010', '0100010011010'}"
321,6.567487395557444,"{'1100000001001', '0110111111100', '0011111110110', '1001000000011'}"
322,7.145384931013513,"{'1101100001111', '0000111100100', '1111000011011', '0010011110000'}"
323,7.351276931246517,"{'0110100000100', '0010000010110', '1001011111011', '1101111101001'}"
324,7.75813776461117,"{'0111100001101', '1000011110010', '0100111100001', '1011000011110'}"
325,7.599979553794622,"{'1010000100010', '0101111011101', '0100010000101', '1011101111010'}"
326,8.06153784881462,"{'1010001111010', '0101111000101', '0101110000101', '1010000111010'}"
327,8.232790650879629,"{'0101001111001', '1001111001010', '1010110000110', '0110000110101'}"
328,6.865334838972834,"{'0111110111000', '1110001000001', '1000001000111', '0001110111110'}"
329,8.002376092769165,"{'1101101010001', '1000101011011', '0010010101110', '0111010100100'}"
330,8.033716083162078,"{'1010100111000', '0101011000111', '1110001101010', '0001110010101'}"
331,8.414288878316938,"{'0101001010010', '1011010110101', '0100101001010', '1010110101101'}"
332,5.583066842988319,"{'1111111101100', '1100100000000', '0011011111111', '0000000010011'}"
333,7.793626051473092,"{'0100010111011', '0010001011101', '1011101000100', '1101110100010'}"
334,7.256992726753965,"{'1111011101010', '1010100010000', '0000100010101', '0101011101111'}"
335,8.400783921038233,"{'1010011001100', '1100110011010', '0011001100101', '0101100110011'}"
336,6.863337402560372,"{'1110111001111', '0000110001000', '0001000110000', '1111001110111'}"
337,5.460487074219187,"{'1110011111111', '0001100000000', '0000000011000', '1111111100111'}"
338,6.915347008187213,"{'1110000010001', '0111011111000', '1000100000111', '0001111101110'}"
339,7.98021538670167,"{'1010110101000', '0001010110101', '1110101001010', '0101001010111'}"
340,7.493660898056502,"{'1110000101110', '1000101111000', '0111010000111', '0001111010001'}"
341,6.580431423609402,"{'0000011111010', '0101111100000', '1010000011111', '1111100000101'}"
342,8.140576285788221,"{'1011101001100', '1100110100010', '0011001011101', '0100010110011'}"
343,7.360669868938413,"{'0010111001111', '1101000110000', '1111001110100', '0000110001011'}"
344,6.567244869074847,"{'1111110011100', '1100011000000', '0000001100011', '0011100111111'}"
345,8.081736318328835,"{'0100110100111', '1110010110010', '1011001011000', '0001101001101'}"
346,7.996044605617478,"{'1011110101010', '0101010111101', '0100001010101', '1010101000010'}"
347,6.800331648459757,"{'1100001000001', '1000001000011', '0111110111100', '0011110111110'}"
348,8.157112326458776,"{'1001001111001', '0110000110110', '1001111001001', '0110110000110'}"
349,8.203037741063046,"{'0010100011010', '1010011101011', '1101011100101', '0101100010100'}"
350,7.620539334434978,"{'0010000110011', '1101111001100', '1100110000100', '0011001111011'}"
351,7.805172543445437,"{'1100111011101', '1011101110011', '0100010001100', '0011000100010'}"
352,8.248065964671346,"{'1000101010010', '1011010101110', '0111010101101', '0100101010001'}"
353,7.795010925535543,"{'0011011110101', '0101000010011', '1100100001010', '1010111101100'}"
354,6.85475772471253,"{'1100111110000', '0000111110011', '1111000001100', '0011000001111'}"
355,7.192007674021615,"{'0001000111000', '1110001110111', '0001110001000', '1110111000111'}"
356,8.56987118230117,"{'0101011001010', '0101001101010', '1010110010101', '1010100110101'}"
357,7.005374598471391,"{'1110001101111', '0000100111000', '0001110010000', '1111011000111'}"
358,7.56286691860975,"{'0011010000100', '0010000101100', '1100101111011', '1101111010011'}"
359,7.9391190648335535,"{'0101100110111', '1110110011010', '0001001100101', '1010011001000'}"
360,8.195544660262408,"{'0101100010011', '1010011101100', '1100100011010', '0011011100101'}"
361,8.486374197463311,"{'0100101011001', '1001101010010', '0110010101101', '1011010100110'}"
362,7.91853142201738,"{'1100011100100', '0011100011011', '0010011100011', '1101100011100'}"
363,6.787838222412981,"{'0110100000001', '1001011111110', '1000000010110', '0111111101001'}"
364,8.089618394776377,"{'0110101111001', '1001010000110', '1001111010110', '0110000101001'}"
365,7.873554195511135,"{'0001100101011', '1110011010100', '0010101100111', '1101010011000'}"
366,7.6545324501190475,"{'0110001000010', '1001110111101', '1011110111001', '0100001000110'}"
367,5.903902889003872,"{'1011111111011', '0100000000100', '1101111111101', '0010000000010'}"
368,8.36727370328708,"{'1010100110100', '0101011001011', '1101001101010', '0010110010101'}"
369,6.559092187536505,"{'1101000000010', '1011111110100', '0100000001011', '0010111111101'}"
370,8.445829533531633,"{'0110011100110', '1001100011001'}"
371,7.700114092880328,"{'0110001000100', '0010001000110', '1101110111001', '1001110111011'}"
372,8.072777383479231,"{'1001010100111', '1110010101001', '0001101010110', '0110101011000'}"
373,6.523668122839442,"{'1001001000000', '0110110111111', '0000001001001', '1111110110110'}"
374,4.307025072393265,"{'1111111111101', '0100000000000', '1011111111111', '0000000000010'}"
375,7.964199441579833,"{'1000010100101', '0101101011110', '0111101011010', '1010010100001'}"
376,8.270972254191765,"{'1010100011101', '0101011100010', '1011100010101', '0100011101010'}"
377,7.818601249847247,"{'1110100101110', '0111010010111', '0001011010001', '1000101101000'}"
378,8.300823548901494,"{'1011010101100', '1100101010010', '0100101010011', '0011010101101'}"
379,7.460138175622548,"{'0101101111101', '1010010000010', '0100000100101', '1011111011010'}"
380,7.11352950074377,"{'0111101010000', '0000101011110', '1000010101111', '1111010100001'}"
381,7.546751585216148,"{'0000111011001', '1111000100110', '0110010001111', '1001101110000'}"
382,7.904209898685502,"{'0010011110101', '0101000011011', '1101100001010', '1010111100100'}"
383,8.249621229272861,"{'1011001100011', '0011100110010', '1100011001101', '0100110011100'}"
384,6.771293333209595,"{'0110111111011', '1101111110110', '1001000000100', '0010000001001'}"
385,6.185563429355874,"{'0000100000111', '1111011111000', '1110000010000', '0001111101111'}"
386,8.149023462278539,"{'0110100001101', '1011000010110', '1001011110010', '0100111101001'}"
387,6.822276581630474,"{'0000010010011', '1111101101100', '0011011011111', '1100100100000'}"
388,6.8633211086811015,"{'1111100010001', '1000100011111', '0111011100000', '0000011101110'}"
389,7.564658579693961,"{'0001001111010', '1110110000101', '1010000110111', '0101111001000'}"
390,7.823936540914655,"{'1010001010111', '1110101000101', '0101110101000', '0001010111010'}"
391,8.206214581750643,"{'0110110100010', '1001001011101', '1011101001001', '0100010110110'}"
392,8.012149894084352,"{'0110111100110', '0110011110110', '1001000011001', '1001100001001'}"
393,7.7976860455975885,"{'0110000010101', '0101011111001', '1010100000110', '1001111101010'}"
394,7.744961014779901,"{'1100100011110', '0111100010011', '1000011101100', '0011011100001'}"
395,7.6602486774486165,"{'0111011110101', '1000100001010', '0101000010001', '1010111101110'}"
396,8.37353213193019,"{'0101011010011', '1010100101100', '1100101101010', '0011010010101'}"
397,8.26323961023612,"{'0101000100110', '1010111011001', '0110010001010', '1001101110101'}"
398,7.675036085335668,"{'1101101111001', '0110000100100', '1001111011011', '0010010000110'}"
399,6.748887862565765,"{'1101101111110', '0010010000001', '0111111011011', '1000000100100'}"
400,8.321967682051222,"{'0101001001110', '1010110110001', '1000110110101', '0111001001010'}"
401,7.686812296429894,"{'1001000100111', '0001101110110', '1110010001001', '0110111011000'}"
402,6.892358177236463,"{'0001111100111', '0001100000111', '1110011111000', '1110000011000'}"
403,6.449402786978991,"{'1111110111001', '1001110111111', '0110001000000', '0000001000110'}"
404,8.257244111599316,"{'1100011010110', '1001010011100', '0011100101001', '0110101100011'}"
405,7.123969876581622,"{'1011100000010', '0100011111101', '0100000011101', '1011111100010'}"
406,8.51914071862503,"{'0101101010101', '0101010100101', '1010101011010', '1010010101010'}"
407,7.489507902021694,"{'1110101111010', '0101111010111', '0001010000101', '1010000101000'}"
408,7.2143728837925405,"{'0000111100010', '0100011110000', '1011100001111', '1111000011101'}"
409,7.729833779584467,"{'1110001110001', '0001110001110', '1000111000111', '0111000111000'}"
410,8.187917367085443,"{'0100110001011', '1101000110010', '1011001110100', '0010111001101'}"
411,6.313744588448978,"{'0101000000001', '0111111110101', '1010111111110', '1000000001010'}"
412,6.108199902306904,"{'1111000100000', '0000010001111', '1111101110000', '0000111011111'}"
413,7.971798768706981,"{'0110101101000', '1110100101001', '1001010010111', '0001011010110'}"
414,8.151020182255884,"{'1001111010101', '0110000101010', '0101010000110', '1010101111001'}"
415,7.143646022684436,"{'1000010111110', '0111101000001', '1000001011110', '0111110100001'}"
416,5.370207991449991,"{'0000000010111', '0001011111111', '1110100000000', '1111111101000'}"
417,6.835366721781595,"{'1011111110010', '0100111111101', '1011000000010', '0100000001101'}"
418,7.644831320053525,"{'0001001101110', '1110110010001', '0111011001000', '1000100110111'}"
419,8.262776653778186,"{'1100110010010', '1011011001100', '0011001101101', '0100100110011'}"
420,8.096255288020327,"{'1000101010001', '0111010101110'}"
421,8.243070334940763,"{'0110101100100', '1101100101001', '1001010011011', '0010011010110'}"
422,8.27788796208633,"{'1100011001010', '1010110011100', '0011100110101', '0101001100011'}"
423,8.029039289288681,"{'0100011110010', '1011100001101', '0100111100010', '1011000011101'}"
424,8.118885549759007,"{'0010011010011', '1100101100100', '1101100101100', '0011010011011'}"
425,7.5887262938153786,"{'0010000110001', '1000110000100', '1101111001110', '0111001111011'}"
426,8.30130525194205,"{'1010010011101', '1011100100101', '0101101100010', '0100011011010'}"
427,5.688254563884631,"{'1111111100011', '1100011111111', '0011100000000', '0000000011100'}"
428,8.281392325728955,"{'0110110010011', '0011011001001', '1100100110110', '1001001101100'}"
429,7.899754035521655,"{'0100111101011', '1011000010100', '1101011110010', '0010100001101'}"
430,7.423421527686081,"{'1001100001000', '0110011110111', '0001000011001', '1110111100110'}"
431,6.9204111063377844,"{'0010000011000', '0001100000100', '1110011111011', '1101111100111'}"
432,7.017222475607425,"{'0000100001101', '1111011110010', '1011000010000', '0100111101111'}"
433,7.959519718872268,"{'1010010111100', '1100001011010', '0101101000011', '0011110100101'}"
434,8.060730224400766,"{'1101010010100', '0010101101011', '1101011010100', '0010100101011'}"
435,8.297219832198302,"{'1101010100101', '1010010101011', '0101101010100', '0010101011010'}"
436,3.8385287436486046,"{'1000000000000', '0111111111111', '0000000000001', '1111111111110'}"
437,8.080346536765736,"{'0101001011000', '1110010110101', '0001101001010', '1010110100111'}"
438,7.616581387990881,"{'0111010110111', '0001001010001', '1110110101110', '1000101001000'}"
439,8.37436968360079,"{'0101011101001', '1010100010110', '0110100010101', '1001011101010'}"
440,7.036503349636523,"{'1000000101110', '0111111010001', '0111010000001', '1000101111110'}"
441,7.797012348514202,"{'0110111000011', '0011110001001', '1100001110110', '1001000111100'}"
442,8.195177324812914,"{'1001001101110', '0111011001001', '0110110010001', '1000100110110'}"
443,7.031573631124244,"{'0001010000010', '1110101111101', '1011111010111', '0100000101000'}"
444,8.329954727363496,"{'0111010101010', '1000101010101', '0101010101110', '1010101010001'}"
445,7.108027663100343,"{'0011100000111', '1110000011100', '1100011111000', '0001111100011'}"
446,7.951216302301747,"{'1110101101001', '1001011010111', '0001010010110', '0110100101000'}"
447,5.291325978391973,"{'0011000000000', '1100111111111', '1111111110011', '0000000001100'}"
448,7.791394853018695,"{'0100111110101', '0101000001101', '1010111110010', '1011000001010'}"
449,7.719064107280639,"{'1011110110110', '1001001000010', '0110110111101', '0100001001001'}"
450,6.167758870129458,"{'1101111000000', '0000001111011', '1111110000100', '0010000111111'}"
451,7.7894955683874,"{'0010011000100', '1101100111011', '1101110011011', '0010001100100'}"
452,6.478207648095404,"{'1000001000001', '0111110111110'}"
453,7.541277811562052,"{'1000111110001', '0111000001110'}"
454,8.429522565607188,"{'1001110100110', '1001101000110', '0110010111001', '0110001011001'}"
455,7.156904661545086,"{'0000011001100', '0011001100000', '1111100110011', '1100110011111'}"
456,7.719741819866032,"{'1101000100010', '0100010001011', '0010111011101', '1011101110100'}"
457,6.720943560607272,"{'1111100111100', '1100001100000', '0000011000011', '0011110011111'}"
458,7.574900779471291,"{'0101000010111', '1110100001010', '1010111101000', '0001011110101'}"
459,7.455257313425321,"{'1100111101000', '0001011110011', '0011000010111', '1110100001100'}"
460,8.083118270551257,"{'0011000110100', '0010110001100', '1101001110011', '1100111001011'}"
461,7.755402949607534,"{'1011001111011', '1101111001101', '0100110000100', '0010000110010'}"
462,7.361768343976368,"{'0111110100100', '1101101000001', '1000001011011', '0010010111110'}"
463,7.979852560414734,"{'0100111011101', '0100010001101', '1011000100010', '1011101110010'}"
464,7.487107809535183,"{'1111011001001', '0000100110110', '0110110010000', '1001001101111'}"
465,6.6538393297665355,"{'0001011111100', '0011111101000', '1110100000011', '1100000010111'}"
466,7.085578189158345,"{'1111000100111', '0000111011000', '1110010001111', '0001101110000'}"
467,6.995260353681827,"{'0100000010010', '1011111101101', '1011011111101', '0100100000010'}"
468,7.901927604938116,"{'0111100101110', '1000101100001', '0111010011110', '1000011010001'}"
469,8.015737441263454,"{'1100001100110', '0011110011001', '0110011000011', '1001100111100'}"
470,8.161186394148183,"{'0101101110001', '0111000100101', '1010010001110', '1000111011010'}"
471,6.707692544326746,"{'1111110010011', '0011011000000', '1100100111111', '0000001101100'}"
472,7.626445520110544,"{'0111101101100', '0011011011110', '1100100100001', '1000010010011'}"
473,7.077517781849731,"{'0000111101100', '1111000010011', '0011011110000', '1100100001111'}"
474,7.673191050473054,"{'1100100011000', '0001100010011', '0011011100111', '1110011101100'}"
475,8.249537555695753,"{'1101001110010', '1011000110100', '0010110001101', '0100111001011'}"
476,7.04370840158086,"{'0100000011011', '1101100000010', '1011111100100', '0010011111101'}"
477,8.436234234496272,"{'1001001011010', '0110110100101', '1010010110110', '0101101001001'}"
478,7.185077248872491,"{'0011111101010', '1100000010101', '1010100000011', '0101011111100'}"
479,6.945607033869402,"{'0111101111000', '1110000100001', '0001111011110', '1000010000111'}"
480,7.136657882656653,"{'0100000100100', '1101101111101', '1011111011011', '0010010000010'}"
481,6.827945048444553,"{'1011110111110', '0111110111101', '1000001000010', '0100001000001'}"
482,7.559288384848875,"{'0111011110011', '1000100001100', '1100111101110', '0011000010001'}"
483,7.929319429733394,"{'1001111010100', '0010101111001', '1101010000110', '0110000101011'}"
484,8.068084614717124,"{'1001100111101', '1011110011001', '0100001100110', '0110011000010'}"
485,7.5319806971638235,"{'1110011000111', '0001110011000', '1110001100111', '0001100111000'}"
486,6.772719586302106,"{'0000110000011', '1111001111100', '1100000110000', '0011111001111'}"
487,8.093222355401721,"{'0010101001011', '1101010110100', '1101001010100', '0010110101011'}"
488,7.662595561223275,"{'0100101001111', '0000110101101', '1011010110000', '1111001010010'}"
489,8.23762700857159,"{'1100101001001', '0110110101100', '1001001010011', '0011010110110'}"
490,8.245441345400291,"{'0100110011011', '1011001100100', '1101100110010', '0010011001101'}"
491,7.676807205110293,"{'0100100010111', '1110100010010', '0001011101101', '1011011101000'}"
492,7.68011997516941,"{'0110001000111', '1001110111000', '1110001000110', '0001110111001'}"
493,6.3738303355792105,"{'0111100111111', '1000011000000', '1111110011110', '0000001100001'}"
494,5.910023166345249,"{'0000001101111', '1111011000000', '0000100111111', '1111110010000'}"
495,8.070502341681209,"{'1101001100100', '0010110011011', '0010011001011', '1101100110100'}"
496,7.374162914627686,"{'1100000101011', '0011111010100', '1101010000011', '0010101111100'}"
497,6.472421032321801,"{'0010000000101', '0101111111011', '1101111111010', '1010000000100'}"
498,7.314347479247699,"{'1000010000101', '1010000100001', '0101111011110', '0111101111010'}"
499,7.972279876736934,"{'0101111011001', '1010000100110', '0110010000101', '1001101111010'}"
500,7.456730405791163,"{'0111110010001', '1000100111110', '0111011000001', '1000001101110'}"
501,7.807850582676398,"{'0011010111011', '0010001010011', '1100101000100', '1101110101100'}"
502,7.980871915711191,"{'1000100010101', '0111011101010', '0101011101110', '1010100010001'}"
503,8.22145547363765,"{'1000100110010', '1011001101110', '0111011001101', '0100110010001'}"
504,6.8153970777520065,"{'1110100000111', '1110000010111', '0001011111000', '0001111101000'}"
505,8.109032157609654,"{'0010011001100', '1101100110011', '0011001100100', '1100110011011'}"
506,6.631222463154414,"{'0000010001011', '1111101110100', '1101000100000', '0010111011111'}"
507,5.634045519133205,"{'1111101111110', '0111111011111', '0000010000001', '1000000100000'}"
508,7.875034062446897,"{'1110100110011', '0001011001100', '1100110010111', '0011001101000'}"
509,8.196316494290077,"{'0111011010101', '1010101101110', '0101010010001', '1000100101010'}"
510,8.1042867720219,"{'0010101010001', '1101010101110', '1000101010100', '0111010101011'}"
511,7.108016465394648,"{'1101011110000', '0010100001111', '0000111101011', '1111000010100'}"
512,8.095079869329723,"{'1001111000101', '0101110000110', '0110000111010', '1010001111001'}"
513,7.952686548580514,"{'1101000011001', '1001100001011', '0110011110100', '0010111100110'}"
514,8.41806941122723,"{'1010010111001', '0101101000110', '1001110100101', '0110001011010'}"
515,7.417531423985363,"{'1001000001001', '0110111110110'}"
516,7.7252627752477165,"{'1101110100011', '0011101000100', '0010001011100', '1100010111011'}"
517,5.551839460325825,"{'1111111001111', '1111001111111', '0000110000000', '0000000110000'}"
518,7.51564004570051,"{'0001100001001', '1110011110110', '0110111100111', '1001000011000'}"
519,7.926553795702704,"{'0001100101100', '0011010011000', '1110011010011', '1100101100111'}"
520,8.078630728523267,"{'0111011001110', '0111001101110', '1000110010001', '1000100110001'}"
521,8.052462803815875,"{'0110111010001', '1000101110110', '1001000101110', '0111010001001'}"
522,7.130334260652424,"{'1011101111101', '0100000100010', '0100010000010', '1011111011101'}"
523,8.044937663601782,"{'1000100011001', '1001100010001', '0111011100110', '0110011101110'}"
524,6.770436851570006,"{'1000011100000', '1111100011110', '0000011100001', '0111100011111'}"
525,7.246913504019855,"{'0000011101010', '1010100011111', '0101011100000', '1111100010101'}"
526,7.469711851586381,"{'1110110011000', '0001100110111', '0001001100111', '1110011001000'}"
527,7.795865854228298,"{'0111011000010', '1011110010001', '1000100111101', '0100001101110'}"
528,7.615612423963656,"{'1101110011000', '0001100111011', '1110011000100', '0010001100111'}"
529,6.394717333414219,"{'1011000000001', '0111111110010', '1000000001101', '0100111111110'}"
530,7.850326587371468,"{'0011001010111', '1110101001100', '0001010110011', '1100110101000'}"
531,7.2358954701569225,"{'0100110100000', '1111101001101', '1011001011111', '0000010110010'}"
532,7.516873695135054,"{'1110011110011', '0001100001100', '0011000011000', '1100111100111'}"
533,4.973702072704979,"{'1111111111001', '0110000000000', '1001111111111', '0000000000110'}"
534,7.74175133759578,"{'0101100110000', '1010011001111', '1111001100101', '0000110011010'}"
535,7.646687149846726,"{'1011011000001', '0100100111110', '0111110010010', '1000001101101'}"
536,8.337554891994639,"{'0110001110101', '1001110001010', '1010111000110', '0101000111001'}"
537,7.220965927723238,"{'1110000011101', '1011100000111', '0001111100010', '0100011111000'}"
538,7.188703020762497,"{'1010000001100', '0101111110011', '1100111111010', '0011000000101'}"
539,7.662354092397864,"{'0111110101010', '0101010111110', '1010101000001', '1000001010101'}"
540,8.366367766308851,"{'1001010110011', '0110101001100', '0011001010110', '1100110101001'}"
541,6.819618811104482,"{'1110000001110', '0111000000111', '0001111110001', '1000111111000'}"
542,7.461112176407344,"{'1100111110110', '0110111110011', '0011000001001', '1001000001100'}"
543,8.148236676606336,"{'0010010101101', '1011010100100', '1101101010010', '0100101011011'}"
544,7.518841012591206,"{'0101111100011', '0011100000101', '1100011111010', '1010000011100'}"
545,7.467288649863442,"{'1111001000101', '0000110111010', '1010001001111', '0101110110000'}"
546,8.196982257366136,"{'0110110011011', '1001001100100', '1101100110110', '0010011001001'}"
547,7.755233717543435,"{'1000011100100', '0010011100001', '1101100011110', '0111100011011'}"
548,7.157736241211648,"{'1100010001000', '1110111011100', '0001000100011', '0011101110111'}"
549,8.013912049916897,"{'0100001011001', '1001101000010', '0110010111101', '1011110100110'}"
550,8.476337594639034,"{'0101101100110', '1010010011001', '1001100100101', '0110011011010'}"
551,8.507077452027426,"{'1010010100110', '0101101011001', '0110010100101', '1001101011010'}"
552,7.987438471526707,"{'1101101100010', '0010010011101', '1011100100100', '0100011011011'}"
553,8.508675701325341,"{'1001100101101', '0110011010010', '0100101100110', '1011010011001'}"
554,6.804162993578688,"{'0000001110101', '0101000111111', '1111110001010', '1010111000000'}"
555,8.038054699245063,"{'0010001011001', '1001101000100', '1101110100110', '0110010111011'}"
556,7.755948643139874,"{'0001100010010', '0100100011000', '1011011100111', '1110011101101'}"
557,8.255767226677321,"{'1001101011101', '1011101011001', '0110010100010', '0100010100110'}"
558,7.093896080223747,"{'1101111101011', '0010100000100', '0010000010100', '1101011111011'}"
559,6.634052285671001,"{'1100000001110', '0111000000011', '0011111110001', '1000111111100'}"
560,7.8722352224021055,"{'1011011110101', '0100100001010', '1010111101101', '0101000010010'}"
561,7.260436244005328,"{'1110011001111', '0000110011000', '0001100110000', '1111001100111'}"
562,7.174026282873375,"{'0100001000010', '1011110111101'}"
563,7.9811439480306365,"{'0100100111101', '1011011000010', '0100001101101', '1011110010010'}"
564,7.81998127971684,"{'1011110011101', '0100011000010', '0100001100010', '1011100111101'}"
565,7.546813725699348,"{'1011010111110', '0111110101101', '0100101000001', '1000001010010'}"
566,6.038517795053378,"{'1011111101111', '0100000010000', '0000100000010', '1111011111101'}"
567,7.209350966323099,"{'0101111101000', '0001011111010', '1010000010111', '1110100000101'}"
568,7.563600957937313,"{'1100101001111', '0011010110000', '0000110101100', '1111001010011'}"
569,7.632773717862401,"{'1010101111101', '1011111010101', '0101010000010', '0100000101010'}"
570,8.359000131789806,"{'1001100101110', '1000101100110', '0110011010001', '0111010011001'}"
571,7.972739945910169,"{'0100100010010', '1011011101101'}"
572,7.014324243904234,"{'1101010100000', '0010101011111', '0000010101011', '1111101010100'}"
573,7.826294327781897,"{'1010111101011', '0010100001010', '0101000010100', '1101011110101'}"
574,8.110072209084516,"{'1001110100011', '0110001011100', '0011101000110', '1100010111001'}"
575,7.6790674139695785,"{'0100011111001', '0110000011101', '1011100000110', '1001111100010'}"
576,6.5988062196351915,"{'1100101000000', '0000001010011', '0011010111111', '1111110101100'}"
577,8.083785579345655,"{'1001011110101', '0101000010110', '0110100001010', '1010111101001'}"
578,7.4848505397441905,"{'0001111010100', '1110000101011', '1101010000111', '0010101111000'}"
579,7.479233740832937,"{'0011000001100', '1100111110011'}"
580,7.877621868712099,"{'1001110101000', '0001010111001', '1110101000110', '0110001010111'}"
581,8.212124407974532,"{'0101010100100', '0010010101010', '1010101011011', '1101101010101'}"
582,8.107980878489148,"{'1011010000110', '1001111010010', '0110000101101', '0100101111001'}"
583,7.284504876271827,"{'0011111100101', '1100000011010', '1010011111100', '0101100000011'}"
584,8.005727324189854,"{'0110100001110', '1000111101001', '1001011110001', '0111000010110'}"
585,8.20413815791184,"{'0011010001010', '1010111010011', '0101000101100', '1100101110101'}"
586,8.112402041265668,"{'0111001110001', '1000110001110', '1000111001110', '0111000110001'}"
587,8.065277701015006,"{'0100101100001', '1011010011110', '0111100101101', '1000011010010'}"
588,7.153415815032169,"{'0001001111000', '1110000110111', '1110110000111', '0001111001000'}"
589,7.553646739768432,"{'1100000101101', '0011111010010', '1011010000011', '0100101111100'}"
590,8.121839518968773,"{'0110001000110', '1001110111001'}"
591,8.191546966222216,"{'1001100011011', '0010011100110', '0110011100100', '1101100011001'}"
592,7.997854884080785,"{'0100111000100', '0010001110010', '1101110001101', '1011000111011'}"
593,8.49698300514141,"{'0110101010110', '1001010101001'}"
594,8.472250948691698,"{'1010101010010', '0100101010101', '1011010101010', '0101010101101'}"
595,7.204647755180065,"{'0000010100110', '1001101011111', '1111101011001', '0110010100000'}"
596,6.8043355880417415,"{'0111110001111', '1000001110000', '0000111000001', '1111000111110'}"
597,8.399871671814223,"{'1000110010101', '1010100110001', '0111001101010', '0101011001110'}"
598,6.0111106986864815,"{'1111111100101', '0000000011010', '0101100000000', '1010011111111'}"
599,8.137003773465134,"{'1101000111001', '0110001110100', '0010111000110', '1001110001011'}"
600,8.12634175765001,"{'1000110110100', '0010110110001', '0111001001011', '1101001001110'}"
601,6.883389002296511,"{'0111110111011', '1101110111110', '0010001000001', '1000001000100'}"
602,8.07955765229085,"{'0011101001100', '0011001011100', '1100110100011', '1100010110011'}"
603,7.167198610458054,"{'0011100001000', '1110111100011', '1100011110111', '0001000011100'}"
604,7.473057667276798,"{'1110111010001', '0111010001000', '0001000101110', '1000101110111'}"
605,7.550192573204255,"{'0010011111010', '0101111100100', '1101100000101', '1010000011011'}"
606,6.219082292916931,"{'0001000001000', '1110111110111'}"
607,7.787831705606795,"{'1011100011000', '0001100011101', '1110011100010', '0100011100111'}"
608,6.675256778679618,"{'0000101000001', '1111010111110', '0111110101111', '1000001010000'}"
609,8.530616995007495,"{'1010011011001', '0110010011010', '1001101100101', '0101100100110'}"
610,7.0455243969262655,"{'0010010010000', '1111011011011', '0000100100100', '1101101101111'}"
611,8.0368210971419,"{'0010111001011', '0010110001011', '1101001110100', '1101000110100'}"
612,7.3318567440206825,"{'1001011111000', '0001111101001', '0110100000111', '1110000010110'}"
613,6.787159910803444,"{'1000011111100', '0111100000011', '0011111100001', '1100000011110'}"
614,7.675987748619867,"{'0111010111100', '0011110101110', '1100001010001', '1000101000011'}"
615,7.0563983698021255,"{'1110111110010', '0001000001101', '0100111110111', '1011000001000'}"
616,7.81148324736318,"{'1011100101000', '0100011010111', '1110101100010', '0001010011101'}"
617,6.271862486493539,"{'1110100000001', '0001011111110', '1000000010111', '0111111101000'}"
618,7.746025443235473,"{'0011110001110', '0111000111100', '1000111000011', '1100001110001'}"
619,5.869559180536011,"{'1101111111100', '0011111111011', '1100000000100', '0010000000011'}"
620,5.63302397590773,"{'1101011111111', '1111111101011', '0000000010100', '0010100000000'}"
621,4.660566566372888,"{'0000000001111', '1111000000000', '0000111111111', '1111111110000'}"
622,7.6445495181254355,"{'0111000001010', '0101000001110', '1000111110101', '1010111110001'}"
623,7.959776122129601,"{'0100010100010', '1011101011101'}"
624,7.91700645946568,"{'0010100011100', '1101011100011', '0011100010100', '1100011101011'}"
625,8.084611250681007,"{'1001000101100', '0110111010011', '1100101110110', '0011010001001'}"
626,8.490109090173352,"{'1010010011010', '0101100100101', '0101101100101', '1010011011010'}"
627,8.254345497068346,"{'0011011000110', '0110001101100', '1001110010011', '1100100111001'}"
628,8.282937087124463,"{'0101010100010', '1011101010101', '0100010101010', '1010101011101'}"
629,7.074742289951754,"{'1111011011101', '0100010010000', '0000100100010', '1011101101111'}"
630,7.289425002789629,"{'0111110110100', '0010110111110', '1101001000001', '1000001001011'}"
631,7.432245369909273,"{'0011111011010', '1010010000011', '0101101111100', '1100000100101'}"
632,7.7091335050446865,"{'1101111000101', '0010000111010', '1010001111011', '0101110000100'}"
633,7.352436076958811,"{'0100001111011', '0010000111101', '1011110000100', '1101111000010'}"
634,8.328669620813157,"{'1101011001010', '1010110010100', '0010100110101', '0101001101011'}"
635,7.524474298321829,"{'0011000100001', '0111101110011', '1100111011110', '1000010001100'}"
636,7.972199169034349,"{'0110101000010', '0100001010110', '1011110101001', '1001010111101'}"
637,6.6017961201907,"{'1011111110110', '0100000001001', '0110111111101', '1001000000010'}"
638,6.859295443019003,"{'0011100100000', '0000010011100', '1111101100011', '1100011011111'}"
639,8.379508747093642,"{'1010101010011', '0101010101100', '0011010101010', '1100101010101'}"
640,6.344930895740909,"{'1000000101111', '1111010000001', '0000101111110', '0111111010000'}"
641,6.977336041351366,"{'0011110101111', '1100001010000', '0000101000011', '1111010111100'}"
642,6.9017622275590345,"{'0101100111111', '1010011000000', '1111110011010', '0000001100101'}"
643,7.64220300020372,"{'1111010010110', '0000101101001', '1001011010000', '0110100101111'}"
644,8.040739853543261,"{'0110010000110', '1001111011001', '1001101111001', '0110000100110'}"
645,7.535635733141165,"{'0011010000111', '1100101111000', '1110000101100', '0001111010011'}"
646,8.063309630927183,"{'0011010100011', '0011101010011', '1100010101100', '1100101011100'}"
647,8.371585068884029,"{'0101110100101', '1010010111010', '1010001011010', '0101101000101'}"
648,7.583244268809654,"{'0100001000101', '1010001000010', '1011110111010', '0101110111101'}"
649,7.747149258459403,"{'0010101000111', '1110001010100', '0001110101011', '1101010111000'}"
650,7.684470433356956,"{'0011100001011', '1100011110100', '1101000011100', '0010111100011'}"
651,8.234766235770405,"{'1011010011100', '1100011010010', '0100101100011', '0011100101101'}"
652,8.102126661701798,"{'1000011001010', '1010110011110', '0111100110101', '0101001100001'}"
653,7.64025167422249,"{'1100011101000', '0001011100011', '0011100010111', '1110100011100'}"
654,7.589009410294231,"{'1101110011110', '0111100111011', '0010001100001', '1000011000100'}"
655,7.235171566086254,"{'1110001000111', '0001110111000'}"
656,7.4334199708332545,"{'1000010100001', '0111101011110'}"
657,7.978455852621382,"{'0010101101110', '1000100101011', '0111011010100', '1101010010001'}"
658,8.398213893962406,"{'0101001001010', '1010110110101'}"
659,7.440657823419704,"{'0011100110000', '1100011001111', '0000110011100', '1111001100011'}"
660,6.458614785019363,"{'1010000000111', '1110000000101', '0001111111010', '0101111111000'}"
661,8.165362459565916,"{'1101100010110', '0010011101001', '1001011100100', '0110100011011'}"
662,6.969673026999296,"{'1010111110111', '0101000001000', '1110111110101', '0001000001010'}"
663,7.9011132574432645,"{'0101011110100', '0010111101010', '1101000010101', '1010100001011'}"
664,7.629635313379656,"{'0010111001000', '1110110001011', '1101000110111', '0001001110100'}"
665,7.934863237412168,"{'0010011100100', '1101100011011'}"
666,8.101508030899836,"{'0011101101001', '1100010010110', '0110100100011', '1001011011100'}"
667,8.138277250289782,"{'0010101110101', '0101000101011', '1101010001010', '1010111010100'}"
668,7.440204664085509,"{'0000110001001', '1111001110110', '1001000110000', '0110111001111'}"
669,7.680079496806186,"{'1100101001000', '0001001010011', '0011010110111', '1110110101100'}"
670,7.64418323420492,"{'1110110011100', '0001001100011', '1100011001000', '0011100110111'}"
671,7.700139655491914,"{'0100111110001', '1011000001110', '1000111110010', '0111000001101'}"
672,6.96442492649302,"{'0011111101101', '1011011111100', '1100000010010', '0100100000011'}"
673,5.616639769152172,"{'0111111101111', '0000100000001', '1111011111110', '1000000010000'}"
674,8.11791262564524,"{'1101110010101', '0010001101010', '1010100111011', '0101011000100'}"
675,6.557790163014401,"{'1010000010000', '0000100000101', '0101111101111', '1111011111010'}"
676,7.669516464731698,"{'0100110000010', '1011111001101', '0100000110010', '1011001111101'}"
677,8.210617988939585,"{'0111001001110', '1000110110001'}"
678,8.483205260083967,"{'1001001101001', '1001011001001', '0110100110110', '0110110010110'}"
679,6.911934969763928,"{'0011011111101', '1100100000010', '1011111101100', '0100000010011'}"
680,8.322814805159364,"{'1010010110100', '0101101001011', '1101001011010', '0010110100101'}"
681,7.640451650884971,"{'0101010101111', '1010101010000', '0000101010101', '1111010101010'}"
682,7.656107935291739,"{'1101101000011', '0010010111100', '1100001011011', '0011110100100'}"
683,7.169306739879209,"{'1001111110100', '0010111111001', '1101000000110', '0110000001011'}"
684,7.586922920564252,"{'0001101100111', '1110011011000', '0001100100111', '1110010011000'}"
685,7.940085736800306,"{'0101011100111', '1110011101010', '1010100011000', '0001100010101'}"
686,8.099070042422563,"{'1101001001100', '0011001001011', '0010110110011', '1100110110100'}"
687,8.02105727170543,"{'0011110011010', '1010011000011', '0101100111100', '1100001100101'}"
688,6.948632093451801,"{'1111101100010', '1011100100000', '0000010011101', '0100011011111'}"
689,8.090685882593377,"{'0110101100001', '1000011010110', '0111100101001', '1001010011110'}"
690,7.802176613817153,"{'1110010100010', '1011101011000', '0001101011101', '0100010100111'}"
691,6.560821063302203,"{'1010000001111', '0000111111010', '0101111110000', '1111000000101'}"
692,7.046247552987515,"{'1011100011111', '0000011100010', '1111100011101', '0100011100000'}"
693,7.81229496918944,"{'1010111011000', '0101000100111', '1110010001010', '0001101110101'}"
694,7.382068176078098,"{'1110100001011', '1101000010111', '0010111101000', '0001011110100'}"
695,6.350624764529297,"{'0110001111111', '0000000111001', '1001110000000', '1111111000110'}"
696,8.520334283728948,"{'0101010010110', '1010101101001', '0110100101010', '1001011010101'}"
697,7.544135974248568,"{'1011110100111', '1110010111101', '0100001011000', '0001101000010'}"
698,6.74595423719737,"{'0000100001011', '1101000010000', '1111011110100', '0010111101111'}"
699,8.074196452555205,"{'0111000101110', '1000101110001', '0111010001110', '1000111010001'}"
700,6.844961678127992,"{'1111000001001', '0110111110000', '0000111110110', '1001000001111'}"
701,8.09485140607426,"{'1000101101011', '0010100101110', '0111010010100', '1101011010001'}"
702,8.440023692025145,"{'1010110110010', '0100110110101', '1011001001010', '0101001001101'}"
703,7.921088054956229,"{'0011100001101', '1100011110010', '0100111100011', '1011000011100'}"
704,7.593398394963323,"{'0000110010010', '0100100110000', '1011011001111', '1111001101101'}"
705,6.752528560552686,"{'0000100010111', '0001011101111', '1111011101000', '1110100010000'}"
706,7.852339108385799,"{'0100111110010', '1011000001101'}"
707,8.086595735078879,"{'0101111010101', '1010000101010', '0101010000101', '1010101111010'}"
708,7.688412229791458,"{'1101000010010', '0100100001011', '1011011110100', '0010111101101'}"
709,7.981743668616389,"{'0110100010001', '1000100010110', '1001011101110', '0111011101001'}"
710,7.990841068433277,"{'1110011100101', '0001100011010', '1010011100111', '0101100011000'}"
711,7.635346840905299,"{'0011101111001', '1100010000110', '1001111011100', '0110000100011'}"
712,8.158995829653826,"{'0111001010001', '0111010110001', '1000110101110', '1000101001110'}"
713,7.9095910105864995,"{'1101101011101', '1011101011011', '0100010100100', '0010010100010'}"
714,8.199259013826818,"{'1100110101100', '0011010110011', '1100101001100', '0011001010011'}"
715,7.873839117669872,"{'1011000100111', '0100111011000', '1110010001101', '0001101110010'}"
716,7.7913593250793145,"{'1100011101110', '0111011100011', '1000100011100', '0011100010001'}"
717,7.131792790290254,"{'1111010010111', '0001011010000', '1110100101111', '0000101101000'}"
718,7.921494464947206,"{'0010100011011', '1101011100100', '1101100010100', '0010011101011'}"
719,7.8743235950391215,"{'1000111100010', '1011100001110', '0100011110001', '0111000011101'}"
720,8.118172406925815,"{'1101011101001', '0110100010100', '1001011101011', '0010100010110'}"
721,8.308994910987614,"{'0111010100101', '1000101011010', '1010010101110', '0101101010001'}"
722,7.8616550667938965,"{'1110100010110', '0110100010111', '1001011101000', '0001011101001'}"
723,6.353940875993439,"{'0111110100000', '1000001011111', '1111101000001', '0000010111110'}"
724,7.515981173265943,"{'0001110100111', '1110001011000', '1110010111000', '0001101000111'}"
725,7.706675060662958,"{'1001001111000', '1110000110110', '0110110000111', '0001111001001'}"
726,8.17661700794704,"{'0010011101010', '1101100010101', '1010100011011', '0101011100100'}"
727,8.304872804899222,"{'0110101010001', '1000101010110', '0111010101001', '1001010101110'}"
728,7.575391999376361,"{'1000100010001', '0111011101110'}"
729,7.475059976245035,"{'0010111101110', '1101000010001', '0111011110100', '1000100001011'}"
730,7.5200006566898985,"{'1010001110000', '0101110001111', '0000111000101', '1111000111010'}"
731,7.468495309473846,"{'1010000010100', '1101011111010', '0010100000101', '0101111101011'}"
732,8.192916055181115,"{'0011001001110', '1100110110001', '0111001001100', '1000110110011'}"
733,7.427424902172691,"{'0011010000011', '0011111010011', '1100101111100', '1100000101100'}"
734,7.474692339154362,"{'1110011100111', '0001100011000'}"
735,7.136178767484217,"{'0111111001011', '1000000110100', '0010110000001', '1101001111110'}"
736,7.429541652572768,"{'1101000111110', '0111110001011', '1000001110100', '0010111000001'}"
737,7.659851897616688,"{'1100011011110', '0111101100011', '1000010011100', '0011100100001'}"
738,7.923012068455366,"{'0101111011010', '0101101111010', '1010000100101', '1010010000101'}"
739,7.311008355768706,"{'0110010011111', '0000011011001', '1001101100000', '1111100100110'}"
740,8.115017643000826,"{'1001010001011', '0110101110100', '1101000101001', '0010111010110'}"
741,7.225808379501689,"{'1101110000011', '0011111000100', '0010001111100', '1100000111011'}"
742,8.021275417017996,"{'1001011000011', '0011110010110', '1100001101001', '0110100111100'}"
743,6.987410153613144,"{'0000011110010', '0100111100000', '1111100001101', '1011000011111'}"
744,7.075063856667154,"{'0000110111101', '0100001001111', '1111001000010', '1011110110000'}"
745,7.577112601829624,"{'1110110100100', '1101101001000', '0001001011011', '0010010110111'}"
746,7.427147853955924,"{'0111110101011', '1000001010100', '0010101000001', '1101010111110'}"
747,6.991690074926105,"{'1111100010100', '0010100011111', '1101011100000', '0000011101011'}"
748,6.946349847760983,"{'1100011100000', '0000011100011', '0011100011111', '1111100011100'}"
749,6.889647397602346,"{'0000110110000', '1111001001111'}"
750,7.927995316441953,"{'0111100111010', '1010001100001', '0101110011110', '1000011000101'}"
751,8.21465884149051,"{'1001110101100', '1100101000110', '0011010111001', '0110001010011'}"
752,8.163413201584657,"{'1001111001101', '0100110000110', '1011001111001', '0110000110010'}"
753,7.323929802531557,"{'1000100101111', '1111010010001', '0111011010000', '0000101101110'}"
754,7.980530634184258,"{'1110001010101', '0001110101010', '1010101000111', '0101010111000'}"
755,8.095157340540867,"{'0100100011101', '1011100010010', '0100011101101', '1011011100010'}"
756,7.52576706208904,"{'1000001110110', '1001000111110', '0110111000001', '0111110001001'}"
757,7.996695442758254,"{'1101100010010', '0010011101101', '1011011100100', '0100100011011'}"
758,7.21931243394556,"{'1001000000110', '0110000001001', '1001111110110', '0110111111001'}"
759,6.832327113846924,"{'0001011110000', '1111000010111', '1110100001111', '0000111101000'}"
760,7.01326105634565,"{'1111010111101', '1011110101111', '0000101000010', '0100001010000'}"
761,7.408675827951445,"{'1101000001100', '1100111110100', '0010111110011', '0011000001011'}"
762,8.352539905471044,"{'0010101100101', '0101100101011', '1101010011010', '1010011010100'}"
763,7.737296422513184,"{'0111001000111', '1000110111000', '0001110110001', '1110001001110'}"
764,6.713515779661733,"{'1101000000111', '1110000001011', '0010111111000', '0001111110100'}"
765,7.5565109657925635,"{'0101101111000', '1010010000111', '1110000100101', '0001111011010'}"
766,7.632518663888828,"{'1000100011110', '1000011101110', '0111100010001', '0111011100001'}"
767,8.106425988354719,"{'1100010010101', '1010100100011', '0011101101010', '0101011011100'}"
768,7.31433101111331,"{'0001000111011', '1110111000100', '0010001110111', '1101110001000'}"
769,7.451109366881087,"{'1100000110001', '0111001111100', '0011111001110', '1000110000011'}"
770,7.770948429810542,"{'0001001010010', '1011010110111', '1110110101101', '0100101001000'}"
771,7.385450750043789,"{'0111000101111', '1000111010000', '0000101110001', '1111010001110'}"
772,7.601769979993838,"{'0110000011011', '0010011111001', '1001111100100', '1101100000110'}"
773,8.023917194016661,"{'1000010110010', '0111101001101', '1011001011110', '0100110100001'}"
774,8.427774314705253,"{'0110100111010', '0101110010110', '1010001101001', '1001011000101'}"
775,7.7186347429422595,"{'1010101111011', '0101010000100', '1101111010101', '0010000101010'}"
776,7.528709539322536,"{'0010000101110', '1101111010001', '0111010000100', '1000101111011'}"
777,6.952333987861811,"{'0111011110000', '1111000010001', '1000100001111', '0000111101110'}"
778,7.223749672346816,"{'0110001111110', '0111111000110', '1001110000001', '1000000111001'}"
779,8.321627037649067,"{'0010110101010', '1010101001011', '0101010110100', '1101001010101'}"
780,6.715979485491848,"{'0111011011111', '1000100100000', '1111101101110', '0000010010001'}"
781,8.250897271784563,"{'1010110001011', '1101000110101', '0010111001010', '0101001110100'}"
782,6.360104419080737,"{'0001100000001', '0111111100111', '1000000011000', '1110011111110'}"
783,5.481871584504775,"{'0100111111111', '0000000001101', '1111111110010', '1011000000000'}"
784,7.479196277053406,"{'0011001110000', '1100110001111', '1111000110011', '0000111001100'}"
785,7.9831839237748845,"{'1100101111001', '0011010000110', '1001111010011', '0110000101100'}"
786,7.869649155340346,"{'0011101110101', '1100010001010', '0101000100011', '1010111011100'}"
787,7.1856384405435225,"{'1101100001000', '1110111100100', '0010011110111', '0001000011011'}"
788,7.288278627547452,"{'1111001011000', '0001101001111', '0000110100111', '1110010110000'}"
789,8.224298262258387,"{'0010100100110', '1101011011001', '0110010010100', '1001101101011'}"
790,5.665845451941587,"{'1011111111100', '0011111111101', '0100000000011', '1100000000010'}"
791,6.936414578512701,"{'1111011001000', '0000100110111', '1110110010000', '0001001101111'}"
792,8.116203043088596,"{'1100101011101', '1011101010011', '0011010100010', '0100010101100'}"
793,6.8316258669204615,"{'1100111101111', '0000100001100', '1111011110011', '0011000010000'}"
794,8.340376013254499,"{'1001010111010', '1010001010110', '0110101000101', '0101110101001'}"
795,8.186675539631787,"{'1101010111001', '1001110101011', '0010101000110', '0110001010100'}"
796,7.550852091975353,"{'0111001001111', '0000110110001', '1111001001110', '1000110110000'}"
797,6.849878250534335,"{'1111011101110', '1000100010000', '0000100010001', '0111011101111'}"
798,8.044420842575306,"{'0111100011010', '1000011100101', '0101100011110', '1010011100001'}"
799,8.230004497436852,"{'1100010110101', '0011101001010', '1010110100011', '0101001011100'}"
800,6.913595401082572,"{'0000110000100', '1101111001111', '0010000110000', '1111001111011'}"
801,8.155774335608877,"{'1101011001110', '0010100110001', '0111001101011', '1000110010100'}"
802,7.779711937121172,"{'0010101000100', '1101010111011', '1101110101011', '0010001010100'}"
803,8.25049438757895,"{'0101110101101', '1010001010010', '1011010111010', '0100101000101'}"
804,8.088300126963711,"{'1010001010001', '0111010111010', '1000101000101', '0101110101110'}"
805,7.828388723590553,"{'0010110100001', '1000010110100', '1101001011110', '0111101001011'}"
806,7.748792287685026,"{'0011110101100', '1100001010011', '1100101000011', '0011010111100'}"
807,8.339816179625146,"{'0101011010001', '0111010010101', '1000101101010', '1010100101110'}"
808,7.334267229424319,"{'0000100101100', '1100101101111', '0011010010000', '1111011010011'}"
809,7.733801847556942,"{'0000110100101', '1010010110000', '0101101001111', '1111001011010'}"
810,7.847224248894814,"{'0111000111011', '1000111000100', '1101110001110', '0010001110001'}"
811,7.255729962396436,"{'0000101111001', '0110000101111', '1111010000110', '1001111010000'}"
812,7.635324600445172,"{'0100111000001', '0111110001101', '1000001110010', '1011000111110'}"
813,7.713667505994422,"{'1001110000100', '1101111000110', '0110001111011', '0010000111001'}"
814,8.350288692526942,"{'1001110010010', '0100100111001', '1011011000110', '0110001101101'}"
815,6.942225056282621,"{'0000001101010', '1010100111111', '1111110010101', '0101011000000'}"
816,8.489507026951902,"{'0101100110110', '1001001100101', '0110110011010', '1010011001001'}"
817,8.050867880582523,"{'1011010000101', '1010000101101', '0101111010010', '0100101111010'}"
818,4.742389918496906,"{'0000000011111', '0000011111111', '1111111100000', '1111100000000'}"
819,6.244631360487112,"{'1010000000011', '0011111111010', '1100000000101', '0101111111100'}"
820,7.069299207809937,"{'0001110001111', '0000111000111', '1110001110000', '1111000111000'}"
821,7.71771337637181,"{'1001011001111', '1111001101001', '0110100110000', '0000110010110'}"
822,7.9265432457178635,"{'0011010000101', '1100101111010', '0101111010011', '1010000101100'}"
823,8.249767844787428,"{'1011101010110', '0110101011101', '1001010100010', '0100010101001'}"
824,7.116388258229571,"{'0000110111011', '1111001000100', '0010001001111', '1101110110000'}"
825,7.5941474604546695,"{'0110111100001', '0111100001001', '1001000011110', '1000011110110'}"
826,7.744513847586135,"{'0111110010110', '0110100111110', '1001011000001', '1000001101001'}"
827,7.977093711794495,"{'1100111101010', '0011000010101', '0101011110011', '1010100001100'}"
828,7.972818601043438,"{'1010010111000', '0001110100101', '0101101000111', '1110001011010'}"
829,7.68720265878442,"{'1001000010100', '0110111101011', '1101011110110', '0010100001001'}"
830,7.243872055393544,"{'0000011001001', '0110110011111', '1111100110110', '1001001100000'}"
831,5.844834919321681,"{'1111101011111', '0000010100000'}"
832,6.632944964011942,"{'1111110001100', '0000001110011', '1100111000000', '0011000111111'}"
833,7.887803306868733,"{'1100011100011', '0011100011100'}"
834,7.925327367231547,"{'1110011001110', '0001100110001', '1000110011000', '0111001100111'}"
835,7.240945789520927,"{'0110011111100', '1100000011001', '1001100000011', '0011111100110'}"
836,7.388481422873163,"{'0111001000001', '0111110110001', '1000001001110', '1000110111110'}"
837,5.82839653139668,"{'0101111111110', '1000000000101', '1010000000001', '0111111111010'}"
838,7.653731994648716,"{'0001000111001', '0110001110111', '1001110001000', '1110111000110'}"
839,6.740772299782904,"{'1000000100010', '1011101111110', '0111111011101', '0100010000001'}"
840,6.877735399705536,"{'1000111110000', '0000111110001', '1111000001110', '0111000001111'}"
841,7.740608121079378,"{'1000111011000', '1110010001110', '0001101110001', '0111000100111'}"
842,7.8784292007185694,"{'0111101001100', '0011001011110', '1100110100001', '1000010110011'}"
843,8.243430994954789,"{'0101010001100', '1010101110011', '0011000101010', '1100111010101'}"
844,7.642853381507255,"{'0001001010100', '1110110101011', '1101010110111', '0010101001000'}"
845,8.02479613735385,"{'1010000101001', '0110101111010', '1001010000101', '0101111010110'}"
846,7.3563771248597725,"{'1100111010000', '0011000101111', '0000101110011', '1111010001100'}"
847,7.764968968321948,"{'1100111011100', '0011000100011', '0011101110011', '1100010001100'}"
848,7.120116738458323,"{'1100001000011', '0011110111100'}"
849,8.481200760884663,"{'1001110010101', '1010100111001', '0101011000110', '0110001101010'}"
850,7.281904013469736,"{'0000011011010', '1010010011111', '1111100100101', '0101101100000'}"
851,7.642646452706121,"{'0011101000011', '1100010111100', '0011110100011', '1100001011100'}"
852,8.250159237226597,"{'0100111010011', '1011000101100', '1100101110010', '0011010001101'}"
853,6.8348843885953485,"{'1111011100111', '1110011101111', '0001100010000', '0000100011000'}"
854,8.263875028927023,"{'1001000110110', '0110110001001', '0110111001001', '1001001110110'}"
855,7.1311195562015275,"{'1101111101101', '0100100000100', '0010000010010', '1011011111011'}"
856,7.32713290775242,"{'0101001100000', '0000011001010', '1010110011111', '1111100110101'}"
857,7.337430386703598,"{'0001001010111', '1110110101000', '0001010110111', '1110101001000'}"
858,7.235531773451321,"{'0001111011011', '1101101111000', '1110000100100', '0010010000111'}"
859,7.171603589209565,"{'1111101011010', '0101101011111', '0000010100101', '1010010100000'}"
860,7.283911739399269,"{'0100000111011', '1101110000010', '0010001111101', '1011111000100'}"
861,8.293071574720894,"{'1010101101100', '0101010010011', '1100100101010', '0011011010101'}"
862,8.30377362950757,"{'1101010110010', '0100110101011', '0010101001101', '1011001010100'}"
863,7.4504836164637105,"{'1110011011110', '0111101100111', '1000010011000', '0001100100001'}"
864,7.948438449405683,"{'0111001111010', '0101111001110', '1000110000101', '1010000110001'}"
865,7.49577620804803,"{'0100000110001', '1000110000010', '0111001111101', '1011111001110'}"
866,7.649577702522223,"{'0100010110111', '1011101001000', '1110110100010', '0001001011101'}"
867,8.111108079750522,"{'0111001110110', '1001000110001', '1000110001001', '0110111001110'}"
868,8.302022383819887,"{'1001011010100', '0010101101001', '1101010010110', '0110100101011'}"
869,7.717980698868709,"{'0001110110011', '0011001000111', '1110001001100', '1100110111000'}"
870,8.112390017155853,"{'1101100110001', '0010011001110', '0111001100100', '1000110011011'}"
871,8.520737287447758,"{'1001010011001', '0110011010110', '0110101100110', '1001100101001'}"
872,7.086563016972194,"{'0010100000111', '1101011111000', '0001111101011', '1110000010100'}"
873,7.674899350819727,"{'0101001110000', '1010110001111', '0000111001010', '1111000110101'}"
874,7.496395381823728,"{'1001000100001', '1000010001001', '0111101110110', '0110111011110'}"
875,7.763026079594774,"{'0010100001110', '1000111101011', '1101011110001', '0111000010100'}"
876,8.017293341985784,"{'0110111010100', '1101010001001', '0010101110110', '1001000101011'}"
877,6.413468153722056,"{'1000000011110', '0111100000001', '1000011111110', '0111111100001'}"
878,7.367235043023158,"{'1000001001100', '1100110111110', '0111110110011', '0011001000001'}"
879,7.154178842387472,"{'1100010001111', '0000111011100', '1111000100011', '0011101110000'}"
880,7.73643981437473,"{'0101011001111', '1111001101010', '0000110010101', '1010100110000'}"
881,7.188091718826154,"{'1111000111011', '0000111000100', '1101110001111', '0010001110000'}"
882,6.231177933373213,"{'1000110000000', '1111111001110', '0111001111111', '0000000110001'}"
883,7.134187151023065,"{'0100100001000', '1110111101101', '0001000010010', '1011011110111'}"
884,8.089937026675987,"{'0100010110100', '1011101001011', '0010110100010', '1101001011101'}"
885,7.464228395017199,"{'1110101010111', '0001010101000'}"
886,7.953424345632685,"{'0110101000111', '0001110101001', '1110001010110', '1001010111000'}"
887,7.527620099895009,"{'0000110101011', '1101010110000', '0010101001111', '1111001010100'}"
888,8.56386801778279,"{'1010110011001', '1001100110101', '0101001100110', '0110011001010'}"
889,7.7738077045331,"{'0111001000100', '1000110111011', '1101110110001', '0010001001110'}"
890,7.934753307949814,"{'0010010010010', '1101101101101', '0100100100100', '1011011011011'}"
891,7.997142221172563,"{'1001101011110', '0110010100001', '1000010100110', '0111101011001'}"
892,8.337569369124074,"{'1001101010001', '0111010100110', '1000101011001', '0110010101110'}"
893,8.397404873349998,"{'1100110100110', '0110010110011', '0011001011001', '1001101001100'}"
894,7.16858888433921,"{'1011011110000', '0100100001111', '1111000010010', '0000111101101'}"
895,5.2401248645308165,"{'1011111111110', '0111111111101', '1000000000010', '0100000000001'}"
896,7.052070999880326,"{'1100100000100', '1101111101100', '0010000010011', '0011011111011'}"
897,8.23174999961262,"{'1010001101100', '0101110010011', '0011011000101', '1100100111010'}"
898,8.010950439918478,"{'0001011001101', '1011001101000', '1110100110010', '0100110010111'}"
899,7.979717736155116,"{'1100110000101', '0011001111010', '1010000110011', '0101111001100'}"
900,7.909599694106691,"{'0110001011110', '1000010111001', '0111101000110', '1001110100001'}"
901,6.694582892217316,"{'0000101111100', '1111010000011', '1100000101111', '0011111010000'}"
902,7.9334652537827575,"{'1110110010110', '0001001101001', '1001011001000', '0110100110111'}"
903,8.147099055324073,"{'0111001011101', '1011101001110', '0100010110001', '1000110100010'}"
904,8.455232345284243,"{'1001101001001', '0110010110110', '1001001011001', '0110110100110'}"
905,8.19731465011671,"{'1001001100011', '0011100110110', '1100011001001', '0110110011100'}"
906,7.105216614110726,"{'0010111111010', '0101111110100', '1101000000101', '1010000001011'}"
907,5.628034221061739,"{'1100000000011', '0011111111100'}"
908,7.440479488414285,"{'1111001110001', '0111000110000', '1000111001111', '0000110001110'}"
909,7.876133050207837,"{'0111101101010', '1000010010101', '1010100100001', '0101011011110'}"
910,8.289614840790122,"{'1010101110001', '0111000101010', '0101010001110', '1000111010101'}"
911,7.247604765813992,"{'0110011100000', '0000011100110', '1111100011001', '1001100011111'}"
912,8.24945178485935,"{'1011000110001', '1000110001101', '0111001110010', '0100111001110'}"
913,8.151914958730977,"{'0111010101100', '0011010101110', '1100101010001', '1000101010011'}"
914,8.394210074211049,"{'0100101010010', '1011010101101'}"
915,7.382376443578221,"{'0111110000110', '1000001111001', '1001111000001', '0110000111110'}"
916,7.11662482857922,"{'0111111011001', '0110010000001', '1000000100110', '1001101111110'}"
917,6.429283972460783,"{'1000000110000', '0111111001111', '1111001111110', '0000110000001'}"
918,7.435007326952756,"{'1010011111000', '0001111100101', '1110000011010', '0101100000111'}"
919,8.268783543571933,"{'1001001100010', '0110110011101', '1011100110110', '0100011001001'}"
920,7.832667601932793,"{'0010001110011', '1100111000100', '0011000111011', '1101110001100'}"
921,7.198081662979657,"{'1111010011000', '0001100101111', '1110011010000', '0000101100111'}"
922,5.652869033860539,"{'1111110000001', '0111111000000', '0000001111110', '1000000111111'}"
923,6.160529477467101,"{'1000000001001', '0110111111110', '0111111110110', '1001000000001'}"
924,7.583300372686921,"{'0010111010111', '1110101110100', '0001010001011', '1101000101000'}"
925,5.46462709527949,"{'0000101111111', '1111010000000', '1111111010000', '0000000101111'}"
926,7.149899908161293,"{'0101110011111', '1010001100000', '1111100111010', '0000011000101'}"
927,8.101073332261059,"{'0110001111001', '1001111000110', '1001110000110', '0110000111001'}"
928,6.604333369163184,"{'1100111111100', '0011111110011', '1100000001100', '0011000000011'}"
929,7.513123830230194,"{'1011001101111', '0100110010000', '1111011001101', '0000100110010'}"
930,7.516746854962239,"{'1110010000101', '0101111011000', '0001101111010', '1010000100111'}"
931,8.145144216449484,"{'1001110101110', '0111010111001', '0110001010001', '1000101000110'}"
932,7.422997092165398,"{'0001001101000', '0001011001000', '1110100110111', '1110110010111'}"
933,8.159942384540305,"{'0101101011011', '1101101011010', '0010010100101', '1010010100100'}"
934,7.54787962693568,"{'0001111001110', '1110000110001', '1000110000111', '0111001111000'}"
935,7.526195917159059,"{'1101110100001', '1000010111011', '0010001011110', '0111101000100'}"
936,7.363708610934378,"{'0111101101000', '0001011011110', '1000010010111', '1110100100001'}"
937,8.531976625214227,"{'1010101001101', '0101010110010', '1011001010101', '0100110101010'}"
938,8.283196393658997,"{'0111010110010', '1011001010001', '1000101001101', '0100110101110'}"
939,8.555318162439603,"{'1001011001010', '0110100110101', '0101001101001', '1010110010110'}"
940,8.087961181436825,"{'1001101011000', '1110010100110', '0001101011001', '0110010100111'}"
941,7.437764980487245,"{'0001101001000', '1110010110111', '0001001011000', '1110110100111'}"
942,7.857572242293319,"{'0011010010111', '1100101101000', '1110100101100', '0001011010011'}"
943,7.578096691888744,"{'0010001101000', '1101110010111', '1110100111011', '0001011000100'}"
944,8.00649170329725,"{'0001010011010', '0101100101000', '1010011010111', '1110101100101'}"
945,6.8903272517447345,"{'0111111000100', '0010001111110', '1101110000001', '1000000111011'}"
946,7.388306354152811,"{'1000010000110', '0110000100001', '1001111011110', '0111101111001'}"
947,7.3871562843940115,"{'1110110100001', '0111101001000', '0001001011110', '1000010110111'}"
948,7.656277083654173,"{'0110000111100', '0011110000110', '1001111000011', '1100001111001'}"
949,8.014580996317667,"{'1101100011101', '0100011100100', '0010011100010', '1011100011011'}"
950,8.475494169865883,"{'0100101101001', '0110100101101', '1011010010110', '1001011010010'}"
951,8.374324237729404,"{'0101011101010', '1010100010101'}"
952,8.407806423593259,"{'0101100101100', '0011010011010', '1100101100101', '1010011010011'}"
953,6.771800321493101,"{'1000100000010', '1011111101110', '0111011111101', '0100000010001'}"
954,8.456066116278118,"{'0110001100101', '1001110011010', '0101100111001', '1010011000110'}"
955,7.805747941381393,"{'1000101011110', '0111010100001', '1000010101110', '0111101010001'}"
956,8.077863602570133,"{'0010111011001', '1101000100110', '1001101110100', '0110010001011'}"
957,7.7086215054237535,"{'1110000101010', '1010101111000', '0001111010101', '0101010000111'}"
958,8.22756810989602,"{'0110110110001', '1001001001110', '0111001001001', '1000110110110'}"
959,8.532590707070517,"{'1010100110010', '0101011001101', '1011001101010', '0100110010101'}"
960,8.178798749849713,"{'0101110001110', '1000111000101', '1010001110001', '0111000111010'}"
961,7.002264635212363,"{'0010000111110', '1000001111011', '0111110000100', '1101111000001'}"
962,6.007028090016192,"{'1110001000000', '1111110111000', '0001110111111', '0000001000111'}"
963,6.524315246818299,"{'0111010111111', '1111110101110', '1000101000000', '0000001010001'}"
964,7.745334111715302,"{'0100000110101', '1010110000010', '0101001111101', '1011111001010'}"
965,8.410616759652433,"{'0110010110001', '0111001011001', '1000110100110', '1001101001110'}"
966,7.683734482545641,"{'0010111011100', '1101000100011', '0011101110100', '1100010001011'}"
967,7.177278113248104,"{'1110111011011', '0001000100100', '1101101110111', '0010010001000'}"
968,7.797901551114431,"{'1011011010111', '0100100101000', '0001010010010', '1110101101101'}"
969,8.248302560233086,"{'0010110110010', '0100110110100', '1011001001011', '1101001001101'}"
970,7.369430963486901,"{'0000100110001', '1000110010000', '1111011001110', '0111001101111'}"
971,7.41427741264285,"{'0000111010100', '1111000101011', '1101010001111', '0010101110000'}"
972,7.728358139709568,"{'0100010111000', '1011101000111', '0001110100010', '1110001011101'}"
973,7.735617644219113,"{'0110011000001', '1000001100110', '0111110011001', '1001100111110'}"
974,7.893391887293507,"{'1011100010001', '0100011101110', '0111011100010', '1000100011101'}"
975,6.957393784662798,"{'1011111101011', '0100000010100', '0010100000010', '1101011111101'}"
976,7.881011967557152,"{'0011011000010', '1100100111101', '1011110010011', '0100001101100'}"
977,4.741680452925296,"{'1111111011111', '0000010000000', '0000000100000', '1111101111111'}"
978,8.218126459299583,"{'0100010101101', '0100101011101', '1011010100010', '1011101010010'}"
979,7.645808554940681,"{'1110000111001', '0110001111000', '1001110000111', '0001111000110'}"
980,8.246974294787417,"{'0110101101100', '0011011010110', '1100100101001', '1001010010011'}"
981,8.355317033375517,"{'1010111010101', '0101010001010', '0101000101010', '1010101110101'}"
982,7.155872273934063,"{'0011100000100', '0010000011100', '1100011111011', '1101111100011'}"
983,8.028507000607966,"{'0010110100011', '1100010110100', '0011101001011', '1101001011100'}"
984,7.898989018974744,"{'1001101001000', '0001001011001', '0110010110111', '1110110100110'}"
985,7.894633161312005,"{'1001001010111', '0110110101000', '0001010110110', '1110101001001'}"
986,7.208714253189804,"{'0001001111011', '1101111001000', '0010000110111', '1110110000100'}"
987,6.785705934578692,"{'0110111101111', '0000100001001', '1001000010000', '1111011110110'}"
988,7.534171469864104,"{'1000001101011', '1101011000001', '0010100111110', '0111110010100'}"
989,8.160731237448422,"{'1011000010101', '0100111101010', '1010100001101', '0101011110010'}"
990,8.089532014378978,"{'1000111100101', '1010011110001', '0111000011010', '0101100001110'}"
991,7.6353617862807415,"{'1000001010110', '0110101000001', '0111110101001', '1001010111110'}"
992,8.218263264280456,"{'1001000111010', '0101110001001', '1010001110110', '0110111000101'}"
993,6.4081998082570735,"{'1111111001101', '1011001111111', '0100110000000', '0000000110010'}"
994,7.6583732042705055,"{'0011101000111', '1100010111000', '0001110100011', '1110001011100'}"
995,7.8254923193216,"{'1110110001010', '0001001110101', '0101000110111', '1010111001000'}"
996,8.074697265322577,"{'0011001011011', '1100110100100', '0010010110011', '1101101001100'}"
997,6.891682992319283,"{'1011111000001', '0100000111110', '1000001111101', '0111110000010'}"
998,7.743228543638934,"{'0101001001000', '0001001001010', '1110110110101', '1010110110111'}"
999,7.842175824417275,"{'0010010001110', '0111000100100', '1000111011011', '1101101110001'}"
1000,8.503480845345607,"{'1010011100101', '0101100011010'}"
1001,6.9538797837725035,"{'1010111100000', '0000011110101', '1111100001010', '0101000011111'}"
1002,6.66657831583682,"{'1110001011111', '0000010111000', '1111101000111', '0001110100000'}"
1003,8.258775101176344,"{'0010100110110', '1001001101011', '0110110010100', '1101011001001'}"
1004,6.58477802438127,"{'1000000011100', '0011100000001', '1100011111110', '0111111100011'}"
1005,7.6442919418539805,"{'0001000111010', '0101110001000', '1110111000101', '1010001110111'}"
1006,8.209958939583471,"{'1010010001010', '1010111011010', '0101101110101', '0101000100101'}"
1007,7.648062282380826,"{'0001100001010', '0101000011000', '1110011110101', '1010111100111'}"
1008,8.525567536160768,"{'1001010100110', '0110101011001', '1001101010110', '0110010101001'}"
1009,7.859813421213831,"{'1110010010010', '0001101101101', '0100100100111', '1011011011000'}"
1010,6.933213238438897,"{'0000111100001', '0111100001111', '1000011110000', '1111000011110'}"
1011,7.146346325201212,"{'0101100100000', '1111101100101', '1010011011111', '0000010011010'}"
1012,7.820363260336946,"{'1100100111100', '1100001101100', '0011011000011', '0011110010011'}"
1013,7.787673366533777,"{'1000101010111', '0111010101000', '0001010101110', '1110101010001'}"
1014,7.555035081868281,"{'1100000111010', '1010001111100', '0011111000101', '0101110000011'}"
1015,6.322406889212439,"{'0000101011111', '1111101010000', '0000010101111', '1111010100000'}"
1016,7.6258037413649715,"{'1000010001010', '1010111011110', '0111101110101', '0101000100001'}"
1017,7.4077057695081265,"{'1100011000001', '0111110011100', '1000001100011', '0011100111110'}"
1018,6.907703375616935,"{'0110100111111', '0000001101001', '1001011000000', '1111110010110'}"
1019,7.700524494053376,"{'1110010001100', '0011000100111', '0001101110011', '1100111011000'}"
1020,8.184587307207877,"{'0100011001110', '1000110011101', '0111001100010', '1011100110001'}"
1021,6.792758286098449,"{'1100000001101', '0100111111100', '0011111110010', '1011000000011'}"
1022,6.656723684607291,"{'1110010000001', '0001101111110', '1000000100111', '0111111011000'}"
1023,7.713847877293898,"{'1010111110101', '0101000001010'}"
1024,8.304169519859148,"{'1001001001010', '1010110110110', '0101001001001', '0110110110101'}"
1025,7.8762652049044295,"{'1101011000100', '1101110010100', '0010001101011', '0010100111011'}"
1026,7.6320106542854695,"{'0001101011000', '1110010100111'}"
1027,7.636413234639341,"{'1110110110011', '0001001001100', '0011001001000', '1100110110111'}"
1028,6.501267186520496,"{'0011101000000', '0000001011100', '1111110100011', '1100010111111'}"
1029,7.913109677911415,"{'0011011100100', '1100100011011', '1101100010011', '0010011101100'}"
1030,7.639798877015297,"{'1101000010100', '0010100001011', '0010111101011', '1101011110100'}"
1031,7.559386186968256,"{'0000100110101', '1111011001010', '1010110010000', '0101001101111'}"
1032,5.325768310987956,"{'0000000001110', '1111111110001', '1000111111111', '0111000000000'}"
1033,7.876391487692727,"{'0001101100010', '1110010011101', '0100011011000', '1011100100111'}"
1034,7.88717970910449,"{'0110000011010', '1001111100101', '0101100000110', '1010011111001'}"
1035,8.449960231711703,"{'1001010101101', '0100101010110', '1011010101001', '0110101010010'}"
1036,8.509428865075108,"{'1001010110010', '0110101001101', '0100110101001', '1011001010110'}"
1037,7.583251695070429,"{'0000111010010', '0100101110000', '1011010001111', '1111000101101'}"
1038,7.649315922445114,"{'1000010100011', '0111101011100', '1100010100001', '0011101011110'}"
1039,8.159176224733004,"{'0011001000110', '1100110111001', '1001110110011', '0110001001100'}"
1040,7.873081571088454,"{'0100111101100', '1011000010011', '0011011110010', '1100100001101'}"
1041,7.947151139041368,"{'0101100100001', '1000010011010', '0111101100101', '1010011011110'}"
1042,7.284924425398601,"{'1000000110010', '0100110000001', '0111111001101', '1011001111110'}"
1043,7.744589957682642,"{'1011000010001', '0100111101110', '0111011110010', '1000100001101'}"
1044,8.09842141811309,"{'1101010101011', '0010101010100'}"
1045,7.990192222705574,"{'1101010100100', '0010010101011', '1101101010100', '0010101011011'}"
1046,7.901874995187988,"{'0100010001010', '1010111011101', '0101000100010', '1011101110101'}"
1047,7.555004301683344,"{'1000111100111', '0111000011000', '0001100001110', '1110011110001'}"
1048,7.823074400300648,"{'1000111101101', '0100100001110', '0111000010010', '1011011110001'}"
1049,8.109310377698211,"{'0100001101010', '1010100111101', '0101011000010', '1011110010101'}"
1050,7.5639954576330455,"{'1100010000101', '0011101111010', '1010000100011', '0101111011100'}"
1051,7.41201807753949,"{'0000110010001', '1000100110000', '0111011001111', '1111001101110'}"
1052,8.128680722939034,"{'1000100100110', '1001101101110', '0111011011001', '0110010010001'}"
1053,6.1005555404168845,"{'0000010001000', '1111101110111', '1110111011111', '0001000100000'}"
1054,8.14185625882377,"{'1100011000110', '1001110011100', '0110001100011', '0011100111001'}"
1055,6.8494761108908415,"{'0100001111110', '1011110000001', '1000000111101', '0111111000010'}"
1056,7.659170584356241,"{'1000010011011', '1101100100001', '0111101100100', '0010011011110'}"
1057,6.992215813599902,"{'1000011111011', '1101111100001', '0010000011110', '0111100000100'}"
1058,7.868631281911731,"{'1000110101000', '1110101001110', '0111001010111', '0001010110001'}"
1059,7.544023537745786,"{'1000001101100', '0011011000001', '0111110010011', '1100100111110'}"
1060,7.861575743713456,"{'0010100010100', '1101011101011'}"
1061,7.279519163825639,"{'0110000001110', '0111000000110', '1000111111001', '1001111110001'}"
1062,7.716054588642507,"{'0011101100001', '1000011011100', '0111100100011', '1100010011110'}"
1063,7.852480840545994,"{'0001001010110', '1110110101001', '1001010110111', '0110101001000'}"
1064,8.370001470363528,"{'1011010001101', '1011000101101', '0100111010010', '0100101110010'}"
1065,7.99672996948863,"{'0101000111011', '1010111000100', '1101110001010', '0010001110101'}"
1066,6.193635356260767,"{'1111000000100', '1101111110000', '0010000001111', '0000111111011'}"
1067,8.021257458212839,"{'0110110011000', '0001100110110', '1110011001001', '1001001100111'}"
1068,6.349860494028615,"{'0100000000110', '0110000000010', '1011111111001', '1001111111101'}"
1069,8.386631443933094,"{'0110101001110', '1000110101001', '1001010110001', '0111001010110'}"
1070,8.312684277584927,"{'0100110111001', '1011001000110', '1001110110010', '0110001001101'}"
1071,7.485247003120198,"{'0011001111100', '1100110000011', '0011111001100', '1100000110011'}"
1072,6.649227759513508,"{'1110011011111', '1111101100111', '0000010011000', '0001100100000'}"
1073,8.052150693758408,"{'1001100001110', '0110011110001', '0111000011001', '1000111100110'}"
1074,7.723897200853157,"{'0011110011011', '0010011000011', '1100001100100', '1101100111100'}"
1075,8.059735484851334,"{'1000100110100', '1101001101110', '0010110010001', '0111011001011'}"
1076,6.225816941698225,"{'0000100001111', '0000111101111', '1111000010000', '1111011110000'}"
1077,7.849562978822831,"{'0011000011101', '1100111100010', '0100011110011', '1011100001100'}"
1078,6.7867257529777865,"{'0001000101111', '1111010001000', '0000101110111', '1110111010000'}"
1079,8.157025204002082,"{'1101010011101', '0100011010100', '0010101100010', '1011100101011'}"
1080,7.885572575921051,"{'0011101100011', '1100011011100', '0011100100011', '1100010011100'}"
1081,7.820645254283828,"{'1110110010010', '1011011001000', '0001001101101', '0100100110111'}"
1082,7.023848031094477,"{'1111011000011', '0011110010000', '0000100111100', '1100001101111'}"
1083,7.08640398233489,"{'0001110000011', '0011111000111', '1110001111100', '1100000111000'}"
1084,6.81801553889359,"{'0100000110000', '1111001111101', '1011111001111', '0000110000010'}"
1085,7.618500666207612,"{'0011111001001', '1100000110110', '1001001111100', '0110110000011'}"
1086,7.157351012649675,"{'1111101001001', '0000010110110', '0110110100000', '1001001011111'}"
1087,6.824603560096842,"{'1000111100000', '0000011110001', '0111000011111', '1111100001110'}"
1088,7.868406351922783,"{'0110111000010', '1001000111101', '0100001110110', '1011110001001'}"
1089,8.055964743840608,"{'0110001000101', '1010001000110', '1001110111010', '0101110111001'}"
1090,7.34861443962974,"{'1111000010110', '1001011110000', '0110100001111', '0000111101001'}"
1091,6.171254112529976,"{'1110111111000', '0001111110111', '1110000001000', '0001000000111'}"
1092,5.560818226019325,"{'0111111110111', '1000000001000', '0001000000001', '1110111111110'}"
1093,6.066455477836707,"{'0100000011111', '1111100000010', '1011111100000', '0000011111101'}"
1094,6.950578743556806,"{'0001000111110', '1110111000001', '1000001110111', '0111110001000'}"
1095,7.192253341469775,"{'1100010000100', '0011101111011', '0010000100011', '1101111011100'}"
1096,7.931123564819931,"{'1100101011000', '0011010100111', '1110010101100', '0001101010011'}"
1097,7.838547416634496,"{'1011011100001', '0100100011110', '0111100010010', '1000011101101'}"
1098,7.981081506877226,"{'0001010101001', '0110101010111', '1110101010110', '1001010101000'}"
1099,7.600964367790637,"{'1101001000011', '0011110110100', '0010110111100', '1100001001011'}"
1100,8.080185530624242,"{'0101100010001', '0111011100101', '1000100011010', '1010011101110'}"
1101,7.910584906532511,"{'0010101100001', '0111100101011', '1000011010100', '1101010011110'}"
1102,6.810775985680995,"{'1111110010010', '0100100111111', '0000001101101', '1011011000000'}"
1103,8.133178029974394,"{'1001001011011', '0010010110110', '1101101001001', '0110110100100'}"
1104,7.443123150937421,"{'1101100111110', '1000001100100', '0111110011011', '0010011000001'}"
1105,8.304876940486054,"{'0010101101010', '0101011010100', '1101010010101', '1010100101011'}"
1106,8.45397887404698,"{'0110100111001', '1001110010110', '1001011000110', '0110001101001'}"
1107,5.897512449736292,"{'1010100000000', '1111111101010', '0000000010101', '0101011111111'}"
1108,7.915913456605054,"{'1010010010111', '0101101101000', '0001011011010', '1110100100101'}"
1109,7.065340490564144,"{'1110111010111', '0001000101000', '1110101110111', '0001010001000'}"
1110,7.699885744151874,"{'1110110001110', '0001001110001', '1000111001000', '0111000110111'}"
1111,6.695829711753946,"{'0001011111101', '1011111101000', '1110100000010', '0100000010111'}"
1112,8.175704066303979,"{'0110001110011', '1100111000110', '0011000111001', '1001110001100'}"
1113,8.016914300720309,"{'0110011100001', '1001100011110', '1000011100110', '0111100011001'}"
1114,5.6666966879781295,"{'1111111101101', '0100100000000', '0000000010010', '1011011111111'}"
1115,6.716895022359262,"{'1111100100001', '1000010011111', '0000011011110', '0111101100000'}"
1116,7.343492157174598,"{'1110011111001', '0110000011000', '1001111100111', '0001100000110'}"
1117,8.183371345455068,"{'1001010100100', '0010010101001', '0110101011011', '1101101010110'}"
1118,8.28413236737816,"{'0100010110010', '1011101001101', '1011001011101', '0100110100010'}"
1119,7.770474516085653,"{'0100011000011', '1100001100010', '0011110011101', '1011100111100'}"
1120,7.666283321516256,"{'0001001001110', '0111001001000', '1000110110111', '1110110110001'}"
1121,7.991617751670398,"{'0010001010110', '1001010111011', '0110101000100', '1101110101001'}"
1122,7.926958013263236,"{'1110011001100', '0011001100111', '0001100110011', '1100110011000'}"
1123,8.272088129834827,"{'1101100110101', '1010110011011', '0101001100100', '0010011001010'}"
1124,7.616118026661358,"{'0110001111101', '1011111000110', '1001110000010', '0100000111001'}"
1125,7.723524248747176,"{'1101011101110', '0010100010001', '0111011101011', '1000100010100'}"
1126,5.916032459082367,"{'0000011011111', '1111100100000', '0000010011111', '1111101100000'}"
1127,8.233280208270678,"{'1011000011010', '1010011110010', '0100111100101', '0101100001101'}"
1128,7.969370919961651,"{'0100100100010', '1011011011101', '1011101101101', '0100010010010'}"
1129,8.072224913337218,"{'0010110011100', '1101001100011', '1100011001011', '0011100110100'}"
1130,8.141428945831187,"{'0011011010011', '1100101101100', '0011010010011', '1100100101100'}"
1131,8.202346978402552,"{'1100101100010', '1011100101100', '0011010011101', '0100011010011'}"
1132,7.219494507201333,"{'1010001111110', '0111111000101', '1000000111010', '0101110000001'}"
1133,7.56606363436833,"{'0110000011100', '1100011111001', '1001111100011', '0011100000110'}"
1134,7.607691909056486,"{'1101000010011', '0010111101100', '1100100001011', '0011011110100'}"
1135,7.475218240677591,"{'0011111011001', '0110010000011', '1100000100110', '1001101111100'}"
1136,7.58696484742229,"{'0011101001000', '0001001011100', '1100010110111', '1110110100011'}"
1137,8.063090780814855,"{'1001100100111', '0001101100110', '1110010011001', '0110011011000'}"
1138,7.969760594381795,"{'0010110000101', '1101001111010', '0101111001011', '1010000110100'}"
1139,8.323196387395438,"{'1011100110010', '0100110011101', '1011001100010', '0100011001101'}"
1140,6.547455947504568,"{'0000001111001', '1001111000000', '1111110000110', '0110000111111'}"
1141,7.9613847639210436,"{'0100101011110', '1011010100001', '1000010101101', '0111101010010'}"
1142,7.3779076579355145,"{'0101111110010', '1011000000101', '1010000001101', '0100111111010'}"
1143,7.540165602246578,"{'0001100111100', '1100001100111', '0011110011000', '1110011000011'}"
1144,8.3321983007264,"{'0010101011001', '1101010100110', '0110010101011', '1001101010100'}"
1145,7.849538290258143,"{'1101110110101', '1010110111011', '0101001000100', '0010001001010'}"
1146,8.53036072641242,"{'1010011010110', '0101100101001', '1001010011010', '0110101100101'}"
1147,7.173148932955808,"{'1011100010000', '0000100011101', '1111011100010', '0100011101111'}"
1148,7.0399018871526575,"{'0000100100011', '1111011011100', '0011101101111', '1100010010000'}"
1149,7.148313048210197,"{'0001101111011', '1101111011000', '0010000100111', '1110010000100'}"
1150,6.691769085996431,"{'1001000111111', '1111110001001', '0110111000000', '0000001110110'}"
1151,6.485585509455521,"{'0000011001111', '1111001100000', '0000110011111', '1111100110000'}"
1152,7.686302233446916,"{'0000110110010', '1111001001101', '1011001001111', '0100110110000'}"
1153,7.461489063757947,"{'0000111010011', '0011010001111', '1111000101100', '1100101110000'}"
1154,7.973339278364445,"{'1010010101000', '0001010100101', '0101101010111', '1110101011010'}"
1155,4.52247885343797,"{'0010000000000', '0000000000100', '1111111111011', '1101111111111'}"
1156,7.933233522774736,"{'1100001010110', '0011110101001', '0110101000011', '1001010111100'}"
1157,7.3626585823612025,"{'1001111101110', '0110000010001', '0111011111001', '1000100000110'}"
1158,7.70471865355115,"{'0100100100001', '0111101101101', '1011011011110', '1000010010010'}"
1159,7.784832049400353,"{'0100001010011', '1011110101100', '0011010111101', '1100101000010'}"
1160,7.946578385002264,"{'1001011110110', '0110111101001', '1001000010110', '0110100001001'}"
1161,8.572204515868338,"{'0101010011010', '0101100101010', '1010011010101', '1010101100101'}"
1162,6.685512450410602,"{'1001000100000', '1111101110110', '0000010001001', '0110111011111'}"
1163,8.368003311493794,"{'0100100101010', '1011011010101', '0101010010010', '1010101101101'}"
1164,7.733095107760583,"{'0100001111001', '1011110000110', '0110000111101', '1001111000010'}"
1165,5.724706729363694,"{'0010011111111', '1101100000000', '1111111100100', '0000000011011'}"
1166,6.762582396007177,"{'0000010001110', '0111000100000', '1000111011111', '1111101110001'}"
1167,6.856094492577026,"{'1101111110001', '0111000000100', '1000111111011', '0010000001110'}"
1168,8.00301137216615,"{'0101101100111', '1010010011000', '0001100100101', '1110011011010'}"
1169,7.391680668267979,"{'1111010011011', '0010011010000', '0000101100100', '1101100101111'}"
1170,7.909434011389655,"{'1001100010111', '0001011100110', '1110100011001', '0110011101000'}"
1171,8.156639225595862,"{'0111010011101', '1000101100010', '1011100101110', '0100011010001'}"
1172,7.136286248753188,"{'1110000100111', '1110010000111', '0001101111000', '0001111011000'}"
1173,7.3579582641185866,"{'1010100000100', '1101111101010', '0010000010101', '0101011111011'}"
1174,8.006005951718041,"{'1001100111000', '1110001100110', '0110011000111', '0001110011001'}"
1175,8.077828755349422,"{'1110010011010', '0101100100111', '0001101100101', '1010011011000'}"
1176,6.848545931755622,"{'1010000000101', '0101111111010'}"
1177,4.517707087686464,"{'1110000000000', '1111111111000', '0001111111111', '0000000000111'}"
1178,7.20196349635541,"{'0111110100111', '1000001011000', '0001101000001', '1110010111110'}"
1179,8.02526171323487,"{'1001111001100', '0110000110011', '0011001111001', '1100110000110'}"
1180,7.439437623652233,"{'1111011000101', '0101110010000', '1010001101111', '0000100111010'}"
1181,7.624292292853024,"{'1110010001011', '0001101110100', '0010111011000', '1101000100111'}"
1182,7.741650174845418,"{'1110001001001', '0110110111000', '1001001000111', '0001110110110'}"
1183,6.011998935503398,"{'1100000011111', '0011111100000', '0000011111100', '1111100000011'}"
1184,7.775399389338177,"{'1011011101110', '1000100010010', '0111011101101', '0100100010001'}"
1185,7.411111706568172,"{'1101010000010', '0100000101011', '0010101111101', '1011111010100'}"
1186,7.415276241069303,"{'0000100100110', '1111011011001', '1001101101111', '0110010010000'}"
1187,6.484630804142009,"{'0000000110101', '0101001111111', '1111111001010', '1010110000000'}"
1188,7.1292219300929105,"{'0001001000011', '0011110110111', '1100001001000', '1110110111100'}"
1189,7.731382307121047,"{'0011011001000', '0001001101100', '1110110010011', '1100100110111'}"
1190,7.8272278787670535,"{'0100111010111', '1110101110010', '0001010001101', '1011000101000'}"
1191,7.815115057106491,"{'0111000111101', '1011110001110', '1000111000010', '0100001110001'}"
1192,6.161873164418815,"{'1110000011111', '0001111100000', '1111100000111', '0000011111000'}"
1193,6.921897786826653,"{'0011111101011', '0010100000011', '1101011111100', '1100000010100'}"
1194,8.179440934539915,"{'0110110001011', '1101000110110', '1001001110100', '0010111001001'}"
1195,6.7486935438598366,"{'0001110000001', '1110001111110', '1000000111000', '0111111000111'}"
1196,6.229656378749142,"{'0000000100110', '0110010000000', '1001101111111', '1111111011001'}"
1197,7.1795209048310085,"{'1111100101100', '1100101100000', '0000011010011', '0011010011111'}"
1198,8.361546571296907,"{'0101110101010', '1010101000101', '0101010111010', '1010001010101'}"
1199,7.381255500660094,"{'0110110111110', '0111110110110', '1000001001001', '1001001000001'}"
1200,6.787079235371946,"{'1001010111111', '1111110101001', '0110101000000', '0000001010110'}"
1201,8.323518410471852,"{'1011010001010', '1010111010010', '0100101110101', '0101000101101'}"
1202,7.5027437142277495,"{'0001011000011', '1100001101000', '1110100111100', '0011110010111'}"
1203,8.189061397834177,"{'1010110000101', '1010000110101', '0101111001010', '0101001111010'}"
1204,7.247858977503405,"{'0100001111101', '1011111000010', '0100000111101', '1011110000010'}"
1205,7.447211567013981,"{'0000100101101', '1011010010000', '0100101101111', '1111011010010'}"
1206,7.6081297712670475,"{'1000111101110', '0111000010001', '0111011110001', '1000100001110'}"
1207,7.554629923662725,"{'1010111001111', '1111001110101', '0101000110000', '0000110001010'}"
1208,7.975221374542135,"{'0100111000010', '1011110001101', '1011000111101', '0100001110010'}"
1209,7.688659942389418,"{'1100100001100', '1100111101100', '0011000010011', '0011011110011'}"
1210,8.328067116153246,"{'0100101001001', '1011010110110', '1001001010010', '0110110101101'}"
1211,7.105453779004817,"{'0011111011101', '1011101111100', '1100000100010', '0100010000011'}"
1212,7.903628908618041,"{'1101101100011', '0011100100100', '0010010011100', '1100011011011'}"
1213,7.455968458982304,"{'0001100001011', '1110011110100', '1101000011000', '0010111100111'}"
1214,7.7293688816917765,"{'1111001010110', '1001010110000', '0110101001111', '0000110101001'}"
1215,8.19969985034793,"{'1000111011001', '1001101110001', '0110010001110', '0111000100110'}"
1216,7.009950029160217,"{'0001001001111', '1111001001000', '1110110110000', '0000110110111'}"
1217,6.984891002499681,"{'1111000001010', '0101000001111', '0000111110101', '1010111110000'}"
1218,7.744225104107183,"{'1100110111011', '0010001001100', '0011001000100', '1101110110011'}"
1219,8.020791960308397,"{'0010110110100', '1101001001011'}"
1220,5.964466428169519,"{'0110011111111', '1001100000000', '1111111100110', '0000000011001'}"
1221,8.187245442487395,"{'0011000101001', '1100111010110', '0110101110011', '1001010001100'}"
1222,6.712352125774749,"{'0000101010000', '1111010101111'}"
1223,8.355098542488367,"{'1100101010110', '1001010101100', '0011010101001', '0110101010011'}"
1224,6.750181949340484,"{'1111100001011', '1101000011111', '0000011110100', '0010111100000'}"
1225,7.632695094060354,"{'0001110000110', '1110001111001', '0110000111000', '1001111000111'}"
1226,6.000536654637131,"{'1111101101111', '1111011011111', '0000010010000', '0000100100000'}"
1227,6.622205204231765,"{'0010011111110', '1101100000001', '1000000011011', '0111111100100'}"
1228,7.467871686403695,"{'1100111000001', '1000001110011', '0011000111110', '0111110001100'}"
1229,7.439394525060443,"{'1000010111100', '0011110100001', '0111101000011', '1100001011110'}"
1230,6.599290991437667,"{'1110110100000', '1111101001000', '0000010110111', '0001001011111'}"
1231,7.522565794017222,"{'0111110110010', '0100110111110', '1011001000001', '1000001001101'}"
1232,7.600012152066811,"{'1010000100100', '1101101111010', '0101111011011', '0010010000101'}"
1233,8.18111429414384,"{'1001011101101', '0100100010110', '1011011101001', '0110100010010'}"
1234,8.54155008954299,"{'1001101011001', '0110010100110'}"
1235,6.78416946235276,"{'0000111001111', '0000110001111', '1111000110000', '1111001110000'}"
1236,8.151943898999878,"{'0100100101011', '0010101101101', '1101010010010', '1011011010100'}"
1237,8.397138301081132,"{'0111001100110', '1001100110001', '0110011001110', '1000110011001'}"
1238,7.895430375714938,"{'1000011001011', '1101001100001', '0010110011110', '0111100110100'}"
1239,4.775277260512924,"{'1000000000001', '0111111111110'}"
1240,8.56384162505137,"{'0101100110101', '1010011001010', '0101001100101', '1010110011010'}"
1241,7.56959254965528,"{'1010110101111', '0000101001010', '1111010110101', '0101001010000'}"
1242,7.175436241553909,"{'0001111000111', '1110000111000', '0001110000111', '1110001111000'}"
1243,7.78611450783367,"{'1101001010111', '1110101001011', '0001010110100', '0010110101000'}"
1244,8.272863604993695,"{'1011001110001', '1000111001101', '0111000110010', '0100110001110'}"
1245,7.748990183225209,"{'0100011011110', '0111101100010', '1011100100001', '1000010011101'}"
1246,7.7702231260076795,"{'1011100111000', '0001110011101', '0100011000111', '1110001100010'}"
1247,7.993987745808704,"{'0001010110010', '0100110101000', '1011001010111', '1110101001101'}"
1248,6.28151486434155,"{'0100000000101', '1010000000010', '0101111111101', '1011111111010'}"
1249,8.014298371761441,"{'1101000101100', '1100101110100', '0011010001011', '0010111010011'}"
1250,5.991268054335425,"{'0000001111100', '1100000111111', '1111110000011', '0011111000000'}"
1251,7.665763066128562,"{'0001010100100', '0010010101000', '1101101010111', '1110101011011'}"
1252,8.113452474694139,"{'0010110001110', '0111000110100', '1000111001011', '1101001110001'}"
1253,5.638075674887363,"{'0111111100000', '1111100000001', '0000011111110', '1000000011111'}"
1254,7.201995504414208,"{'1010000101111', '0000101111010', '1111010000101', '0101111010000'}"
1255,8.368408186149576,"{'0111010011010', '1010011010001', '0101100101110', '1000101100101'}"
1256,8.468603893146295,"{'1011001001101', '0100110110010'}"
1257,7.509853276528586,"{'0100100000101', '1010000010010', '0101111101101', '1011011111010'}"
1258,8.555442669092919,"{'0101010100110', '1001101010101', '1010101011001', '0110010101010'}"
1259,8.520630994306774,"{'0100110100101', '0101101001101', '1010010110010', '1011001011010'}"
1260,6.958797933608835,"{'0011100000011', '1100000011100', '1100011111100', '0011111100011'}"
1261,8.066726514003964,"{'0101111000110', '1001110000101', '1010000111001', '0110001111010'}"
1262,8.077598764797475,"{'1000100100101', '0101101101110', '0111011011010', '1010010010001'}"
1263,6.727275262171993,"{'0000011000111', '1110001100000', '0001110011111', '1111100111000'}"
1264,7.7165114605136385,"{'1100111000111', '0011000111000', '0001110001100', '1110001110011'}"
1265,7.656465429796302,"{'0110101111011', '0010000101001', '1101111010110', '1001010000100'}"
1266,7.992653487765606,"{'1011100001010', '1010111100010', '0100011110101', '0101000011101'}"
1267,6.840623562224902,"{'0000101111011', '0010000101111', '1101111010000', '1111010000100'}"
1268,8.005270273001178,"{'1110001101001', '0110100111000', '1001011000111', '0001110010110'}"
1269,7.803162316596117,"{'1000111100100', '0111000011011', '0010011110001', '1101100001110'}"
1270,7.072760392677008,"{'0000010010101', '0101011011111', '1111101101010', '1010100100000'}"
1271,7.817395992818461,"{'1000011100010', '0111100011101', '1011100011110', '0100011100001'}"
1272,7.904517823100857,"{'1100100011100', '1100011101100', '0011100010011', '0011011100011'}"
1273,8.209160803758545,"{'0110110110110', '1001001001001'}"
1274,8.227954109604275,"{'1011010011011', '0010011010010', '1101100101101', '0100101100100'}"
1275,8.238494169447263,"{'1101011000110', '0110001101011', '0010100111001', '1001110010100'}"
1276,8.031400020664972,"{'1000010110101', '0101001011110', '1010110100001', '0111101001010'}"
1277,6.896665817411774,"{'1111110011001', '0110011000000', '0000001100110', '1001100111111'}"
1278,7.2453394674193685,"{'1101111000111', '0001110000100', '0010000111000', '1110001111011'}"
1279,7.559436568066646,"{'0011110111010', '1100001000101', '0101110111100', '1010001000011'}"
1280,7.086986719765215,"{'0000100111101', '1111011000010', '1011110010000', '0100001101111'}"
1281,8.10124678402292,"{'0011000110011', '1100111001100', '1100110001100', '0011001110011'}"
1282,8.251543007654007,"{'0110110001110', '0111000110110', '1001001110001', '1000111001001'}"
1283,7.516471857286316,"{'1000100001001', '0110111101110', '0111011110110', '1001000010001'}"
1284,7.417781347705194,"{'0111010001111', '1111000101110', '0000111010001', '1000101110000'}"
1285,7.274751507960113,"{'0010000111100', '1101111000011', '0011110000100', '1100001111011'}"
1286,8.448538683694576,"{'0110100011010', '1010011101001', '1001011100101', '0101100010110'}"
1287,7.729883609903609,"{'1110101011101', '0100010101000', '0001010100010', '1011101010111'}"
1288,8.214209252064855,"{'1011000101110', '0100111010001', '0111010001101', '1000101110010'}"
1289,7.409871789969287,"{'1101011010000', '0000101101011', '1111010010100', '0010100101111'}"
1290,7.855363058183627,"{'0010010010100', '1101101101011', '1101011011011', '0010100100100'}"
1291,7.244130390652694,"{'0101001011111', '1111101001010', '0000010110101', '1010110100000'}"
1292,8.199568391094562,"{'1001001010100', '0110110101011', '0010101001001', '1101010110110'}"
1293,8.111025854106863,"{'1010010001100', '1100111011010', '0011000100101', '0101101110011'}"
1294,7.1432913716597035,"{'1110001111101', '0100000111000', '1011111000111', '0001110000010'}"
1295,6.700054803711688,"{'0111111100010', '1011100000001', '1000000011101', '0100011111110'}"
1296,8.41946676540665,"{'0110001010101', '1001110101010', '1010101000110', '0101010111001'}"
1297,7.626106669808482,"{'1011001111100', '1100000110010', '0011111001101', '0100110000011'}"
1298,7.225072710902856,"{'0100010000100', '1011101111011', '0010000100010', '1101111011101'}"
1299,8.423811601178413,"{'0101100111010', '0101110011010', '1010001100101', '1010011000101'}"
1300,7.645663945103098,"{'0001110110100', '1101001000111', '0010110111000', '1110001001011'}"
1301,6.7803849943096735,"{'1011111100111', '0001100000010', '0100000011000', '1110011111101'}"
1302,6.812928546940885,"{'0111101111100', '1000010000011', '1100000100001', '0011111011110'}"
1303,7.81295149634998,"{'0111011000100', '1000100111011', '1101110010001', '0010001101110'}"
1304,8.158432653630637,"{'0111011010010', '0100101101110', '1000100101101', '1011010010001'}"
1305,7.718814082861866,"{'0001010011011', '0010011010111', '1110101100100', '1101100101000'}"
1306,7.540124024606099,"{'0001101011110', '1000010100111', '0111101011000', '1110010100001'}"
1307,7.509858424204074,"{'1111000100101', '0101101110000', '1010010001111', '0000111011010'}"
1308,7.693914141735242,"{'0100001011100', '1011110100011', '1100010111101', '0011101000010'}"
1309,7.885472067989053,"{'1110011010001', '0001100101110', '0111010011000', '1000101100111'}"
1310,8.041530664660788,"{'1110011011001', '1001101100111', '0110010011000', '0001100100110'}"
1311,8.216900377260181,"{'1101101001101', '0100110100100', '0010010110010', '1011001011011'}"
1312,7.269640771607792,"{'1101111100010', '0100011111011', '0010000011101', '1011100000100'}"
1313,7.920685960024086,"{'1011011101011', '1101011101101', '0010100010010', '0100100010100'}"
1314,7.993524129436687,"{'1101000011010', '0101100001011', '1010011110100', '0010111100101'}"
1315,8.083154283734117,"{'1001000100101', '1010010001001', '0110111011010', '0101101110110'}"
1316,6.419977430687337,"{'0001100111111', '1110011000000', '1111110011000', '0000001100111'}"
1317,5.507516577683636,"{'1111101000000', '0000001011111', '0000010111111', '1111110100000'}"
1318,7.554791144734345,"{'1011110011110', '0100001100001', '0111100111101', '1000011000010'}"
1319,7.957069503935248,"{'0100111101101', '1011011110010', '0100100001101', '1011000010010'}"
1320,7.121494211593883,"{'0000010111001', '0110001011111', '1001110100000', '1111101000110'}"
1321,5.875259886028318,"{'1111111000111', '1110001111111', '0000000111000', '0001110000000'}"
1322,7.751530512504201,"{'1110010100011', '1100010100111', '0011101011000', '0001101011100'}"
1323,7.625200347935149,"{'0101111000011', '1100001111010', '0011110000101', '1010000111100'}"
1324,7.684179697583192,"{'1101011100111', '0010100011000', '0001100010100', '1110011101011'}"
1325,7.745092775640803,"{'0011100111101', '1011110011100', '1100011000010', '0100001100011'}"
1326,7.96026315556338,"{'0101010111100', '0011110101010', '1010101000011', '1100001010101'}"
1327,6.519842868575551,"{'0010111111100', '1101000000011', '1100000001011', '0011111110100'}"
1328,8.458219080320779,"{'1010100011010', '0101100010101', '1010011101010', '0101011100101'}"
1329,8.177620553498194,"{'0100100010101', '1010100010010', '1011011101010', '0101011101101'}"
1330,7.555075611911288,"{'1110111011001', '1001101110111', '0001000100110', '0110010001000'}"
1331,8.310165077921523,"{'1001110101101', '0100101000110', '0110001010010', '1011010111001'}"
1332,8.108425370524865,"{'1100110011100', '0011001100011', '0011100110011', '1100011001100'}"
1333,7.0149249072809905,"{'1000101011111', '0111010100000', '1111101010001', '0000010101110'}"
1334,7.542953971024331,"{'0001001000101', '1110110111010', '1010001001000', '0101110110111'}"
1335,7.985896825969434,"{'0100011100011', '1100011100010', '0011100011101', '1011100011100'}"
1336,7.678500614139895,"{'1000100100111', '1110010010001', '0111011011000', '0001101101110'}"
1337,7.380712430808446,"{'1101111000100', '1101110000100', '0010000111011', '0010001111011'}"
1338,7.774047761033192,"{'1101110011100', '0010001100011', '0011100111011', '1100011000100'}"
1339,6.517427019120926,"{'1010000111111', '1111110000101', '0000001111010', '0101111000000'}"
1340,7.468794251871587,"{'0100000101100', '0011010000010', '1011111010011', '1100101111101'}"
1341,7.772644949221304,"{'0110111011101', '1001000100010', '0100010001001', '1011101110110'}"
1342,7.476632844775265,"{'0111100010111', '1000011101000', '1110100011110', '0001011100001'}"
1343,8.413853180920054,"{'1000110101010', '1010101001110', '0101010110001', '0111001010101'}"
1344,7.734072644271775,"{'1100100001110', '1000111101100', '0011011110001', '0111000010011'}"
1345,7.460570117909719,"{'0110001101111', '1111011000110', '0000100111001', '1001110010000'}"
1346,7.367984386495593,"{'0000111101010', '1010100001111', '1111000010101', '0101011110000'}"
1347,8.518980402235233,"{'0101001011010', '0101101001010', '1010010110101', '1010110100101'}"
1348,7.594999467712006,"{'1011010000010', '1011111010010', '0100101111101', '0100000101101'}"
1349,7.702174496899604,"{'1011110100100', '0010010111101', '0100001011011', '1101101000010'}"
1350,7.589591736294001,"{'1111010110010', '1011001010000', '0100110101111', '0000101001101'}"
1351,8.333025277120488,"{'0101001110110', '0110111001010', '1010110001001', '1001000110101'}"
1352,8.204367480354103,"{'1011010001001', '1001000101101', '0100101110110', '0110111010010'}"
1353,8.298491823367801,"{'0010101010110', '1001010101011', '1101010101001', '0110101010100'}"
1354,7.366249972196419,"{'0110111010000', '1001000101111', '0000101110110', '1111010001001'}"
1355,8.26713181253529,"{'1010110010001', '1000100110101', '0101001101110', '0111011001010'}"
1356,7.994604901772895,"{'1100011101101', '0100100011100', '0011100010010', '1011011100011'}"
1357,7.90785485488668,"{'1011000111100', '0011110001101', '1100001110010', '0100111000011'}"
1358,7.983695615546874,"{'0101110111010', '1010001000101'}"
1359,7.35158884978768,"{'0010110010000', '0000100110100', '1111011001011', '1101001101111'}"
1360,6.379616436104238,"{'0000001000101', '1111110111010', '0101110111111', '1010001000000'}"
1361,7.2933672176575985,"{'1111100101101', '0100101100000', '1011010011111', '0000011010010'}"
1362,5.7007108712991785,"{'1011111111101', '0100000000010'}"
1363,7.353242268742644,"{'1000011111010', '0111100000101', '1010000011110', '0101111100001'}"
1364,6.437832155685979,"{'1111010011111', '0000101100000', '0000011010000', '1111100101111'}"
1365,7.896876209967673,"{'1011001000100', '1101110110010', '0010001001101', '0100110111011'}"
1366,7.790013655606952,"{'1001100000101', '0101111100110', '1010000011001', '0110011111010'}"
1367,7.809828463742859,"{'0011110010100', '0010100111100', '1101011000011', '1100001101011'}"
1368,7.666063433815703,"{'0100111110011', '1100111110010', '1011000001100', '0011000001101'}"
1369,6.997392441242142,"{'1101100000011', '0011111100100', '0010011111100', '1100000011011'}"
1370,8.42305213947942,"{'0101110011001', '1010001100110', '0110011000101', '1001100111010'}"
1371,6.355170965435432,"{'1110010111111', '1111110100111', '0001101000000', '0000001011000'}"
1372,7.571613508951689,"{'0110110110000', '1111001001001', '0000110110110', '1001001001111'}"
1373,8.14922919222801,"{'0111011010110', '1000100101001', '0110101101110', '1001010010001'}"
1374,6.968120274646503,"{'1101101100000', '0000011011011', '0010010011111', '1111100100100'}"
1375,7.738064337156747,"{'0111010111011', '1000101000100', '1101110101110', '0010001010001'}"
1376,7.699592525374964,"{'0100010100001', '1000010100010', '1011101011110', '0111101011101'}"
1377,8.25314468764719,"{'1011011011010', '0101101101101', '1010010010010', '0100100100101'}"
1378,6.689340364124995,"{'1000011011111', '0111100100000', '1111101100001', '0000010011110'}"
1379,8.172181877885142,"{'1010100011100', '1100011101010', '0011100010101', '0101011100011'}"
1380,8.019456869954261,"{'0110110011110', '1000011001001', '1001001100001', '0111100110110'}"
1381,7.937371905930098,"{'0100010011100', '0011100100010', '1011101100011', '1100011011101'}"
1382,5.441043946361859,"{'1111111101110', '1000100000000', '0000000010001', '0111011111111'}"
1383,7.858485837858664,"{'1101011011100', '0010100100011', '0011101101011', '1100010010100'}"
1384,7.624823248066573,"{'1110111010010', '0001000101101', '1011010001000', '0100101110111'}"
1385,6.726628064980135,"{'0111110110000', '1111001000001', '1000001001111', '0000110111110'}"
1386,7.596890343564031,"{'0110101110111', '1001010001000', '1110111010110', '0001000101001'}"
1387,8.126184034903872,"{'1101000111010', '0101110001011', '1010001110100', '0010111000101'}"
1388,7.104983228071734,"{'0010001101111', '1111011000100', '1101110010000', '0000100111011'}"
1389,7.968949850243224,"{'0011110100110', '1100001011001', '0110010111100', '1001101000011'}"
1390,8.06481525035654,"{'1101100101011', '0010101100100', '1101010011011', '0010011010100'}"
1391,7.226168502763112,"{'0010010000100', '0010000100100', '1101111011011', '1101101111011'}"
1392,6.501581771642863,"{'1010000100000', '0101111011111', '1111101111010', '0000010000101'}"
1393,6.912110163796013,"{'1110111110001', '0111000001000', '0001000001110', '1000111110111'}"
1394,6.943325270120651,"{'0000011011100', '1111100100011', '1100010011111', '0011101100000'}"
1395,5.893150273134155,"{'0100000000111', '0001111111101', '1110000000010', '1011111111000'}"
1396,8.01028021692496,"{'1000100101110', '0111010010001', '0111011010001', '1000101101110'}"
1397,6.560771103011114,"{'0000010010111', '0001011011111', '1111101101000', '1110100100000'}"
1398,7.014736179835804,"{'1110010000011', '0001101111100', '0011111011000', '1100000100111'}"
1399,7.49793205442382,"{'0001101000011', '1110010111100', '0011110100111', '1100001011000'}"
1400,8.03179426855603,"{'1101000110001', '0111001110100', '1000110001011', '0010111001110'}"
1401,8.35119658198377,"{'1101001101001', '0010110010110', '1001011001011', '0110100110100'}"
1402,7.6293123701932615,"{'1011110110100', '0100001001011', '1101001000010', '0010110111101'}"
1403,8.004826665301856,"{'0100001011010', '0101101000010', '1010010111101', '1011110100101'}"
1404,7.949472215947753,"{'1101100001101', '0100111100100', '0010011110010', '1011000011011'}"
1405,7.203722838495173,"{'0110101011111', '1001010100000', '1111101010110', '0000010101001'}"
1406,6.170993108579722,"{'0001000000100', '0010000001000', '1110111111011', '1101111110111'}"
1407,7.9609137316109475,"{'1001100011000', '0110011100111', '0001100011001', '1110011100110'}"
1408,5.201452850317414,"{'1101000000000', '0010111111111', '1111111110100', '0000000001011'}"
1409,7.854990018678534,"{'1000111011101', '0100010001110', '1011101110001', '0111000100010'}"
1410,7.638801633463227,"{'1110000111010', '1010001111000', '0001111000101', '0101110000111'}"
1411,7.638446801242899,"{'0000111010101', '0101010001111', '1010101110000', '1111000101010'}"
1412,7.653728926786814,"{'0101010001000', '1110111010101', '1010101110111', '0001000101010'}"
1413,7.527273919657867,"{'0100111010000', '0000101110010', '1111010001101', '1011000101111'}"
1414,7.139185911191413,"{'0010101100000', '1101010011111', '1111100101011', '0000011010100'}"
1415,6.0152692412672755,"{'0100000001111', '1111000000010', '0000111111101', '1011111110000'}"
1416,8.258122310868977,"{'0111001101101', '0100100110001', '1000110010010', '1011011001110'}"
1417,8.470909319665068,"{'0110010010101', '0101011011001', '1010100100110', '1001101101010'}"
1418,7.294112672736774,"{'0001000111101', '1011110001000', '0100001110111', '1110111000010'}"
1419,7.5152461681233795,"{'1100111110001', '0011000001110', '0111000001100', '1000111110011'}"
1420,7.944933616960357,"{'1001001011110', '0110110100001', '1000010110110', '0111101001001'}"
1421,8.356619318131607,"{'0101101010011', '0011010100101', '1010010101100', '1100101011010'}"
1422,6.810752498045997,"{'1101110011111', '0000011000100', '1111100111011', '0010001100000'}"
1423,7.147727266044818,"{'1101100000111', '1110000011011', '0010011111000', '0001111100100'}"
1424,8.284376977359159,"{'0100111011010', '1011000100101', '0101101110010', '1010010001101'}"
1425,8.54070921294253,"{'0110010110010', '1001101001101', '1011001011001', '0100110100110'}"
1426,8.290142044654587,"{'1011001101011', '0010100110010', '1101011001101', '0100110010100'}"
1427,6.827406198687368,"{'1100000111110', '1000001111100', '0011111000001', '0111110000011'}"
1428,7.365630395949347,"{'0000011010101', '1010101100000', '0101010011111', '1111100101010'}"
1429,8.102818575839994,"{'0110100010011', '1100100010110', '1001011101100', '0011011101001'}"
1430,7.996950762929945,"{'1010010000110', '1001111011010', '0101101111001', '0110000100101'}"
1431,7.940883970773596,"{'0001011100101', '1110100011010', '0101100010111', '1010011101000'}"
1432,6.1832699988006965,"{'0101101111111', '1111111011010', '1010010000000', '0000000100101'}"
1433,7.921602272209327,"{'1011011000011', '1100001101101', '0011110010010', '0100100111100'}"
1434,5.396540644573104,"{'1111111110101', '1010111111111', '0101000000000', '0000000001010'}"
1435,4.752626406595293,"{'0000001000000', '1111110111111'}"
1436,7.655606523047476,"{'0001010001100', '1100111010111', '1110101110011', '0011000101000'}"
1437,7.647692636287584,"{'1001010000111', '0110101111000', '1110000101001', '0001111010110'}"
1438,7.505100412380315,"{'0000101101101', '1011011010000', '1111010010010', '0100100101111'}"
1439,6.91063440153863,"{'0001010010000', '0000100101000', '1111011010111', '1110101101111'}"
1440,7.277244013506785,"{'1110111100010', '0001000011101', '1011100001000', '0100011110111'}"
1441,6.266690115366524,"{'0000001010111', '1111110101000', '0001010111111', '1110101000000'}"
1442,7.094583860080062,"{'0010100001000', '1101011110111', '0001000010100', '1110111101011'}"
1443,7.111543522600072,"{'0001010000111', '1110101111000', '0001111010111', '1110000101000'}"
1444,7.430670845021247,"{'0100000101110', '0111010000010', '1011111010001', '1000101111101'}"
1445,6.792793034233653,"{'0001111110011', '1100111111000', '1110000001100', '0011000000111'}"
1446,8.250297323701538,"{'0100110111010', '1011001000101', '1010001001101', '0101110110010'}"
1447,7.485748484262929,"{'1111001011101', '0000110100010', '0100010110000', '1011101001111'}"
1448,7.845018886434478,"{'0100011000100', '1101110011101', '1011100111011', '0010001100010'}"
1449,6.237350246368879,"{'1000111111110', '0111000000001', '0111111110001', '1000000001110'}"
1450,7.18120780286722,"{'0011110111000', '1100001000111', '1110001000011', '0001110111100'}"
1451,8.268548345424021,"{'0100111001100', '1100110001101', '0011001110010', '1011000110011'}"
1452,7.499657038050559,"{'1101010000100', '0010101111011', '0010000101011', '1101111010100'}"
1453,8.307436499609347,"{'0100100100110', '1001101101101', '1011011011001', '0110010010010'}"
1454,7.505018522921029,"{'1100101110111', '0001000101100', '0011010001000', '1110111010011'}"
1455,8.36969482820112,"{'0110110010010', '0100100110110', '1011011001001', '1001001101101'}"
1456,6.577271491833755,"{'0000010000110', '1001111011111', '1111101111001', '0110000100000'}"
1457,8.322919778030917,"{'0110101101101', '0100100101001', '1011011010110', '1001010010010'}"
1458,7.660652391733491,"{'0001111010010', '1110000101101', '0100101111000', '1011010000111'}"
1459,7.719079513971238,"{'0100110000111', '1011001111000', '0001111001101', '1110000110010'}"
1460,8.052697689252021,"{'1000011011010', '0101101100001', '0111100100101', '1010010011110'}"
1461,8.125310326513219,"{'1101001101011', '0010100110100', '1101011001011', '0010110010100'}"
1462,6.447923384008997,"{'0111111011110', '1000000100001', '0111101111110', '1000010000001'}"
1463,6.153478011529535,"{'0000111111000', '1111000000111', '0001111110000', '1110000001111'}"
1464,7.632303294735978,"{'0100011111010', '0101111100010', '1011100000101', '1010000011101'}"
1465,8.178041475952947,"{'0110110111001', '1001001000110', '0110001001001', '1001110110110'}"
1466,5.965319710387931,"{'0000001000010', '0100001000000', '1011110111111', '1111110111101'}"
1467,8.105730268544384,"{'1100100101110', '1000101101100', '0011011010001', '0111010010011'}"
1468,7.2479465283851,"{'0011000000110', '1001111110011', '0110000001100', '1100111111001'}"
1469,6.767666801334377,"{'1000000111100', '0111111000011', '1100001111110', '0011110000001'}"
1470,7.8718214058725735,"{'1011001000111', '0100110111000', '0001110110010', '1110001001101'}"
1471,7.453851849665906,"{'0001010111101', '1110101000010', '0100001010111', '1011110101000'}"
1472,7.676645535033556,"{'0011001000011', '1100001001100', '0011110110011', '1100110111100'}"
1473,7.5648504364771005,"{'0010110000111', '0001111001011', '1101001111000', '1110000110100'}"
1474,6.406077101708897,"{'0000000110110', '1111111001001', '0110110000000', '1001001111111'}"
1475,8.326893255457465,"{'1010111000101', '0101000111010', '0101110001010', '1010001110101'}"
1476,7.614386714656,"{'0001001000110', '1001110110111', '0110001001000', '1110110111001'}"
1477,8.416894332369612,"{'0110011101001', '1001100010110', '0110100011001', '1001011100110'}"
1478,8.043439078616775,"{'1000101110011', '0111010001100', '1100111010001', '0011000101110'}"
1479,4.78000178592988,"{'0000001111111', '1111111000000', '1111110000000', '0000000111111'}"
1480,8.115909864478263,"{'1011001111010', '1010000110010', '0101111001101', '0100110000101'}"
1481,8.301500436610162,"{'1011100011010', '0101100011101', '1010011100010', '0100011100101'}"
1482,7.709678836350102,"{'1100110111101', '0100001001100', '1011110110011', '0011001000010'}"
1483,6.871297981865481,"{'0001111001111', '1111001111000', '1110000110000', '0000110000111'}"
1484,7.560020627385457,"{'0100001101000', '1110100111101', '0001011000010', '1011110010111'}"
1485,8.006485754258568,"{'1110101010101', '0001010101010', '0101010101000', '1010101010111'}"
1486,5.8511276408449095,"{'1110000000011', '0011111111000', '0001111111100', '1100000000111'}"
1487,7.534842430765421,"{'0011111010110', '1100000101001', '0110101111100', '1001010000011'}"
1488,7.890619557132458,"{'0111010000101', '0101111010001', '1000101111010', '1010000101110'}"
1489,6.754376290334049,"{'0100000001010', '0101000000010', '1011111110101', '1010111111101'}"
1490,6.634696084740763,"{'1000111000000', '0000001110001', '0111000111111', '1111110001110'}"
1491,6.1901047369315485,"{'1111011110111', '0001000010000', '1110111101111', '0000100001000'}"
1492,8.019415182100483,"{'1101101001011', '0010010110100', '1101001011011', '0010110100100'}"
1493,7.65333538750581,"{'1100100001001', '0110111101100', '1001000010011', '0011011110110'}"
1494,8.147395119111804,"{'1010001101110', '0111011000101', '0101110010001', '1000100111010'}"
1495,7.700798539850845,"{'1000111010111', '1110101110001', '0001010001110', '0111000101000'}"
1496,7.445924008804801,"{'0001011010111', '1110101101000', '0001010010111', '1110100101000'}"
1497,8.16661051892208,"{'1011010100011', '0100101011100', '0011101010010', '1100010101101'}"
1498,7.007255049751663,"{'1101111110010', '0010000001101', '0100111111011', '1011000000100'}"
1499,6.840235744729996,"{'1011111011110', '0111101111101', '1000010000010', '0100000100001'}"
1500,7.714794964457192,"{'0110111001000', '0001001110110', '1001000110111', '1110110001001'}"
1501,8.079362945761128,"{'0011010001100', '1100101110011', '1100111010011', '0011000101100'}"
1502,7.467643846415314,"{'1101111100101', '1010011111011', '0101100000100', '0010000011010'}"
1503,7.0500563847819215,"{'0100100010000', '1111011101101', '0000100010010', '1011011101111'}"
1504,8.184094378010418,"{'1000110101011', '0010101001110', '1101010110001', '0111001010100'}"
1505,8.161402383825637,"{'0110011101100', '1001100010011', '1100100011001', '0011011100110'}"
1506,7.309095736809676,"{'1101110000111', '0010001111000', '0001111000100', '1110000111011'}"
1507,7.499733377005715,"{'0101101110111', '1010010001000', '0001000100101', '1110111011010'}"
1508,7.7907473334754975,"{'1101101110011', '0011000100100', '0010010001100', '1100111011011'}"
1509,7.035457493741658,"{'1111001000011', '0011110110000', '1100001001111', '0000110111100'}"
1510,6.979675301613755,"{'1110000001101', '0100111111000', '0001111110010', '1011000000111'}"
1511,7.622677118700265,"{'1000100101000', '0111011010111', '0001010010001', '1110101101110'}"
1512,7.688792917652393,"{'0001000110110', '1110111001001', '0110110001000', '1001001110111'}"
1513,7.770767001998019,"{'1000011011101', '0100010011110', '1011101100001', '0111100100010'}"
1514,8.178063186123842,"{'0011100011001', '1100011100110', '1001100011100', '0110011100011'}"
1515,8.420071758316078,"{'0110100100101', '0101101101001', '1001011011010', '1010010010110'}"
1516,7.888117160292282,"{'1101101110101', '1010111011011', '0101000100100', '0010010001010'}"
1517,7.4757104982263485,"{'0001011101110', '1000100010111', '1110100010001', '0111011101000'}"
1518,7.660633188506962,"{'1101110110100', '0010001001011', '0010110111011', '1101001000100'}"
1519,5.996418464187971,"{'0000011100000', '1111100011111'}"
1520,7.74964229042674,"{'0110110111011', '0010001001001', '1001001000100', '1101110110110'}"
1521,8.387000588053645,"{'0011010100110', '1100101011001', '1001101010011', '0110010101100'}"
1522,6.781506332983918,"{'0010111110111', '0001000001011', '1101000001000', '1110111110100'}"
1523,6.515609889308449,"{'0000001011011', '0010010111111', '1111110100100', '1101101000000'}"
1524,8.084912816387682,"{'0010001100110', '1101110011001', '0110011000100', '1001100111011'}"
1525,8.059701417742366,"{'0100010101011', '0010101011101', '1101010100010', '1011101010100'}"
1526,8.094689410549698,"{'1110011010101', '0001100101010', '0101010011000', '1010101100111'}"
1527,7.464316627188683,"{'1000110101111', '0000101001110', '0111001010000', '1111010110001'}"
1528,7.773655137500237,"{'0100001100100', '1011110011011', '0010011000010', '1101100111101'}"
1529,7.7389501382507415,"{'0010010011110', '1101101100001', '0111100100100', '1000011011011'}"
1530,8.028132483044516,"{'0010111011010', '1101000100101', '0101101110100', '1010010001011'}"
1531,7.741522576136512,"{'1001000100011', '1100010001001', '0011101110110', '0110111011100'}"
1532,8.36259281502085,"{'0010110011010', '1101001100101', '1010011001011', '0101100110100'}"
1533,7.386564901194323,"{'1111010011100', '0000101100011', '1100011010000', '0011100101111'}"
1534,8.191253720837638,"{'0111000111001', '0110001110001', '1001110001110', '1000111000110'}"
1535,7.5968203825338385,"{'1000111100001', '0111100001110', '1000011110001', '0111000011110'}"
1536,7.789576620291709,"{'0010011011000', '1110010011011', '1101100100111', '0001101100100'}"
1537,8.045694637475794,"{'0011010010001', '0111011010011', '1100101101110', '1000100101100'}"
1538,7.656503035244488,"{'1110100011011', '0010011101000', '0001011100100', '1101100010111'}"
1539,7.699464572515357,"{'1000010001101', '0100111011110', '1011000100001', '0111101110010'}"
1540,5.556687695995304,"{'1000010000000', '1111111011110', '0111101111111', '0000000100001'}"
1541,7.676676691901415,"{'1011101111001', '0110000100010', '1001111011101', '0100010000110'}"
1542,7.778534445022645,"{'1000001101010', '0111110010101', '1010100111110', '0101011000001'}"
1543,7.472432569108825,"{'0001010100001', '1110101011110', '1000010101000', '0111101010111'}"
1544,7.319379815198237,"{'0000011010110', '1111100101001', '1001010011111', '0110101100000'}"
1545,8.253511585892934,"{'0011011010010', '1011010010011', '0100101101100', '1100100101101'}"
1546,6.827455968203505,"{'0110010111111', '1001101000000', '0000001011001', '1111110100110'}"
1547,7.929675336707279,"{'0001100010110', '1110011101001', '1001011100111', '0110100011000'}"
1548,6.002057335324951,"{'0100000001000', '1110111111101', '0001000000010', '1011111110111'}"
1549,7.884714504029643,"{'1101100100011', '0011101100100', '0010011011100', '1100010011011'}"
1550,7.185906111872285,"{'0001001000100', '1101110110111', '0010001001000', '1110110111011'}"
1551,8.27729637190538,"{'1010101101011', '1101011010101', '0010100101010', '0101010010100'}"
1552,7.625205925191295,"{'1100001000110', '1001110111100', '0011110111001', '0110001000011'}"
1553,7.872569893371233,"{'0001110101101', '0100101000111', '1110001010010', '1011010111000'}"
1554,8.285115812969236,"{'1101100101010', '0010011010101', '1010101100100', '0101010011011'}"
1555,8.082441257036368,"{'1000011011001', '1001101100001', '0111100100110', '0110010011110'}"
1556,7.553479671115275,"{'0001101010111', '1110101011000', '0001010100111', '1110010101000'}"
1557,7.665301494116906,"{'1000001011010', '0111110100101', '1010010111110', '0101101000001'}"
1558,7.701980113875032,"{'1101000111100', '0011110001011', '1100001110100', '0010111000011'}"
1559,7.625487651081413,"{'1101110111010', '1010001000100', '0010001000101', '0101110111011'}"
1560,7.96908334346991,"{'0001011010010', '1110100101101', '1011010010111', '0100101101000'}"
1561,7.376205931083382,"{'1111010110100', '0000101001011', '1101001010000', '0010110101111'}"
1562,7.448438943694486,"{'0000101000110', '0110001010000', '1111010111001', '1001110101111'}"
1563,7.569610425511016,"{'1000111011110', '0111101110001', '1000010001110', '0111000100001'}"
1564,7.638017705306447,"{'0111110001010', '1000001110101', '0101000111110', '1010111000001'}"
1565,7.556309560798072,"{'0001100010001', '1000100011000', '1110011101110', '0111011100111'}"
1566,7.768840108923296,"{'0010011110011', '1101100001100', '0011000011011', '1100111100100'}"
1567,8.404468754516387,"{'1000110011010', '1010011001110', '0101100110001', '0111001100101'}"
1568,7.913656801039646,"{'1011101011100', '0100010100011', '1100010100010', '0011101011101'}"
1569,8.224509268479704,"{'0100110100011', '1011001011100', '1100010110010', '0011101001101'}"
1570,6.142551916370001,"{'0000011101111', '1111011100000', '0000100011111', '1111100010000'}"
1571,7.715323126026207,"{'1011101000011', '0011110100010', '1100001011101', '0100010111100'}"
1572,6.706523990209124,"{'1110100011111', '0001011100000', '0000011101000', '1111100010111'}"
1573,7.524271535904617,"{'0001010011000', '1110011010111', '1110101100111', '0001100101000'}"
1574,6.717682147328015,"{'0011111110101', '1100000001010', '1010111111100', '0101000000011'}"
1575,6.017989429300449,"{'1111111000100', '0000000111011', '1101110000000', '0010001111111'}"
1576,7.503518498294487,"{'0000110010011', '1100100110000', '1111001101100', '0011011001111'}"
1577,4.902505220579168,"{'1111111111010', '0000000000101', '0101111111111', '1010000000000'}"
1578,7.12878598022313,"{'0000011010001', '1111100101110', '1000101100000', '0111010011111'}"
1579,7.00892779259497,"{'1100011111101', '1011111100011', '0011100000010', '0100000011100'}"
1580,6.926701763978835,"{'1110111100111', '0001000011000', '0001100001000', '1110011110111'}"
1581,6.727698655833821,"{'1111010001111', '0000101110000', '0000111010000', '1111000101111'}"
1582,7.203331408973021,"{'0010001000011', '1100001000100', '0011110111011', '1101110111100'}"
1583,8.21764583384629,"{'1010010011100', '0011100100101', '1100011011010', '0101101100011'}"
1584,8.389878161057638,"{'0101010110011', '1100110101010', '1010101001100', '0011001010101'}"
1585,7.857003113363487,"{'1000010101100', '0011010100001', '1100101011110', '0111101010011'}"
1586,7.59711702945715,"{'0110010000111', '1001101111000', '1110000100110', '0001111011001'}"
1587,8.01308161893957,"{'0110000110100', '0010110000110', '1101001111001', '1001111001011'}"
1588,8.414242093915167,"{'0100111010101', '1010101110010', '1011000101010', '0101010001101'}"
1589,7.259125582727774,"{'0111110011000', '1110011000001', '0001100111110', '1000001100111'}"
1590,6.575158187866128,"{'0100010111111', '0000001011101', '1111110100010', '1011101000000'}"
1591,8.154952143574754,"{'0011010101011', '0010101010011', '1100101010100', '1101010101100'}"
1592,8.180049012198708,"{'0011011011010', '1100100100101', '1010010010011', '0101101101100'}"
1593,8.395161607604354,"{'0100100110010', '1011011001101', '1011001101101', '0100110010010'}"
1594,8.174709889581177,"{'0110110101110', '0111010110110', '1001001010001', '1000101001001'}"
1595,8.542897088797059,"{'0101010101010', '1010101010101'}"
1596,7.240594734947345,"{'1010001000001', '0101110111110', '1000001000101', '0111110111010'}"
1597,7.11007484890818,"{'0010010000011', '1101101111100', '0011111011011', '1100000100100'}"
1598,8.34815142754983,"{'1011100110101', '0100011001010', '1010110011101', '0101001100010'}"
1599,7.627805854523349,"{'1101011011110', '0010100100001', '0111101101011', '1000010010100'}"
1600,6.985327244263335,"{'0000011100100', '1111100011011', '0010011100000', '1101100011111'}"
1601,8.36481430122206,"{'1001011010011', '0011010010110', '0110100101100', '1100101101001'}"
1602,7.557384801841565,"{'1100110001000', '0001000110011', '1110111001100', '0011001110111'}"
1603,7.798146984821078,"{'0010011101110', '1000100011011', '0111011100100', '1101100010001'}"
1604,7.757921392775696,"{'0101010110000', '1010101001111', '0000110101010', '1111001010101'}"
1605,7.8930939019686805,"{'1101000010110', '1001011110100', '0110100001011', '0010111101001'}"
1606,7.554925416214285,"{'0001001001011', '1110110110100', '0010110110111', '1101001001000'}"
1607,6.65007808940514,"{'0011110100000', '0000010111100', '1111101000011', '1100001011111'}"
1608,6.997476579136752,"{'1100000101000', '0011111010111', '0001010000011', '1110101111100'}"
1609,7.070508706623059,"{'0100100011111', '1111100010010', '0000011101101', '1011011100000'}"
1610,6.512207732497809,"{'1111110110011', '0000001001100', '1100110111111', '0011001000000'}"
1611,6.916338741078589,"{'0001111000001', '1110000111110', '1000001111000', '0111110000111'}"
1612,8.139970892553915,"{'0100010010110', '1011101101001', '1001011011101', '0110100100010'}"
1613,8.070226620545176,"{'1101001010001', '0010110101110', '0111010110100', '1000101001011'}"
1614,7.899439111281042,"{'0100100111000', '1110001101101', '1011011000111', '0001110010010'}"
1615,8.184634047923804,"{'1011100111010', '0101110011101', '0100011000101', '1010001100010'}"
1616,7.531086516082601,"{'1011111001100', '0011001111101', '1100110000010', '0100000110011'}"
1617,8.224075389491567,"{'0100101001011', '1011010110100', '1101001010010', '0010110101101'}"
1618,7.714433399227797,"{'0001110010001', '1000100111000', '1110001101110', '0111011000111'}"
1619,8.41884263573433,"{'1010010010101', '0101101101010', '1010100100101', '0101011011010'}"
1620,8.157838465243003,"{'0101110101100', '1010001010011', '0011010111010', '1100101000101'}"
1621,7.795777300703792,"{'1101000111011', '0010001110100', '0010111000100', '1101110001011'}"
1622,8.291368365386223,"{'0011001001010', '1100110110101', '1010110110011', '0101001001100'}"
1623,7.323755473494229,"{'1001100010000', '0110011101111', '1111011100110', '0000100011001'}"
1624,8.395166704533922,"{'1001110101001', '1001010111001', '0110101000110', '0110001010110'}"
1625,7.081631036841822,"{'0000010111010', '1010001011111', '0101110100000', '1111101000101'}"
1626,8.201401403610628,"{'1001010100011', '1100010101001', '0011101010110', '0110101011100'}"
1627,8.383643468735686,"{'0101110100110', '0110010111010', '1001101000101', '1010001011001'}"
1628,7.753852797186759,"{'0110111100011', '1100011110110', '0011100001001', '1001000011100'}"
1629,7.520659234142979,"{'1000100100001', '1000010010001', '0111011011110', '0111101101110'}"
1630,8.197366621856842,"{'1100110110110', '1001001001100', '0110110110011', '0011001001001'}"
1631,7.992026883732527,"{'1000011101001', '0110100011110', '1001011100001', '0111100010110'}"
1632,8.236809332032621,"{'1000111010010', '0111000101101', '1011010001110', '0100101110001'}"
1633,5.241004044487834,"{'1001000000000', '0110111111111', '1111111110110', '0000000001001'}"
1634,5.968082704738036,"{'0000001110000', '0000111000000', '1111000111111', '1111110001111'}"
1635,7.709203833873938,"{'1101011010111', '0001010010100', '1110101101011', '0010100101000'}"
1636,7.23961241854004,"{'1010101011111', '0101010100000', '0000010101010', '1111101010101'}"
1637,7.75925809417261,"{'1000100100100', '1101101101110', '0111011011011', '0010010010001'}"
1638,6.700142459316188,"{'0011101111110', '1000000100011', '1100010000001', '0111111011100'}"
1639,7.599379357893396,"{'0001011011011', '1101101101000', '1110100100100', '0010010010111'}"
1640,7.734896583851538,"{'1011110110001', '1000110111101', '0100001001110', '0111001000010'}"
1641,7.236661183957363,"{'0100010000111', '1110000100010', '1011101111000', '0001111011101'}"
1642,4.63986718612553,"{'1110111111111', '0001000000000', '1111111110111', '0000000001000'}"
1643,6.791299146684548,"{'0000011010111', '0001010011111', '1111100101000', '1110101100000'}"
1644,8.18609495316387,"{'0101000011010', '1010011110101', '1010111100101', '0101100001010'}"
1645,6.746694869546459,"{'0111110010000', '1000001101111', '1111011000001', '0000100111110'}"
1646,8.219551920107175,"{'0010011100101', '0101100011011', '1101100011010', '1010011100100'}"
1647,7.846958031227691,"{'1101011101100', '1100100010100', '0010100010011', '0011011101011'}"
1648,8.088108968037371,"{'1010111101010', '0101011110101', '0101000010101', '1010100001010'}"
1649,7.059842999925738,"{'0011011110111', '0001000010011', '1100100001000', '1110111101100'}"
1650,5.616630842086204,"{'1111111000001', '1000001111111', '0111110000000', '0000000111110'}"
1651,8.074902742696704,"{'1000011001101', '0100110011110', '0111100110010', '1011001100001'}"
1652,6.805571860078847,"{'1111001010000', '0000101001111', '0000110101111', '1111010110000'}"
1653,6.159539037431646,"{'1111100001111', '0000011110000', '1111000011111', '0000111100000'}"
1654,7.9783837908418676,"{'0100001110101', '1011110001010', '1010111000010', '0101000111101'}"
1655,6.801109565031389,"{'1000000010101', '1010100000001', '0111111101010', '0101011111110'}"
1656,8.10651892972546,"{'0011100110001', '1000110011100', '0111001100011', '1100011001110'}"
1657,5.616008119023075,"{'0000001000001', '1000001000000', '0111110111111', '1111110111110'}"
1658,8.106607907505733,"{'0110110111010', '1010001001001', '1001001000101', '0101110110110'}"
1659,8.336997915012773,"{'1001010011101', '1011100101001', '0100011010110', '0110101100010'}"
1660,8.203847149172562,"{'1010010011011', '0101101100100', '1101100100101', '0010011011010'}"
1661,7.1049875786375,"{'1100001111100', '0011111000011', '0011110000011', '1100000111100'}"
1662,8.318762411545952,"{'1000110101101', '1011010110001', '0111001010010', '0100101001110'}"
1663,8.512101311947859,"{'1010101001010', '0101001010101', '1010110101010', '0101010110101'}"
1664,7.299796072631089,"{'1010111111010', '0101111110101', '1010000001010', '0101000000101'}"
1665,7.507586469679369,"{'1001101111101', '0100000100110', '1011111011001', '0110010000010'}"
1666,6.080609680516765,"{'1110000111111', '1111110000111', '0001111000000', '0000001111000'}"
1667,7.821255754562469,"{'1011110110101', '1010110111101', '0101001000010', '0100001001010'}"
1668,7.76563189133749,"{'0111000011100', '1000111100011', '0011100001110', '1100011110001'}"
1669,8.122398774815377,"{'0011100101100', '0011010011100', '1100011010011', '1100101100011'}"
1670,7.6199031609169765,"{'1011001110000', '0100110001111', '1111000110010', '0000111001101'}"
1671,7.785362931873593,"{'1010110000111', '0101001111000', '0001111001010', '1110000110101'}"
1672,7.73198686177033,"{'0101111101010', '1010100000101', '1010000010101', '0101011111010'}"
1673,7.880313001862567,"{'0101101001000', '0001001011010', '1010010110111', '1110110100101'}"
1674,8.066802718756048,"{'1101010001110', '0111000101011', '0010101110001', '1000111010100'}"
1675,7.89693815384276,"{'1100100111011', '0011011000100', '1101110010011', '0010001101100'}"
1676,7.766872110146502,"{'0110111000111', '0001110001001', '1110001110110', '1001000111000'}"
1677,6.922203490179748,"{'1110110101111', '0001001010000', '1111010110111', '0000101001000'}"
1678,6.912907113404456,"{'0101000000111', '0001111110101', '1010111111000', '1110000001010'}"
1679,8.064877274228408,"{'1110011001101', '0100110011000', '0001100110010', '1011001100111'}"
1680,8.087844946566328,"{'0111001011011', '0010010110001', '1000110100100', '1101101001110'}"
1681,7.501033464292169,"{'1100001100001', '0011110011110', '0111100111100', '1000011000011'}"
1682,7.4913477694537525,"{'0111000010111', '1110100001110', '1000111101000', '0001011110001'}"
1683,6.881531831017072,"{'0000100001110', '1111011110001', '0111000010000', '1000111101111'}"
1684,7.2898124850625265,"{'0101111101110', '0111011111010', '1000100000101', '1010000010001'}"
1685,7.706403699936349,"{'1101100011000', '0010011100111', '0001100011011', '1110011100100'}"
1686,7.391785080459947,"{'0101110101111', '0000101000101', '1111010111010', '1010001010000'}"
1687,6.80819791404187,"{'1100111100000', '0000011110011', '0011000011111', '1111100001100'}"
1688,8.302280588164084,"{'0011100101010', '1100011010101', '0101010011100', '1010101100011'}"
1689,7.6923081050757744,"{'0011100111000', '1100011000111', '0001110011100', '1110001100011'}"
1690,8.030011009352418,"{'1000010101010', '0101010100001', '0111101010101', '1010101011110'}"
1691,8.44290062255654,"{'0101001110101', '1010111001010', '0101000110101', '1010110001010'}"
1692,8.199604780116585,"{'0011000101101', '1100111010010', '0100101110011', '1011010001100'}"
1693,8.516126706712726,"{'0110010011001', '0110011011001', '1001100100110', '1001101100110'}"
1694,7.2248082887530805,"{'1011110111011', '1101110111101', '0010001000010', '0100001000100'}"
1695,5.450613971693091,"{'0111111111011', '1000000000100', '0010000000001', '1101111111110'}"
1696,7.217345417633507,"{'1111001011110', '1000010110000', '0111101001111', '0000110100001'}"
1697,7.831085218227314,"{'1101111001010', '1010110000100', '0010000110101', '0101001111011'}"
1698,7.785938584624164,"{'0100110110111', '1110110110010', '1011001001000', '0001001001101'}"
1699,7.153227523052086,"{'1000110011111', '0000011001110', '1111100110001', '0111001100000'}"
1700,8.532844930518628,"{'1001100110010', '1011001100110', '0100110011001', '0110011001101'}"
1701,7.827453089516257,"{'1100100010011', '0011011101100'}"
1702,6.909037529407655,"{'0111111100101', '0101100000001', '1010011111110', '1000000011010'}"
1703,7.263161192073647,"{'0001110111011', '1101110111000', '0010001000111', '1110001000100'}"
1704,6.940956408211219,"{'0111101111011', '0010000100001', '1000010000100', '1101111011110'}"
1705,7.092428906182742,"{'0111001011111', '1111101001110', '1000110100000', '0000010110001'}"
1706,7.4278694257655795,"{'1010000010011', '0011011111010', '0101111101100', '1100100000101'}"
1707,8.38411310027418,"{'0110100110011', '1001011001100', '1100110010110', '0011001101001'}"
1708,6.574654765256928,"{'0100100000001', '0111111101101', '1000000010010', '1011011111110'}"
1709,8.266052401672011,"{'0110111001101', '1011001110110', '1001000110010', '0100110001001'}"
1710,6.139987116893495,"{'1111111010100', '0000000101011', '0010101111111', '1101010000000'}"
1711,7.312566061453853,"{'0010010101111', '0000101011011', '1111010100100', '1101101010000'}"
1712,5.804009847675936,"{'0100011111111', '0000000011101', '1111111100010', '1011100000000'}"
1713,8.224027995519359,"{'1001001110011', '0011000110110', '0110110001100', '1100111001001'}"
1714,7.4918614495527756,"{'1101011001111', '1111001101011', '0010100110000', '0000110010100'}"
1715,8.378513413067026,"{'0011001011010', '0101101001100', '1010010110011', '1100110100101'}"
1716,6.84728485591295,"{'1110100001000', '0001000010111', '0001011110111', '1110111101000'}"
1717,7.523371764003282,"{'0110001001111', '1001110110000', '1111001000110', '0000110111001'}"
1718,7.899443612886284,"{'1011010111011', '0100101000100', '0010001010010', '1101110101101'}"
1719,8.437303179517079,"{'1011010110010', '0100110101101', '1011001010010', '0100101001101'}"
1720,7.914294285552743,"{'0101110010111', '1010001101000', '1110100111010', '0001011000101'}"
1721,8.0844930334188,"{'1001110110100', '0110001001011', '1101001000110', '0010110111001'}"
1722,7.949239904120095,"{'1010100001001', '1001000010101', '0101011110110', '0110111101010'}"
1723,8.488831577807975,"{'1001001100110', '0110011001001', '0110110011001', '1001100110110'}"
1724,8.13649573146801,"{'1010101100001', '1000011010101', '0101010011110', '0111100101010'}"
1725,7.760945045457525,"{'0110111011011', '0010010001001', '1001000100100', '1101101110110'}"
1726,8.230350854558576,"{'0011011011001', '1001101101100', '0110010010011', '1100100100110'}"
1727,8.19834358779796,"{'0110010100100', '0010010100110', '1001101011011', '1101101011001'}"
1728,8.205509634030534,"{'0011010101100', '1100101010011'}"
1729,8.157395082375025,"{'0010100110011', '0011001101011', '1100110010100', '1101011001100'}"
1730,7.650203658307527,"{'0110111110010', '1001000001101', '1011000001001', '0100111110110'}"
1731,7.26627533991182,"{'0010001000100', '1101110111011'}"
1732,8.078036274532742,"{'0011100101011', '1100011010100', '1101010011100', '0010101100011'}"
1733,7.404571759837394,"{'0111010101111', '0000101010001', '1000101010000', '1111010101110'}"
1734,8.011664498725526,"{'0101100111000', '0001110011010', '1110001100101', '1010011000111'}"
1735,5.205756383270748,"{'1100000000001', '0011111111110', '0111111111100', '1000000000011'}"
1736,8.052359389546488,"{'1010011110011', '0011000011010', '0101100001100', '1100111100101'}"
1737,7.484822631339124,"{'1010101101111', '1111011010101', '0000100101010', '0101010010000'}"
1738,8.01164097998889,"{'1010101000100', '0010001010101', '1101110101010', '0101010111011'}"
1739,6.323426386165466,"{'0000000101101', '0100101111111', '1011010000000', '1111111010010'}"
1740,7.393871541052839,"{'1110000011001', '0110011111000', '0001111100110', '1001100000111'}"
1741,7.783163650901512,"{'0001010101011', '1101010101000', '0010101010111', '1110101010100'}"
1742,6.999563513187788,"{'1101011101111', '0000100010100', '1111011101011', '0010100010000'}"
1743,8.055260617310681,"{'1001000011010', '0101100001001', '0110111100101', '1010011110110'}"
1744,7.319255697439421,"{'0000110000110', '1111001111001', '0110000110000', '1001111001111'}"
1745,7.937187068613212,"{'1110010110011', '0011001011000', '1100110100111', '0001101001100'}"
1746,7.52714210426503,"{'0001100011110', '1000011100111', '1110011100001', '0111100011000'}"
1747,7.862184968665639,"{'0011011011011', '1100100100100', '0010010010011', '1101101101100'}"
1748,7.850805036419421,"{'1101101011011', '0010010100100'}"
1749,7.878126559349397,"{'0101000111000', '0001110001010', '1110001110101', '1010111000111'}"
1750,7.761778823237819,"{'0010101000010', '0100001010100', '1011110101011', '1101010111101'}"
1751,7.928992351118449,"{'0111001100001', '0111100110001', '1000110011110', '1000011001110'}"
1752,7.385928767545715,"{'0011111010001', '0111010000011', '1100000101110', '1000101111100'}"
1753,7.428799216735003,"{'0010010110000', '0000110100100', '1111001011011', '1101101001111'}"
1754,8.047411665838672,"{'1010110010111', '1110100110101', '0101001101000', '0001011001010'}"
1755,7.934670055590798,"{'0100101010111', '0001010101101', '1110101010010', '1011010101000'}"
1756,7.669270767155604,"{'1101101000111', '0001110100100', '1110001011011', '0010010111000'}"
1757,7.21164704693703,"{'0111100101111', '1111010011110', '0000101100001', '1000011010000'}"
1758,8.091599195660839,"{'1101110010110', '0110100111011', '0010001101001', '1001011000100'}"
1759,8.382035250879435,"{'1001011001110', '1000110010110', '0110100110001', '0111001101001'}"
1760,6.237597695760799,"{'1110111100000', '0000011110111', '0001000011111', '1111100001000'}"
1761,8.299291259044498,"{'0101000101001', '1001010001010', '1010111010110', '0110101110101'}"
1762,6.923705994332064,"{'1101111110101', '0101000000100', '0010000001010', '1010111111011'}"
1763,7.298583361647825,"{'0000100101110', '1111011010001', '0111010010000', '1000101101111'}"
1764,7.068767019481357,"{'0110100100000', '1001011011111', '1111101101001', '0000010010110'}"
1765,8.21951604673055,"{'1011101011010', '0101101011101', '0100010100101', '1010010100010'}"
1766,7.460948528890922,"{'1100101010000', '0011010101111', '1111010101100', '0000101010011'}"
1767,7.953304683277208,"{'0001100111010', '1110011000101', '1010001100111', '0101110011000'}"
1768,8.086782189452908,"{'0111011001100', '1000100110011', '1100110010001', '0011001101110'}"
1769,6.802899865835601,"{'0000101111000', '0001111010000', '1110000101111', '1111010000111'}"
1770,6.85833417482605,"{'1111101100100', '1101100100000', '0000010011011', '0010011011111'}"
1771,6.205142283974733,"{'0011000000001', '1000000001100', '1100111111110', '0111111110011'}"
1772,7.722955787844407,"{'1011101100111', '0001100100010', '1110011011101', '0100010011000'}"
1773,7.682248246046656,"{'1111010011010', '1010011010000', '0000101100101', '0101100101111'}"
1774,7.869246811378407,"{'0101011101000', '1010100010111', '0001011101010', '1110100010101'}"
1775,7.041548236708095,"{'0010001010000', '1101110101111', '1111010111011', '0000101000100'}"
1776,8.37799523178166,"{'1011001110101', '1010111001101', '0100110001010', '0101000110010'}"
1777,8.343494725772494,"{'0100110110001', '1000110110010', '0111001001101', '1011001001110'}"
1778,7.7114757613504175,"{'0111010111101', '1000101000010', '1011110101110', '0100001010001'}"
1779,5.957917493724934,"{'0001001000000', '1111110110111', '0000001001000', '1110110111111'}"
1780,8.175169417810885,"{'1010011011011', '0101100100100', '1101101100101', '0010010011010'}"
1781,8.301326473659762,"{'0110101001011', '0010110101001', '1101001010110', '1001010110100'}"
1782,6.6227104409633135,"{'0110000001000', '1001111110111', '0001000000110', '1110111111001'}"
1783,7.6877131266511975,"{'1101101100111', '1110011011011', '0010010011000', '0001100100100'}"
1784,7.929250584099602,"{'1001100100001', '0111101100110', '0110011011110', '1000010011001'}"
1785,8.078348310104918,"{'1000101100100', '0111010011011', '0010011010001', '1101100101110'}"
1786,8.24560034870618,"{'0101000110011', '0011001110101', '1010111001100', '1100110001010'}"
1787,6.646022814695041,"{'0100011000000', '0000001100010', '1011100111111', '1111110011101'}"
1788,6.5372110690959655,"{'1101011111110', '1000000010100', '0010100000001', '0111111101011'}"
1789,6.05912417027913,"{'0001111111000', '1110000000111'}"
1790,7.374507134423983,"{'0111010111110', '1000001010001', '1000101000001', '0111110101110'}"
1791,6.625711681432405,"{'0110000011111', '1001111100000', '0000011111001', '1111100000110'}"
1792,7.863684058141208,"{'1100010100011', '0011101011100'}"
1793,7.992124802768533,"{'1011011000100', '0100100111011', '1101110010010', '0010001101101'}"
1794,7.062693565554454,"{'0011101111100', '0011111011100', '1100000100011', '1100010000011'}"
1795,4.275521401137926,"{'1111111111100', '0011111111111', '1100000000000', '0000000000011'}"
1796,6.905913547744229,"{'1111101011101', '1011101011111', '0100010100000', '0000010100010'}"
1797,7.534626268982747,"{'1000110001000', '1110111001110', '0111001110111', '0001000110001'}"
1798,8.015013203307582,"{'0111100010101', '1000011101010', '1010100011110', '0101011100001'}"
1799,7.419641661725162,"{'0011011010000', '1100100101111', '1111010010011', '0000101101100'}"
1800,8.452595679472985,"{'0110011000110', '0110001100110', '1001110011001', '1001100111001'}"
1801,7.092671873334506,"{'1100010000010', '1011111011100', '0100000100011', '0011101111101'}"
1802,8.51652528520745,"{'1010011010010', '0101100101101', '0100101100101', '1011010011010'}"
1803,7.076038840684307,"{'1110001001111', '1111001000111', '0001110110000', '0000110111000'}"
1804,7.808701985727261,"{'1100010001110', '0011101110001', '0111000100011', '1000111011100'}"
1805,6.4279539389901394,"{'0000110100000', '1111001011111', '0000010110000', '1111101001111'}"
1806,7.775691665245127,"{'1110010010100', '0001101101011', '0010100100111', '1101011011000'}"
1807,6.603778615226877,"{'1101100111111', '1111110011011', '0000001100100', '0010011000000'}"
1808,7.421121920084752,"{'1110100011000', '1110011101000', '0001011100111', '0001100010111'}"
1809,7.595968776975201,"{'1111000110110', '0110110001111', '1001001110000', '0000111001001'}"
1810,8.012629477820774,"{'1001100001100', '1100111100110', '0011000011001', '0110011110011'}"
1811,7.185657933280507,"{'1100000111101', '1011110000011', '0100001111100', '0011111000010'}"
1812,6.898207910430491,"{'0001100001111', '1111000011000', '0000111100111', '1110011110000'}"
1813,7.654033337018025,"{'0111101011011', '0010010100001', '1000010100100', '1101101011110'}"
1814,8.224810251031455,"{'1000110001010', '0101000110001', '1010111001110', '0111001110101'}"
1815,7.500878385561048,"{'0111010110000', '1111001010001', '0000110101110', '1000101001111'}"
1816,7.223041800623877,"{'1001011100000', '0110100011111', '1111100010110', '0000011101001'}"
1817,7.596179792453224,"{'1100100010111', '1110100010011', '0001011101100', '0011011101000'}"
1818,8.392422468823092,"{'0111001011010', '0101101001110', '1000110100101', '1010010110001'}"
1819,6.127104173477063,"{'1111101111011', '1101111011111', '0010000100000', '0000010000100'}"
1820,6.519624301404267,"{'1001111111000', '0110000000111', '1110000000110', '0001111111001'}"
1821,7.258525385772649,"{'1001011101111', '0110100010000', '1111011101001', '0000100010110'}"
1822,7.730697841404551,"{'1110101100011', '0011100101000', '1100011010111', '0001010011100'}"
1823,8.199282374144977,"{'1001100100010', '1011101100110', '0100010011001', '0110011011101'}"
1824,5.571584824952177,"{'0111111110000', '0000111111110', '1000000001111', '1111000000001'}"
1825,8.101483251394214,"{'1010100100100', '1101101101010', '0010010010101', '0101011011011'}"
1826,6.915130713483641,"{'1001111111010', '0101111111001', '0110000000101', '1010000000110'}"
1827,4.706682656665989,"{'1111011111111', '0000000010000', '0000100000000', '1111111101111'}"
1828,8.134362803703153,"{'1011010001011', '0100101110100', '0010111010010', '1101000101101'}"
1829,8.468933188240864,"{'1010010100101', '0101101011010'}"
1830,7.620412960297649,"{'1000011011000', '0111100100111', '1110010011110', '0001101100001'}"
1831,8.360869295792952,"{'0110011001011', '1001100110100', '1101001100110', '0010110011001'}"
1832,7.4452386059582345,"{'1101000001110', '0111000001011', '0010111110001', '1000111110100'}"
1833,7.940023399382046,"{'1001110010111', '1110100111001', '0110001101000', '0001011000110'}"
1834,8.293621278992687,"{'0100101001100', '1011010110011', '1100110101101', '0011001010010'}"
1835,7.121335472297945,"{'0001010000100', '0010000101000', '1101111010111', '1110101111011'}"
1836,7.566910735712964,"{'0101000001001', '1010111110110', '0110111110101', '1001000001010'}"
1837,7.366232653981041,"{'0101000000110', '0110000001010', '1010111111001', '1001111110101'}"
1838,8.170377745385142,"{'1001100010100', '1101011100110', '0110011101011', '0010100011001'}"
1839,7.674039714730711,"{'0110010111110', '1000001011001', '0111110100110', '1001101000001'}"
1840,7.707019686994437,"{'1101000100100', '1101101110100', '0010111011011', '0010010001011'}"
1841,7.70475084230095,"{'0111010111000', '1110001010001', '0001110101110', '1000101000111'}"
1842,7.716109515273038,"{'1101100111000', '0001110011011', '1110001100100', '0010011000111'}"
1843,7.154021976796244,"{'0001001000010', '1011110110111', '0100001001000', '1110110111101'}"
1844,6.866716282728541,"{'1100111110111', '0011000001000', '0001000001100', '1110111110011'}"
1845,7.994608692882416,"{'0111001111001', '1000110000110', '1001111001110', '0110000110001'}"
1846,7.188121648289117,"{'1011101110111', '1110111011101', '0100010001000', '0001000100010'}"
1847,2.8964454009262735,"{'0000000000000', '1111111111111'}"
1848,7.35206068210076,"{'1000001111010', '1010000111110', '0111110000101', '0101111000001'}"
1849,8.227950034946604,"{'0110111000110', '1001110001001', '0110001110110', '1001000111001'}"
1850,7.9792398421374715,"{'1000101110100', '0111010001011', '0010111010001', '1101000101110'}"
1851,6.689160143226515,"{'0001001100000', '1111100110111', '0000011001000', '1110110011111'}"
1852,8.169281723804591,"{'0111001101100', '0011011001110', '1100100110001', '1000110010011'}"
1853,5.9695421331924345,"{'1110111111100', '0001000000011', '0011111110111', '1100000001000'}"
1854,6.026197489453287,"{'1111101111101', '0100000100000', '0000010000010', '1011111011111'}"
1855,8.174868973113078,"{'0011101011010', '0101101011100', '1100010100101', '1010010100011'}"
1856,7.470330487774736,"{'1000111000001', '1000001110001', '0111110001110', '0111000111110'}"
1857,7.866507002708531,"{'0101111010100', '0010101111010', '1010000101011', '1101010000101'}"
1858,6.4339584672076615,"{'0000011000001', '0111110011111', '1000001100000', '1111100111110'}"
1859,7.5201127632417375,"{'0100011001111', '1111001100010', '1011100110000', '0000110011101'}"
1860,7.5326437456035915,"{'1111000111001', '1001110001111', '0000111000110', '0110001110000'}"
1861,6.840638498576631,"{'0100000011110', '1000011111101', '1011111100001', '0111100000010'}"
1862,6.824361029676375,"{'0000010010100', '0010100100000', '1101011011111', '1111101101011'}"
1863,7.496870658829273,"{'0110000010011', '1100100000110', '1001111101100', '0011011111001'}"
1864,8.016506369463974,"{'1110100101010', '1010101101000', '0101010010111', '0001011010101'}"
1865,7.421030934885617,"{'0100010111110', '1000001011101', '1011101000001', '0111110100010'}"
1866,7.505947633985304,"{'0001110011110', '1000011000111', '1110001100001', '0111100111000'}"
1867,7.149695631360039,"{'0110111111010', '1001000000101', '1010000001001', '0101111110110'}"
1868,8.194555382517628,"{'1011000101011', '0100111010100', '1101010001101', '0010101110010'}"
1869,6.9118525786584275,"{'0001000100001', '1110111011110', '1000010001000', '0111101110111'}"
1870,8.216039539490954,"{'1010110100100', '0101001011011', '1101101001010', '0010010110101'}"
1871,8.016181331682331,"{'1101001000101', '0101110110100', '0010110111010', '1010001001011'}"
1872,7.605450464182347,"{'0001001111001', '1110110000110', '1001111001000', '0110000110111'}"
1873,6.000512650443395,"{'1111101111100', '1100000100000', '0000010000011', '0011111011111'}"
1874,7.152281747610335,"{'1111000111101', '1011110001111', '0000111000010', '0100001110000'}"
1875,8.097659265748817,"{'0101001100111', '0001100110101', '1010110011000', '1110011001010'}"
1876,8.172181137547103,"{'0111010001010', '0101000101110', '1000101110101', '1010111010001'}"
1877,7.888336095487771,"{'1001000111011', '1101110001001', '0110111000100', '0010001110110'}"
1878,7.557694715630188,"{'1111010101101', '0100101010000', '0000101010010', '1011010101111'}"
1879,7.128181608052501,"{'1001100100000', '1111101100110', '0110011011111', '0000010011001'}"
1880,6.639289628818898,"{'1000010100000', '1111101011110', '0000010100001', '0111101011111'}"
1881,8.564282645361427,"{'0110011010101', '1010101100110', '0101010011001', '1001100101010'}"
1882,7.842213825235325,"{'1110100110100', '1101001101000', '0001011001011', '0010110010111'}"
1883,7.939480057135657,"{'0100111011100', '1011000100011', '0011101110010', '1100010001101'}"
1884,7.288936980987887,"{'1110011111010', '0101111100111', '1010000011000', '0001100000101'}"
1885,8.075167844232078,"{'0011011010100', '0010101101100', '1100100101011', '1101010010011'}"
1886,7.932099808803558,"{'0011001100001', '1000011001100', '1100110011110', '0111100110011'}"
1887,6.267680151789128,"{'0011001111111', '1100110000000', '1111111001100', '0000000110011'}"
1888,7.9295620532054,"{'0100010011011', '0010011011101', '1011101100100', '1101100100010'}"
1889,6.55116405499038,"{'0001000000101', '1010000001000', '0101111110111', '1110111111010'}"
1890,8.037942311955138,"{'1110011010010', '0100101100111', '0001100101101', '1011010011000'}"
1891,7.709992271094153,"{'1101000011011', '1101100001011', '0010011110100', '0010111100100'}"
1892,8.137653470178213,"{'0110111011001', '0110010001001', '1001101110110', '1001000100110'}"
1893,8.327938704634242,"{'1001011010001', '0110100101110', '0111010010110', '1000101101001'}"
1894,6.891629460782231,"{'0000010001101', '0100111011111', '1011000100000', '1111101110010'}"
1895,7.449272371070675,"{'0010011001111', '1101100110000', '1111001100100', '0000110011011'}"
1896,8.115699415234033,"{'0110110000101', '0101111001001', '1001001111010', '1010000110110'}"
1897,8.328738593149605,"{'1001101110010', '1011000100110', '0100111011001', '0110010001101'}"
1898,8.194176539112961,"{'0100111100110', '0110011110010', '1011000011001', '1001100001101'}"
1899,7.8930072974807,"{'1101011011101', '0010100100010', '0100010010100', '1011101101011'}"
1900,7.553984893945774,"{'0110000101000', '1001111010111', '1110101111001', '0001010000110'}"
1901,6.738497788091021,"{'1101110100000', '0010001011111', '0000010111011', '1111101000100'}"
1902,7.690098144483132,"{'0011100011000', '0001100011100', '1100011100111', '1110011100011'}"
1903,7.414316268676485,"{'0000101010100', '0010101010000', '1111010101011', '1101010101111'}"
1904,8.403805371935425,"{'0100110001101', '1011000110010', '0100111001101', '1011001110010'}"
1905,8.390141813615209,"{'1001001110010', '0110110001101', '1011000110110', '0100111001001'}"
1906,7.9962163804337365,"{'0001010011001', '1001100101000', '0110011010111', '1110101100110'}"
1907,8.334342531097109,"{'0100011011001', '1001101100010', '1011100100110', '0110010011101'}"
1908,5.810661171631588,"{'1111111011100', '0000000100011', '1100010000000', '0011101111111'}"
1909,7.2667854336696855,"{'0000100101011', '1111011010100', '1101010010000', '0010101101111'}"
1910,5.4396809429340385,"{'1000000000111', '1110000000001', '0001111111110', '0111111111000'}"
1911,7.789401560060133,"{'0111011011101', '1011101101110', '1000100100010', '0100010010001'}"
1912,7.774383750207994,"{'0011010111000', '1110001010011', '0001110101100', '1100101000111'}"
1913,8.521197969105879,"{'1001010101010', '1010101010110', '0110101010101', '0101010101001'}"
1914,6.219832519828923,"{'0010000011111', '0000011111011', '1111100000100', '1101111100000'}"
1915,8.182664632767684,"{'1000110111001', '0111001000110', '1001110110001', '0110001001110'}"
1916,7.938137302285253,"{'1110110011001', '0110011001000', '1001100110111', '0001001100110'}"
1917,8.34178981424282,"{'1001110001101', '0100111000110', '0110001110010', '1011000111001'}"
1918,7.179036937730267,"{'0000011000110', '1111100111001', '1001110011111', '0110001100000'}"
1919,7.962934997669894,"{'0001101000110', '0110001011000', '1110010111001', '1001110100111'}"
1920,6.615560326474783,"{'1111000000110', '0000111111001', '0110000001111', '1001111110000'}"
1921,6.703965149963674,"{'0000010111101', '1111101000010', '0100001011111', '1011110100000'}"
1922,8.329115723382737,"{'1011000111010', '1010001110010', '0100111000101', '0101110001101'}"
1923,7.883610943747117,"{'1110001110010', '0001110001101', '1011000111000', '0100111000111'}"
1924,6.156133939768874,"{'1000101111111', '0111010000000', '0000000101110', '1111111010001'}"
1925,8.369089624925252,"{'0110100010110', '1001011101001'}"
1926,8.500465978647707,"{'1010100110110', '0110110010101', '0101011001001', '1001001101010'}"
1927,8.144617050511318,"{'1101001100010', '1011100110100', '0010110011101', '0100011001011'}"
1928,8.155369924769143,"{'1001101110011', '0110010001100', '1100111011001', '0011000100110'}"
1929,7.280237983652674,"{'0110110000001', '1001001111110', '0111111001001', '1000000110110'}"
1930,7.7969204052405505,"{'0001011010100', '1101010010111', '1110100101011', '0010101101000'}"
1931,8.221116373197653,"{'0111001010011', '1000110101100', '1100101001110', '0011010110001'}"
1932,7.273214000694416,"{'0101111001111', '0000110000101', '1111001111010', '1010000110000'}"
1933,7.783955684934444,"{'0110000010110', '1001111101001', '1001011111001', '0110100000110'}"
1934,8.005924705902107,"{'0100011101100', '0011011100010', '1100100011101', '1011100010011'}"
1935,8.023671539651959,"{'1101010001100', '0010101110011', '1100111010100', '0011000101011'}"
1936,6.839638796069806,"{'0010000010111', '0001011111011', '1110100000100', '1101111101000'}"
1937,7.204227369974685,"{'0100101111110', '1011010000001', '1000000101101', '0111111010010'}"
1938,6.310055869569066,"{'1100000000110', '0011111111001', '0110000000011', '1001111111100'}"
1939,7.049971029478196,"{'0100000100111', '1110010000010', '0001101111101', '1011111011000'}"
1940,8.137582762293206,"{'0111010110011', '0011001010001', '1100110101110', '1000101001100'}"
1941,7.57945530258007,"{'0000110001101', '0100111001111', '1011000110000', '1111001110010'}"
1942,8.161118440307046,"{'1001100100100', '0010010011001', '0110011011011', '1101101100110'}"
1943,7.150005931991173,"{'1011110111100', '0100001000011', '1100001000010', '0011110111101'}"
1944,8.168796155374267,"{'0110001101110', '1000100111001', '1001110010001', '0111011000110'}"
1945,6.116396102096088,"{'1111110001000', '1110111000000', '0001000111111', '0000001110111'}"
1946,6.964855671269308,"{'0001101101111', '1111011011000', '0000100100111', '1110010010000'}"
1947,8.539229344943722,"{'0101001011001', '0110010110101', '1001101001010', '1010110100110'}"
1948,6.737921531068174,"{'0001100000011', '1110011111100', '0011111100111', '1100000011000'}"
1949,7.865126867796447,"{'1100010100100', '1101101011100', '0010010100011', '0011101011011'}"
1950,8.132328647758017,"{'0011010110100', '1101001010011', '1100101001011', '0010110101100'}"
1951,6.861306619082523,"{'1111101011011', '0000010100100', '0010010100000', '1101101011111'}"
1952,7.422365316817437,"{'0000110100011', '0011101001111', '1100010110000', '1111001011100'}"
1953,7.116600252716123,"{'1011111001000', '0100000110111', '0001001111101', '1110110000010'}"
1954,7.634399239979507,"{'0001011011101', '1110100100010', '1011101101000', '0100010010111'}"
1955,6.977555728605222,"{'1001111111001', '0110000000110'}"
1956,7.047451977719976,"{'1110000010011', '1100100000111', '0011011111000', '0001111101100'}"
1957,6.855685409070948,"{'1100010100000', '1111101011100', '0011101011111', '0000010100011'}"
1958,7.655102173545643,"{'0000101101010', '1010100101111', '1111010010101', '0101011010000'}"
1959,7.757902280233013,"{'0001000110101', '1110111001010', '1010110001000', '0101001110111'}"
1960,7.612414200426686,"{'0100000111010', '1011111000101', '1010001111101', '0101110000010'}"
1961,5.849318517329133,"{'1011101111111', '0100010000000', '0000000100010', '1111111011101'}"
1962,7.077252035254611,"{'0000100011011', '0010011101111', '1101100010000', '1111011100100'}"
1963,8.112748918468926,"{'1010001100011', '0011100111010', '1100011000101', '0101110011100'}"
1964,5.967925086611437,"{'0000111111100', '0011111110000', '1100000001111', '1111000000011'}"
1965,6.252840986573834,"{'0001000001111', '0000111110111', '1110111110000', '1111000001000'}"
1966,7.535286289726521,"{'1100110110000', '1111001001100', '0000110110011', '0011001001111'}"
1967,7.614809556824396,"{'1001010101111', '0000101010110', '0110101010000', '1111010101001'}"
1968,7.840527428256895,"{'0001001110010', '1011000110111', '0100111001000', '1110110001101'}"
1969,7.0224211575761135,"{'1000000101011', '1101010000001', '0010101111110', '0111111010100'}"
1970,8.234113673926677,"{'0010110010010', '1101001101101', '0100100110100', '1011011001011'}"
1971,7.14408294947955,"{'0111111001100', '0011001111110', '1100110000001', '1000000110011'}"
1972,7.894731977338669,"{'1011101101100', '1100100100010', '0011011011101', '0100010010011'}"
1973,7.448527375796795,"{'0111110101100', '1000001010011', '0011010111110', '1100101000001'}"
1974,7.697471496092023,"{'1100000110101', '0101001111100', '1010110000011', '0011111001010'}"
1975,7.5347493237582785,"{'1001111101011', '0010100000110', '0110000010100', '1101011111001'}"
1976,6.6813826854795195,"{'1111101010111', '0000010101000', '0001010100000', '1110101011111'}"
1977,7.994459619028568,"{'0111101010110', '1000010101001', '0110101011110', '1001010100001'}"
1978,5.851843977157794,"{'0000000110111', '0001001111111', '1111111001000', '1110110000000'}"
1979,7.436711649379465,"{'1110111010100', '1101010001000', '0010101110111', '0001000101011'}"
1980,7.410753569581907,"{'0000110001100', '0011000110000', '1111001110011', '1100111001111'}"
1981,8.24347804404553,"{'0110010011011', '1101100100110', '0010011011001', '1001101100100'}"
1982,7.746832439301135,"{'0001101011011', '0010010100111', '1101101011000', '1110010100100'}"
1983,7.723883552702797,"{'1000011110101', '1010111100001', '0111100001010', '0101000011110'}"
1984,6.81685375145511,"{'1101111110011', '1100111111011', '0010000001100', '0011000000100'}"
1985,8.333735054494387,"{'0100101101101', '1011010010010', '0100100101101', '1011011010010'}"
1986,7.702705164961255,"{'1010000111101', '0101111000010', '0100001111010', '1011110000101'}"
1987,7.733649956096738,"{'0110011001111', '1111001100110', '1001100110000', '0000110011001'}"
1988,7.22423142547055,"{'0101111110001', '0111000000101', '1010000001110', '1000111111010'}"
1989,8.070661166352876,"{'1010011000010', '1011110011010', '0101100111101', '0100001100101'}"
1990,8.252417367988834,"{'1011100010110', '0110100011101', '0100011101001', '1001011100010'}"
1991,8.353121891619807,"{'1010110010011', '1100100110101', '0101001101100', '0011011001010'}"
1992,6.757040506900308,"{'1111100011000', '1110011100000', '0001100011111', '0000011100111'}"
1993,8.082488065793097,"{'1011100011101', '0100011100010'}"
1994,6.774991190100607,"{'1111100111101', '0100001100000', '1011110011111', '0000011000010'}"
1995,7.347427075336463,"{'0011101000001', '0111110100011', '1100010111110', '1000001011100'}"
1996,7.329423983461413,"{'0010111110100', '1101000001011'}"
1997,7.398738355892446,"{'1001111100001', '0111100000110', '1000011111001', '0110000011110'}"
1998,7.675935294178912,"{'0001110001011', '0010111000111', '1101000111000', '1110001110100'}"
1999,7.007922177737714,"{'0111100001000', '1110111100001', '1000011110111', '0001000011110'}"
2000,7.715820061322504,"{'0011000010100', '1100111101011', '1101011110011', '0010100001100'}"
2001,7.071802725961573,"{'0101101111110', '0111111011010', '1010010000001', '1000000100101'}"
2002,8.053302727716966,"{'1100110001011', '0010111001100', '0011001110100', '1101000110011'}"
2003,7.647830554671098,"{'0001001001001', '1110110110110', '0110110110111', '1001001001000'}"
2004,6.347060775758672,"{'1111111000101', '0000000111010', '0101110000000', '1010001111111'}"
2005,8.290296527322615,"{'0100010110101', '0101001011101', '1010110100010', '1011101001010'}"
2006,8.234440416106374,"{'1001000101010', '0101010001001', '1010101110110', '0110111010101'}"
2007,5.517694694476469,"{'1000011111111', '0000000011110', '1111111100001', '0111100000000'}"
2008,6.783727706906917,"{'1101000001111', '0010111110000', '1111000001011', '0000111110100'}"
2009,8.428053500434892,"{'0101010110110', '1001001010101', '1010101001001', '0110110101010'}"
2010,7.7592919749172165,"{'1101111001001', '1001001111011', '0110110000100', '0010000110110'}"
2011,6.261406380276096,"{'1101001111111', '1111111001011', '0000000110100', '0010110000000'}"
2012,7.214382475818812,"{'0001110111101', '1110001000010', '1011110111000', '0100001000111'}"
2013,8.216512990189393,"{'1001110011101', '1011100111001', '0100011000110', '0110001100010'}"
2014,8.358611834722943,"{'0100111010110', '1011000101001', '0110101110010', '1001010001101'}"
2015,8.0847392622803,"{'0101100111011', '1101110011010', '0010001100101', '1010011000100'}"
2016,6.766852652647103,"{'1110000001001', '0001111110110', '0110111111000', '1001000000111'}"
2017,8.14406588004063,"{'1001100001010', '1010111100110', '0101000011001', '0110011110101'}"
2018,7.740675693363003,"{'1110100011101', '0100011101000', '1011100010111', '0001011100010'}"
2019,7.880068582822979,"{'1011010111101', '0100101000010', '1011110101101', '0100001010010'}"
2020,8.016221850480072,"{'1110010010110', '0001101101001', '0110100100111', '1001011011000'}"
2021,8.175474334675377,"{'1100100110011', '0011011001100', '0011001101100', '1100110010011'}"
2022,7.434057174815177,"{'0001010111000', '1110001010111', '0001110101000', '1110101000111'}"
2023,7.4926488089993395,"{'0100001011110', '0111101000010', '1011110100001', '1000010111101'}"
2024,8.518698096343762,"{'0100110010110', '1011001101001', '0110100110010', '1001011001101'}"
2025,8.026022853939612,"{'1101110100101', '0010001011010', '1010010111011', '0101101000100'}"
2026,8.327003191402646,"{'0101110010010', '1010001101101', '1011011000101', '0100100111010'}"
2027,7.308555055744748,"{'0110001000001', '1000001000110', '1001110111110', '0111110111001'}"
2028,8.129459712907725,"{'1010001010100', '0101110101011', '0010101000101', '1101010111010'}"
2029,8.23349135419199,"{'1001010001110', '0111000101001', '0110101110001', '1000111010110'}"
2030,8.16372796995454,"{'0101110001100', '0011000111010', '1010001110011', '1100111000101'}"
2031,6.8004965605433565,"{'1111110001101', '1011000111111', '0100111000000', '0000001110010'}"
2032,7.765961796948993,"{'1011101000010', '0100001011101', '1011110100010', '0100010111101'}"
2033,8.236838408932872,"{'1100111001101', '1011001110011', '0100110001100', '0011000110010'}"
2034,8.119230341750882,"{'0110111001011', '1101001110110', '1001000110100', '0010110001001'}"
2035,7.718016153291645,"{'0011100011110', '0111100011100', '1100011100001', '1000011100011'}"
2036,7.716408416430431,"{'1110110011101', '0100011001000', '0001001100010', '1011100110111'}"
2037,6.921550178347266,"{'1110111101110', '0001000010001', '1000100001000', '0111011110111'}"
2038,7.177765768410783,"{'0001110110111', '1110001001000', '0001001000111', '1110110111000'}"
2039,8.309911679463482,"{'0011011001101', '1011001101100', '0100110010011', '1100100110010'}"
2040,7.87966490890849,"{'0001101010001', '0111010100111', '1110010101110', '1000101011000'}"
2041,6.99902902306134,"{'1111100100010', '1011101100000', '0000011011101', '0100010011111'}"
2042,6.915130188761618,"{'1000010001111', '0111101110000', '0000111011110', '1111000100001'}"
2043,7.077559903110463,"{'1000000101100', '1100101111110', '0011010000001', '0111111010011'}"
2044,7.4378705936132254,"{'0110111101000', '1110100001001', '0001011110110', '1001000010111'}"
2045,8.398602271666702,"{'1100101100110', '1001100101100', '0011010011001', '0110011010011'}"
2046,7.563125751569486,"{'1000011010111', '1110101100001', '0001010011110', '0111100101000'}"
2047,8.0244594851816,"{'0100010011101', '1011101100010', '0100011011101', '1011100100010'}"
2048,7.795929751769037,"{'1010110111100', '0011110110101', '0101001000011', '1100001001010'}"
2049,7.9177708858059015,"{'0101110100111', '0001101000101', '1110010111010', '1010001011000'}"
2050,6.620277510214561,"{'1000100111111', '1111110010001', '0000001101110', '0111011000000'}"
2051,6.8637794231245035,"{'0111111100110', '1000000011001', '1001100000001', '0110011111110'}"
2052,7.549896296382643,"{'1010010000100', '0101101111011', '1101111011010', '0010000100101'}"
2053,6.19652547571984,"{'1100101111111', '1111111010011', '0000000101100', '0011010000000'}"
2054,8.133332510256437,"{'1100110001001', '0011001110110', '1001000110011', '0110111001100'}"
2055,8.207847315433018,"{'0110010100011', '1100010100110', '0011101011001', '1001101011100'}"
2056,7.2458876466607,"{'0111111010101', '1010101111110', '1000000101010', '0101010000001'}"
2057,7.593703333542282,"{'0011101101000', '0001011011100', '1100010010111', '1110100100011'}"
2058,7.413234445477056,"{'1100001010111', '0001010111100', '0011110101000', '1110101000011'}"
2059,6.9758067345361985,"{'1111100010011', '1100100011111', '0011011100000', '0000011101100'}"
2060,7.961495230268881,"{'1001101101000', '0110010010111', '1110100100110', '0001011011001'}"
2061,8.012430057776925,"{'1000101011100', '0111010100011', '0011101010001', '1100010101110'}"
2062,6.911966170323478,"{'0111100010000', '0000100011110', '1111011100001', '1000011101111'}"
2063,7.871658259160189,"{'0101010110111', '1110110101010', '0001001010101', '1010101001000'}"
2064,8.206248363074414,"{'1010110111010', '0101110110101', '1010001001010', '0101001000101'}"
2065,5.872524933420139,"{'1111110110000', '0000110111111', '1111001000000', '0000001001111'}"
2066,8.19005678701701,"{'0100100101110', '1011011010001', '0111010010010', '1000101101101'}"
2067,8.116122294485308,"{'1101001001001', '1001001001011', '0010110110110', '0110110110100'}"
2068,6.021557672823528,"{'1111110111011', '1101110111111', '0010001000000', '0000001000100'}"
2069,7.437481151953811,"{'0110101101111', '0000100101001', '1001010010000', '1111011010110'}"
2070,7.801846622076724,"{'1100100111000', '0011011000111', '0001110010011', '1110001101100'}"
2071,7.1052356390233165,"{'0011100001111', '1100011110000', '1111000011100', '0000111100011'}"
2072,5.824855951700313,"{'0000101000000', '0000001010000', '1111110101111', '1111010111111'}"
2073,7.139497681317723,"{'0001000110111', '1110111001000', '1110110001000', '0001001110111'}"
2074,7.359188455782606,"{'0101001111110', '1010110000001', '0111111001010', '1000000110101'}"
2075,8.178899425842257,"{'1011101000110', '0100010111001', '0110001011101', '1001110100010'}"
2076,8.222924930148253,"{'0100100101100', '0011010010010', '1011011010011', '1100101101101'}"
2077,7.680371856453681,"{'0011101010111', '1110101011100', '1100010101000', '0001010100011'}"
2078,7.694252356076362,"{'1001001000011', '1100001001001', '0110110111100', '0011110110110'}"
2079,7.741306353003703,"{'1100011110011', '1100111100011', '0011000011100', '0011100001100'}"


==> anc/data/equiv_classes_length_14.csv <==
,entropy,members
0,9.085927665340833,"{'01010011001010', '10101100110101'}"
1,8.586263935573111,"{'01111001001010', '10000110110101', '10101101100001', '01010010011110'}"
2,8.049181535380388,"{'00001100101011', '00101011001111', '11010100110000', '11110011010100'}"
3,6.85702829047003,"{'00100010111111', '11111101000100', '11011101000000', '00000010111011'}"
4,8.603681039180852,"{'01101010011000', '10010101100111', '11100110101001', '00011001010110'}"
5,8.745348689355033,"{'10100101011100', '01011010100011', '11000101011010', '00111010100101'}"
6,8.792819088405118,"{'01110110010110', '01101001101110', '10001001101001', '10010110010001'}"
7,8.363404646700607,"{'00010100110011', '11101011001100', '00110011010111', '11001100101000'}"
8,8.606435724721258,"{'10011101100100', '00100110111001', '11011001000110', '01100010011011'}"
9,6.80151359649258,"{'01101110000000', '10010001111111', '11111110001001', '00000001110110'}"
10,7.285324978501653,"{'11000001000011', '11000010000011', '00111101111100', '00111110111100'}"
11,6.652098666384253,"{'01000000001011', '10111111110100', '11010000000010', '00101111111101'}"
12,8.107155695501078,"{'11000100001010', '01010000100011', '10101111011100', '00111011110101'}"
13,5.7138189808934525,"{'00000000111110', '11111111000001', '01111100000000', '10000011111111'}"
14,8.350891931920083,"{'11101000101001', '00010111010110', '01101011101000', '10010100010111'}"
15,7.261146481259598,"{'11111100101011', '00101011000000', '00000011010100', '11010100111111'}"
16,8.06802867046014,"{'00100010111011', '11011101000100'}"
17,8.892833834000353,"{'10101010010010', '01010101101101', '01001001010101', '10110110101010'}"
18,7.757179559376017,"{'11110110111001', '00001001000110', '10011101101111', '01100010010000'}"
19,7.448455038522029,"{'10111011110000', '11110000100010', '00001111011101', '01000100001111'}"
20,7.854507809793052,"{'10110111010000', '00001011101101', '11110100010010', '01001000101111'}"
21,8.96995167942175,"{'10010101010010', '01101010101101', '01001010101001', '10110101010110'}"
22,8.327140192280144,"{'01111001110011', '00110001100001', '11001110011110', '10000110001100'}"
23,7.837328904285113,"{'00100001000101', '10100010000100', '11011110111010', '01011101111011'}"
24,8.215346052563383,"{'00001011001010', '01010011010000', '11110100110101', '10101100101111'}"
25,8.251765546082936,"{'00011000011001', '11100111100110', '10011000011000', '01100111100111'}"
26,8.811159720799793,"{'01011101100110', '01100110111010', '10011001000101', '10100010011001'}"
27,7.773193139185629,"{'00101101111100', '00111110110100', '11010010000011', '11000001001011'}"
28,7.669248686893376,"{'01111100010111', '11101000111110', '00010111000001', '10000011101000'}"
29,8.702623762990468,"{'01010011011011', '10101100100100', '11011011001010', '00100100110101'}"
30,8.276760203403423,"{'10000100110100', '01111011001011', '11010011011110', '00101100100001'}"
31,8.643034486884947,"{'10110000101001', '01001111010110', '01101011110010', '10010100001101'}"
32,6.919463097824051,"{'00001100000011', '11000000110000', '00111111001111', '11110011111100'}"
33,8.728258079129768,"{'01110100110001', '10001011001110', '01110011010001', '10001100101110'}"
34,7.049647027039942,"{'11101111110001', '00010000001110', '01110000001000', '10001111110111'}"
35,8.019878967311417,"{'00010001001010', '11101110110101', '10101101110111', '01010010001000'}"
36,6.319937679209964,"{'00000111111000', '11100000011111', '11111000000111', '00011111100000'}"
37,8.554767703772868,"{'11000110111010', '01011101100011', '10100010011100', '00111001000101'}"
38,8.569341218223169,"{'11011001010001', '10001010011011', '01110101100100', '00100110101110'}"
39,6.929137534876347,"{'00010001011111', '00000101110111', '11101110100000', '11111010001000'}"
40,7.380708298138735,"{'00010001000011', '11101110111100', '11000010001000', '00111101110111'}"
41,7.918766932688686,"{'11110000101010', '10101011110000', '00001111010101', '01010100001111'}"
42,8.819427046567208,"{'10010101010100', '01101010101011', '00101010101001', '11010101010110'}"
43,8.878059332780328,"{'01001001010110', '10110110101001', '10010101101101', '01101010010010'}"
44,8.71176094121303,"{'10010110000101', '01101001111010', '10100001101001', '01011110010110'}"
45,7.917957128346355,"{'11100001111010', '00011110000101', '10100001111000', '01011110000111'}"
46,8.879153111096898,"{'01101101001001', '10010010110110'}"
47,8.59452400505652,"{'10010010001110', '10001110110110', '01101101110001', '01110001001001'}"
48,7.8512214288398345,"{'11001101111100', '00110010000011', '11000001001100', '00111110110011'}"
49,7.1742188878509605,"{'10101001000000', '01010110111111', '11111101101010', '00000010010101'}"
50,8.507214828324894,"{'01001011100001', '01111000101101', '10000111010010', '10110100011110'}"
51,7.5672931192216595,"{'11011110000111', '00100001111000', '11100001111011', '00011110000100'}"
52,8.973922788330094,"{'01011011001101', '10110011011010', '01001100100101', '10100100110010'}"
53,8.556417708139675,"{'01110101101011', '11010110101110', '10001010010100', '00101001010001'}"
54,8.906077640766142,"{'10101110100101', '10100101110101', '01010001011010', '01011010001010'}"
55,7.335802561999925,"{'10000001011000', '11100101111110', '01111110100111', '00011010000001'}"
56,7.971717788088065,"{'11011110110011', '00110010000100', '00100001001100', '11001101111011'}"
57,8.50656171297176,"{'11101010100101', '01011010101000', '10100101010111', '00010101011010'}"
58,7.250245033071194,"{'00000011010001', '01110100111111', '11111100101110', '10001011000000'}"
59,6.284327171285964,"{'11001011111111', '00000000101100', '11111111010011', '00110100000000'}"
60,8.64652856766969,"{'01101010011110', '10010101100001', '10000110101001', '01111001010110'}"
61,7.841477431970312,"{'11101100110111', '00010011001000'}"
62,7.953637084466818,"{'11000111110011', '00111000001100', '00110000011100', '11001111100011'}"
63,8.063162999470505,"{'11101011011100', '00111011010111', '00010100100011', '11000100101000'}"
64,8.6569993151546,"{'11010101110101', '00101010001010', '01010001010100', '10101110101011'}"
65,8.604732695665968,"{'00100101110101', '11011010001010', '01010001011011', '10101110100100'}"
66,8.89894464777803,"{'10011100010101', '10101000111001', '01100011101010', '01010111000110'}"
67,6.598489969390009,"{'11111101111010', '10100001000000', '00000010000101', '01011110111111'}"
68,8.576558209241512,"{'10011101101100', '11001001000110', '01100010010011', '00110110111001'}"
69,8.483516155925399,"{'00110101111001', '11001010000110', '01100001010011', '10011110101100'}"
70,8.063418046041324,"{'11100011101110', '00011100010001', '01110111000111', '10001000111000'}"
71,7.799730343504273,"{'01110110010000', '11110110010001', '00001001101110', '10001001101111'}"
72,7.819126117618703,"{'01111101011011', '11011010111110', '10000010100100', '00100101000001'}"
73,7.888097845408272,"{'11000110000011', '11000001100011', '00111001111100', '00111110011100'}"
74,7.808929019242287,"{'00000101100110', '10011001011111', '01100110100000', '11111010011001'}"
75,8.395201683939662,"{'11001100001001', '00110011110110', '01101111001100', '10010000110011'}"
76,8.007624702205133,"{'00111110001001', '01101110000011', '10010001111100', '11000001110110'}"
77,8.444053554684864,"{'11010000101010', '10101011110100', '01010100001011', '00101111010101'}"
78,7.875996908282122,"{'10011101110111', '01100010001000', '11101110111001', '00010001000110'}"
79,7.140028424506007,"{'01000010100000', '11111010111101', '10111101011111', '00000101000010'}"
80,8.394719225142534,"{'00010010101010', '10101010110111', '01010101001000', '11101101010101'}"
81,7.266309316625827,"{'01001000000100', '00100000010010', '10110111111011', '11011111101101'}"
82,8.58816577968139,"{'10100100011100', '00111000100101', '11000111011010', '01011011100011'}"
83,7.738126635508011,"{'01000001100001', '10111110011110', '01111001111101', '10000110000010'}"
84,8.177694381577766,"{'10100100110000', '00001100100101', '11110011011010', '01011011001111'}"
85,8.817626094237859,"{'01011010101011', '11010101011010', '10100101010100', '00101010100101'}"
86,8.230563340639131,"{'10100001100111', '00011001111010', '11100110000101', '01011110011000'}"
87,8.455161559571527,"{'01100001100100', '00100110000110', '11011001111001', '10011110011011'}"
88,7.284380117517487,"{'00001010111110', '11110101000001', '01111101010000', '10000010101111'}"
89,7.7685145741416815,"{'11101101001000', '00010010110111'}"
90,4.8382235934280775,"{'00000010000000', '11111101111111', '11111110111111', '00000001000000'}"
91,8.284557475153667,"{'00100001011001', '11011110100110', '10011010000100', '01100101111011'}"
92,8.543935634920098,"{'01010001001011', '00101101110101', '11010010001010', '10101110110100'}"
93,8.937464335952782,"{'10011100100101', '01100011011010', '01011011000110', '10100100111001'}"
94,8.93592720790617,"{'01010011001110', '10001100110101', '01110011001010', '10101100110001'}"
95,8.473389830315071,"{'00101110011011', '11010001100100', '00100110001011', '11011001110100'}"
96,7.935506755930831,"{'10001110110000', '01110001001111', '00001101110001', '11110010001110'}"
97,7.919940111154462,"{'10010011111000', '00011111001001', '01101100000111', '11100000110110'}"
98,6.352843103577724,"{'00000000110100', '00101100000000', '11010011111111', '11111111001011'}"
99,8.208546397522472,"{'10101000111110', '01111100010101', '01010111000001', '10000011101010'}"
100,8.18090320202702,"{'00011010000101', '11100101111010', '01011110100111', '10100001011000'}"
101,7.952848723248932,"{'11010111100111', '00101000011000', '00011000010100', '11100111101011'}"
102,8.808703465335391,"{'11010010011001', '01100110110100', '10011001001011', '00101101100110'}"
103,7.724416879839289,"{'00111110111010', '10100010000011', '01011101111100', '11000001000101'}"
104,8.002434364805087,"{'00010100111000', '11100011010111', '11101011000111', '00011100101000'}"
105,8.684876082893194,"{'01001000101101', '10110111010010', '10110100010010', '01001011101101'}"
106,8.014468168440452,"{'11010110000011', '00111110010100', '00101001111100', '11000001101011'}"
107,8.135921913239454,"{'00010111101001', '11101000010110', '01101000010111', '10010111101000'}"
108,8.76631887559341,"{'10010001110101', '10101110001001', '01101110001010', '01010001110110'}"
109,7.907032908986864,"{'00001110101110', '11110001010001', '01110101110000', '10001010001111'}"
110,7.274232099804191,"{'00101000001000', '11010111110111', '11101111101011', '00010000010100'}"
111,8.5790424962613,"{'01010110100001', '10101001011110', '01111010010101', '10000101101010'}"
112,8.31503068424631,"{'11101001000110', '10011101101000', '01100010010111', '00010110111001'}"
113,7.9672563587382434,"{'01000001110100', '11010001111101', '00101110000010', '10111110001011'}"
114,7.951553490494683,"{'00111110001110', '11000001110001', '01110001111100', '10001110000011'}"
115,8.570016773001106,"{'01011000111101', '01000011100101', '10111100011010', '10100111000010'}"
116,8.872627988064043,"{'01010001110101', '10101110001010'}"
117,8.771744244439983,"{'01110100100101', '01011011010001', '10001011011010', '10100100101110'}"
118,8.392141834153318,"{'10111101001110', '01110010111101', '01000010110001', '10001101000010'}"
119,8.005861379246355,"{'01110001111101', '10111110001110', '01000001110001', '10001110000010'}"
120,8.300423121226533,"{'00100011100100', '11011000111011', '11011100011011', '00100111000100'}"
121,8.753961068430772,"{'01011101001100', '00110010111010', '11001101000101', '10100010110011'}"
122,8.119178507656398,"{'11000010100100', '00111101011011', '11011010111100', '00100101000011'}"
123,8.386974443841588,"{'10001101011110', '01111010110001', '10000101001110', '01110010100001'}"
124,8.100372622498924,"{'00101001111000', '00011110010100', '11010110000111', '11100001101011'}"
125,7.816875763622126,"{'11111001001010', '00000110110101', '10101101100000', '01010010011111'}"
126,7.479160705231193,"{'11100001000111', '00011110111000', '00011101111000', '11100010000111'}"
127,8.198811356017174,"{'11000100100100', '00100100100011', '11011011011100', '00111011011011'}"
128,7.761476839470571,"{'11100111011110', '01111011100111', '10000100011000', '00011000100001'}"
129,8.796854959116256,"{'10011001101110', '01100110010001', '01110110011001', '10001001100110'}"
130,7.700684687022582,"{'11011000000101', '01011111100100', '10100000011011', '00100111111010'}"
131,8.702169608281167,"{'01011001111010', '10100001100101', '10100110000101', '01011110011010'}"
132,8.74840288242192,"{'01001110101100', '00110101110010', '11001010001101', '10110001010011'}"
133,6.316846119489563,"{'00001000000111', '00011111101111', '11110111111000', '11100000010000'}"
134,7.622060881272388,"{'11110101000010', '10111101010000', '00001010111101', '01000010101111'}"
135,8.440005881195958,"{'00111000010110', '01101000011100', '11000111101001', '10010111100011'}"
136,7.812381855354143,"{'01111011110001', '10000100001110', '01110000100001', '10001111011110'}"
137,7.46387764342384,"{'11101111100010', '00010000011101', '10111000001000', '01000111110111'}"
138,7.767876309747681,"{'11110100100011', '00111011010000', '00001011011100', '11000100101111'}"
139,6.491721061568156,"{'11101001111111', '00000001101000', '11111110010111', '00010110000000'}"
140,8.062268634345525,"{'11001110111011', '00100010001100', '11011101110011', '00110001000100'}"
141,8.154079163878265,"{'01010001000111', '11100010001010', '10101110111000', '00011101110101'}"
142,8.3582447956104,"{'11001101000111', '00011101001100', '00110010111000', '11100010110011'}"
143,8.495595994021453,"{'10110001100001', '01001110011110', '10000110001101', '01111001110010'}"
144,7.232411663211348,"{'11000000100010', '01000100000011', '10111011111100', '00111111011101'}"
145,6.541140126675188,"{'10000000110000', '01111111001111', '00001100000001', '11110011111110'}"
146,7.852424997468236,"{'10011111011101', '01000100000110', '01100000100010', '10111011111001'}"
147,8.833625898999788,"{'10111010010101', '10101001011101', '01000101101010', '01010110100010'}"
148,8.381986983048622,"{'01011101110110', '10010001000101', '10100010001001', '01101110111010'}"
149,4.5859834010321,"{'11011111111111', '00000000000100', '11111111111011', '00100000000000'}"
150,8.436852382079763,"{'00110101100111', '11100110101100', '00011001010011', '11001010011000'}"
151,8.094712560277776,"{'11001001000011', '11000010010011', '00110110111100', '00111101101100'}"
152,8.06074902449727,"{'10111110010100', '00101001111101', '11010110000010', '01000001101011'}"
153,7.30093961275596,"{'00110100111111', '11111100101100', '11001011000000', '00000011010011'}"
154,6.987907223226715,"{'10000001000111', '00011101111110', '01111110111000', '11100010000001'}"
155,7.009150873064807,"{'11011100000001', '00100011111110', '10000000111011', '01111111000100'}"
156,8.088532807738652,"{'10100001010111', '01011110101000', '11101010000101', '00010101111010'}"
157,8.803659126542692,"{'01011001011100', '11000101100101', '00111010011010', '10100110100011'}"
158,8.620013732731195,"{'01110010010100', '10001101101011', '11010110110001', '00101001001110'}"
159,8.453827603987554,"{'00100010111001', '01100010111011', '10011101000100', '11011101000110'}"
160,7.678588125875657,"{'10001100010000', '01110011101111', '11110111001110', '00001000110001'}"
161,8.060603881330184,"{'00111100001001', '11000011110110', '10010000111100', '01101111000011'}"
162,8.510796088725673,"{'00100101010100', '00101010100100', '11010101011011', '11011010101011'}"
163,7.737626994250464,"{'11110110100011', '11000101101111', '00001001011100', '00111010010000'}"
164,8.56828866007109,"{'00010110100110', '10011010010111', '11101001011001', '01100101101000'}"
165,7.273007258491393,"{'10001100111111', '00000011001110', '01110011000000', '11111100110001'}"
166,7.885576813076385,"{'00001110111001', '10011101110000', '01100010001111', '11110001000110'}"
167,8.490651637540367,"{'11100101001001', '01101101011000', '10010010100111', '00011010110110'}"
168,7.9824523817798445,"{'11101100001100', '00110000110111', '11001111001000', '00010011110011'}"
169,6.79958642197605,"{'10000110111111', '00000010011110', '01111001000000', '11111101100001'}"
170,8.54936294818187,"{'11001110001100', '00110001110011'}"
171,7.366527513594949,"{'11101100000111', '00010011111000', '11100000110111', '00011111001000'}"
172,8.821509708594474,"{'00110011100110', '10011000110011', '01100111001100', '11001100011001'}"
173,8.812312860807326,"{'10111000101010', '10101011100010', '01010100011101', '01000111010101'}"
174,8.108083943658606,"{'01001111010111', '00010100001101', '11101011110010', '10110000101000'}"
175,8.465377699881522,"{'11101100110101', '01010011001000', '00010011001010', '10101100110111'}"
176,5.964541805912489,"{'11111111101001', '00000000010110', '01101000000000', '10010111111111'}"
177,8.684594054206702,"{'00101010011101', '01000110101011', '11010101100010', '10111001010100'}"
178,8.343600999314894,"{'01101101101000', '10010010010111', '00010110110110', '11101001001001'}"
179,7.963467936029145,"{'01000010111100', '10111101000011', '00111101000010', '11000010111101'}"
180,6.6682172825707315,"{'11000110000000', '00111001111111', '00000001100011', '11111110011100'}"
181,8.637099164714968,"{'11100110011001', '01100110011000', '00011001100110', '10011001100111'}"
182,7.794545984516025,"{'11110111000101', '00001000111010', '01011100010000', '10100011101111'}"
183,8.713057983240216,"{'10110000110110', '10010011110010', '01101100001101', '01001111001001'}"
184,8.528629769026747,"{'00111011001100', '11000100110011', '00110011011100', '11001100100011'}"
185,5.807224627475433,"{'11111111100100', '11011000000000', '00100111111111', '00000000011011'}"
186,9.057132672692543,"{'10100101101010', '01011010010101', '10101001011010', '01010110100101'}"
187,8.910691103871148,"{'01101100111001', '10011100110110', '10010011000110', '01100011001001'}"
188,8.830666222742177,"{'01010101110001', '10101010001110', '01110001010101', '10001110101010'}"
189,8.51136938580655,"{'11011010010100', '00100101101011', '11010110100100', '00101001011011'}"
190,8.843678650710311,"{'01011011001100', '00110011011010', '10100100110011', '11001100100101'}"
191,7.5306684827282595,"{'00010111010000', '11101000101111', '00001011101000', '11110100010111'}"
192,7.609647998437536,"{'10100111101111', '11110111100101', '01011000010000', '00001000011010'}"
193,9.006296056623881,"{'01101010110101', '10010101001010', '01010010101001', '10101101010110'}"
194,7.634260261243746,"{'00110011111100', '11000000110011', '11001100000011', '00111111001100'}"
195,8.938200303311344,"{'01100100100110', '10011011011001'}"
196,8.652255245372512,"{'00100101110010', '10110001011011', '01001110100100', '11011010001101'}"
197,8.050799933080437,"{'00001101101101', '01001001001111', '10110110110000', '11110010010010'}"
198,8.282079498142021,"{'00100111000010', '11011000111101', '01000011100100', '10111100011011'}"
199,8.418175016618306,"{'11001001100111', '11100110010011', '00110110011000', '00011001101100'}"
200,8.494054849623375,"{'10011100001001', '10010000111001', '01100011110110', '01101111000110'}"
201,7.939290103283209,"{'10001001001000', '11101101101110', '00010010010001', '01110110110111'}"
202,7.855945193263642,"{'01111011110101', '10101111011110', '01010000100001', '10000100001010'}"
203,7.8331176629161074,"{'00010110111100', '11000010010111', '00111101101000', '11101001000011'}"
204,7.921345588137177,"{'00011011110110', '11100100001001', '10010000100111', '01101111011000'}"
205,8.203527471205895,"{'10010000011001', '10011000001001', '01100111110110', '01101111100110'}"
206,7.079990860153739,"{'11110011110000', '00001100001111', '11110000110000', '00001111001111'}"
207,7.77253949789134,"{'10000101111011', '01111010000100', '11011110100001', '00100001011110'}"
208,8.99689947704112,"{'01100100101010', '10101011011001', '01010100100110', '10011011010101'}"
209,7.724004699578248,"{'11011111011010', '00100000100101', '10100100000100', '01011011111011'}"
210,8.875501921166068,"{'10110100110011', '01001011001100', '00110011010010', '11001100101101'}"
211,7.192343460480842,"{'00111011111100', '00111111011100', '11000000100011', '11000100000011'}"
212,6.740700979348755,"{'00110001111111', '11001110000000', '11111110001100', '00000001110011'}"
213,7.229224414380117,"{'00001001111100', '11110110000011', '00111110010000', '11000001101111'}"
214,8.536063148999956,"{'00111001100011', '11000110011100'}"
215,7.6727123269307285,"{'01110000101111', '00001011110001', '11110100001110', '10001111010000'}"
216,8.46235787456189,"{'00100111101001', '10010111100100', '11011000010110', '01101000011011'}"
217,8.65823393212752,"{'01101011100100', '10010100011011', '11011000101001', '00100111010110'}"
218,8.782648930666468,"{'01100010101100', '00110101000110', '11001010111001', '10011101010011'}"
219,7.671509750328328,"{'11001111110001', '00110000001110', '10001111110011', '01110000001100'}"
220,7.885035529959143,"{'10000111101110', '01110111100001', '10001000011110', '01111000010001'}"
221,8.18922696028842,"{'11011011011011', '00100100100100'}"
222,8.473359679150468,"{'00100010011010', '10100110111011', '11011101100101', '01011001000100'}"
223,7.349923128931106,"{'00010000011100', '11101111100011', '11000111110111', '00111000001000'}"
224,7.057253677439471,"{'11111101100010', '10111001000000', '01000110111111', '00000010011101'}"
225,8.47576343665241,"{'11010001001110', '10001101110100', '01110010001011', '00101110110001'}"
226,8.290318287908558,"{'11011100001010', '01010000111011', '10101111000100', '00100011110101'}"
227,8.434898829408507,"{'01110110000101', '01011110010001', '10100001101110', '10001001111010'}"
228,7.701420784504226,"{'00000110110001', '01110010011111', '10001101100000', '11111001001110'}"
229,7.975669907303722,"{'11100010111101', '10111101000111', '01000010111000', '00011101000010'}"
230,7.705854442139147,"{'01000000101001', '01101011111101', '10010100000010', '10111111010110'}"
231,7.549225867512728,"{'01011111000001', '10000011111010', '01111100000101', '10100000111110'}"
232,8.26681614093141,"{'11100101110100', '00101110100111', '00011010001011', '11010001011000'}"
233,8.43334965894963,"{'01010111101101', '01001000010101', '10101000010010', '10110111101010'}"
234,6.842985230624366,"{'00000110010000', '00001001100000', '11111001101111', '11110110011111'}"
235,8.690087742879513,"{'01010111010100', '00101011101010', '10101000101011', '11010100010101'}"
236,8.587785146538897,"{'11011010110001', '01110010100100', '00100101001110', '10001101011011'}"
237,8.577025614900235,"{'00011010110101', '10101101011000', '01010010100111', '11100101001010'}"
238,8.826885681807742,"{'01011011011010', '10100100100101'}"
239,8.622374388359628,"{'01010110100111', '00011010010101', '10101001011000', '11100101101010'}"
240,8.382441474837748,"{'11100110100010', '01000101100111', '00011001011101', '10111010011000'}"
241,8.553119324916352,"{'10110011101110', '01110111001101', '10001000110010', '01001100010001'}"
242,6.073716340555899,"{'11111111000010', '00000000111101', '01000011111111', '10111100000000'}"
243,8.687739149295572,"{'10100100011101', '10111000100101', '01011011100010', '01000111011010'}"
244,7.782460201794603,"{'01011111100010', '10111000000101', '01000111111010', '10100000011101'}"
245,7.366562598435908,"{'00010110000001', '01111110010111', '10000001101000', '11101001111110'}"
246,8.168274450652673,"{'00111000010011', '00110111100011', '11001000011100', '11000111101100'}"
247,7.818747231248274,"{'00101110110000', '11010001001111', '11110010001011', '00001101110100'}"
248,8.490985289944879,"{'10011011011000', '11100100100110', '01100100100111', '00011011011001'}"
249,8.68805462317012,"{'11010011001011', '00101100110100'}"
250,8.749607536338651,"{'01101001000101', '10010110111010', '10100010010110', '01011101101001'}"
251,7.712339106293506,"{'00001010000110', '11110101111001', '01100001010000', '10011110101111'}"
252,8.725218984884588,"{'01001110110001', '10001101110010', '01110010001101', '10110001001110'}"
253,7.949999565884441,"{'00101101010000', '00001010110100', '11110101001011', '11010010101111'}"
254,8.06387195075048,"{'11001000010011', '00110111101100'}"
255,8.19407422807175,"{'00010101101110', '10001001010111', '01110110101000', '11101010010001'}"
256,6.79975195815335,"{'01111111100010', '01000111111110', '10000000011101', '10111000000001'}"
257,8.424295015635487,"{'10010111000111', '00011100010110', '01101000111000', '11100011101001'}"
258,7.939840562722954,"{'11100010111000', '00011101000111'}"
259,8.607440629107735,"{'01001001011011', '11011010010010', '10110110100100', '00100101101101'}"
260,7.819208064205261,"{'01000001000110', '10111110111001', '01100010000010', '10011101111101'}"
261,6.939953241360431,"{'00111111011110', '01111011111100', '10000100000011', '11000000100001'}"
262,8.734640672004419,"{'10001010111001', '10011101010001', '01100010101110', '01110101000110'}"
263,9.01760554898364,"{'10100100110101', '01010011011010', '01011011001010', '10101100100101'}"
264,7.7970903496159405,"{'10100010001000', '01011101110111', '11101110111010', '00010001000101'}"
265,8.331103346809087,"{'11101011001011', '00010100110100', '00101100101000', '11010011010111'}"
266,7.495253430233475,"{'01001111111010', '10110000000101', '01011111110010', '10100000001101'}"
267,8.864884002116588,"{'10110110001010', '01010001101101', '01001001110101', '10101110010010'}"
268,8.237593917417172,"{'10010101111011', '00100001010110', '01101010000100', '11011110101001'}"
269,8.43488189166144,"{'10010100101000', '00010100101001', '01101011010111', '11101011010110'}"
270,8.545463292591233,"{'01000100100101', '10100100100010', '01011011011101', '10111011011010'}"
271,7.048675943855996,"{'10001000000111', '00011111101110', '01110111111000', '11100000010001'}"
272,7.313250111027283,"{'11000001111100', '00111110000011'}"
273,6.84319231984824,"{'00000011011110', '11111100100001', '01111011000000', '10000100111111'}"
274,8.839506457277214,"{'01010101010100', '00101010101010', '11010101010101', '10101010101011'}"
275,8.285705615580683,"{'10100111011110', '01011000100001', '10000100011010', '01111011100101'}"
276,8.007069268996913,"{'10001000110111', '00010011101110', '01110111001000', '11101100010001'}"
277,6.9254222986662075,"{'00100011000000', '11011100111111', '00000011000100', '11111100111011'}"
278,8.180324111075112,"{'10011111010011', '01100000101100', '00110100000110', '11001011111001'}"
279,8.966092017832727,"{'10110001011001', '10011010001101', '01001110100110', '01100101110010'}"
280,8.758685716927797,"{'11001110101001', '00110001010110', '01101010001100', '10010101110011'}"
281,9.103077733226737,"{'10011001100110', '01100110011001'}"
282,8.088128655238645,"{'01011011010000', '10100100101111', '00001011011010', '11110100100101'}"
283,8.521071076900032,"{'11000100110001', '10001100100011', '00111011001110', '01110011011100'}"
284,8.044768461694467,"{'01010010001111', '11110001001010', '00001110110101', '10101101110000'}"
285,7.377017896422132,"{'00111110000010', '01000001111100', '11000001111101', '10111110000011'}"
286,7.960633365180307,"{'11011101011110', '10000101000100', '00100010100001', '01111010111011'}"
287,8.110501137435376,"{'00100011100001', '11011100011110', '01111000111011', '10000111000100'}"
288,8.686504163671094,"{'10111010010010', '01000101101101', '10110110100010', '01001001011101'}"
289,7.95698653654501,"{'11101000100010', '10111011101000', '00010111011101', '01000100010111'}"
290,4.7785059836495805,"{'11111111101111', '00000000010000', '00001000000000', '11110111111111'}"
291,7.4030549630360705,"{'00000110011000', '11111001100111', '00011001100000', '11100110011111'}"
292,7.79074957896051,"{'01111000001100', '00110000011110', '10000111110011', '11001111100001'}"
293,8.82754321142999,"{'01110100110110', '01101100101110', '10001011001001', '10010011010001'}"
294,7.349793250870267,"{'00000010101010', '11111101010101', '01010101000000', '10101010111111'}"
295,6.968517223593542,"{'10001111111011', '11011111110001', '00100000001110', '01110000000100'}"
296,8.965634618855287,"{'10010100101101', '01101011010010', '10110100101001', '01001011010110'}"
297,8.541179138036526,"{'11001011110010', '10110000101100', '01001111010011', '00110100001101'}"
298,8.640769527572868,"{'01011101100010', '10111001000101', '10100010011101', '01000110111010'}"
299,7.066434858927341,"{'00001010010000', '11110101101111', '00001001010000', '11110110101111'}"
300,8.525784356677093,"{'00111011100101', '11000100011010', '10100111011100', '01011000100011'}"
301,8.61984663330886,"{'01110001100010', '10111001110001', '10001110011101', '01000110001110'}"
302,8.551994176422447,"{'01110010001100', '11001110110001', '00110001001110', '10001101110011'}"
303,8.88919064067161,"{'01010101000101', '10101010111010', '01011101010101', '10100010101010'}"
304,8.64423039724597,"{'01100011101011', '10011100010100', '00101000111001', '11010111000110'}"
305,7.876502772985779,"{'11011001010000', '00001010011011', '00100110101111', '11110101100100'}"
306,8.887693270724412,"{'11010011001010', '01010011001011', '10101100110100', '00101100110101'}"
307,7.916863022821904,"{'00010100110111', '11101100101000', '11101011001000', '00010011010111'}"
308,6.800738940428259,"{'00111011111110', '10000000100011', '01111111011100', '11000100000001'}"
309,8.406492281624704,"{'00010010110010', '10110010110111', '11101101001101', '01001101001000'}"
310,7.0543375701146775,"{'00001000010001', '11110111101110', '01110111101111', '10001000010000'}"
311,8.340043007885516,"{'01011001111011', '10100110000100', '11011110011010', '00100001100101'}"
312,7.629215956532987,"{'11000001011110', '00111110100001', '10000101111100', '01111010000011'}"
313,8.678237298015546,"{'11001001101100', '00110110010011'}"
314,6.168695218281833,"{'00000001111101', '01000001111111', '10111110000000', '11111110000010'}"
315,7.60181927565449,"{'11100010101111', '11110101000111', '00001010111000', '00011101010000'}"
316,7.042019798992951,"{'01010000100000', '10101111011111', '11111011110101', '00000100001010'}"
317,7.229025719030377,"{'11010111111000', '00011111101011', '00101000000111', '11100000010100'}"
318,8.195709942378237,"{'00101000100010', '10111011101011', '11010111011101', '01000100010100'}"
319,7.649483841558249,"{'11111001010001', '10001010011111', '01110101100000', '00000110101110'}"
320,8.704206733547345,"{'11010110101101', '10110101101011', '00101001010010', '01001010010100'}"
321,7.931222585236537,"{'11001010000011', '11000001010011', '00110101111100', '00111110101100'}"
322,7.2986627030327345,"{'11101110110000', '11110010001000', '00010001001111', '00001101110111'}"
323,8.74765221902982,"{'00111001001010', '11000110110101', '10101101100011', '01010010011100'}"
324,8.144443483719252,"{'11000101000111', '00111010111000', '00011101011100', '11100010100011'}"
325,7.432013390890051,"{'00011100000100', '11100011111011', '00100000111000', '11011111000111'}"
326,8.012890202356363,"{'01001111110010', '10110000001101'}"
327,8.859607247520206,"{'01011001101011', '10100110010100', '00101001100101', '11010110011010'}"
328,7.476493218884805,"{'11011101111011', '11011110111011', '00100010000100', '00100001000100'}"
329,6.998799080600639,"{'11110100000111', '00001011111000', '00011111010000', '11100000101111'}"
330,8.386354051343687,"{'11100011000101', '00011100111010', '01011100111000', '10100011000111'}"
331,6.720080100663385,"{'01111111100100', '11011000000001', '10000000011011', '00100111111110'}"
332,7.92590909238328,"{'00010100010001', '11101011101110', '01110111010111', '10001000101000'}"
333,6.389336832423417,"{'00001000011111', '11111000010000', '11110111100000', '00000111101111'}"
334,8.27794268030233,"{'00010011010001', '11101100101110', '01110100110111', '10001011001000'}"
335,8.32777593906719,"{'10001001100001', '01111001101110', '01110110011110', '10000110010001'}"
336,8.184894216436028,"{'10010111000001', '10000011101001', '01111100010110', '01101000111110'}"
337,8.112268760630352,"{'00010010010010', '01001001001000', '10110110110111', '11101101101101'}"
338,8.558372353051578,"{'00010101100110', '11101010011001', '10011001010111', '01100110101000'}"
339,7.948345603660163,"{'10111100000110', '10011111000010', '01000011111001', '01100000111101'}"
340,8.813730863218218,"{'11010110100101', '01011010010100', '10100101101011', '00101001011010'}"
341,7.7073126598517,"{'00011010111110', '11100101000001', '01111101011000', '10000010100111'}"
342,7.774123340731912,"{'01110011110111', '11101111001110', '00010000110001', '10001100001000'}"
343,8.397881253798884,"{'11101100011001', '10011000110111', '01100111001000', '00010011100110'}"
344,8.278842689763536,"{'01010100000101', '10101011111010', '10100000101010', '01011111010101'}"
345,7.036756200688666,"{'10000011111101', '01000000111110', '01111100000010', '10111111000001'}"
346,8.567131453775776,"{'11010001110110', '10010001110100', '01101110001011', '00101110001001'}"
347,8.666705606507419,"{'10101111001001', '01010000110110', '10010011110101', '01101100001010'}"
348,7.951765167543019,"{'01001001010000', '00001010010010', '11110101101101', '10110110101111'}"
349,8.021606073317972,"{'00100111110001', '10001111100100', '01110000011011', '11011000001110'}"
350,8.589556566500834,"{'00100101001001', '11011010110110', '01101101011011', '10010010100100'}"
351,7.876646543161785,"{'00110110101111', '11001001010000', '11110101101100', '00001010010011'}"
352,9.061101605465497,"{'10011011001010', '10101100100110', '01100100110101', '01010011011001'}"
353,6.802501834426733,"{'00000001101011', '11010110000000', '00101001111111', '11111110010100'}"
354,7.874919818593608,"{'01001111001111', '00001100001101', '10110000110000', '11110011110010'}"
355,7.85841140325782,"{'00000110010110', '10010110011111', '01101001100000', '11111001101001'}"
356,8.456253374990498,"{'01110001111010', '01011110001110', '10001110000101', '10100001110001'}"
357,8.343780843122225,"{'10100001010001', '01011110101110', '01110101111010', '10001010000101'}"
358,8.269912419825745,"{'01101001111101', '10111110010110', '10010110000010', '01000001101001'}"
359,8.176112142379775,"{'10111011101100', '00110111011101', '01000100010011', '11001000100010'}"
360,7.9954098341829685,"{'11011101000011', '00111101000100', '11000010111011', '00100010111100'}"
361,8.18451786081659,"{'00011010100111', '11100101011000'}"
362,8.249745308044993,"{'10000100011001', '10011000100001', '01100111011110', '01111011100110'}"
363,6.967207893383687,"{'10111111011110', '01111011111101', '01000000100001', '10000100000010'}"
364,5.6583888772514985,"{'00110111111111', '11001000000000', '11111111101100', '00000000010011'}"
365,7.850547465351134,"{'11101010110111', '00010101001000', '11101101010111', '00010010101000'}"
366,7.626393765275959,"{'11000000110100', '00101100000011', '00111111001011', '11010011111100'}"
367,7.569187678313286,"{'00111010011111', '11111001011100', '00000110100011', '11000101100000'}"
368,8.514151614508599,"{'11011001011100', '00100110100011', '11000101100100', '00111010011011'}"
369,8.921962333902155,"{'10011000101101', '01001011100110', '10110100011001', '01100111010010'}"
370,9.080570992961526,"{'01101001101001', '10010110010110'}"
371,7.492307901505079,"{'01010111111000', '10101000000111', '11100000010101', '00011111101010'}"
372,8.031212838446837,"{'11001110000111', '11100001110011', '00011110001100', '00110001111000'}"
373,8.584038709894283,"{'01000101110001', '10001110100010', '10111010001110', '01110001011101'}"
374,8.896103597625473,"{'01001101000101', '10110010111010', '10100010110010', '01011101001101'}"
375,8.65213402337724,"{'10111010011101', '10111001011101', '01000101100010', '01000110100010'}"
376,8.436590694223806,"{'11100111010010', '00011000101101', '10110100011000', '01001011100111'}"
377,8.397244195079002,"{'11100110101011', '11010101100111', '00101010011000', '00011001010100'}"
378,8.224100932763356,"{'00111010101000', '11000101010111', '00010101011100', '11101010100011'}"
379,8.064137743958028,"{'01110000111100', '11000011110001', '00111100001110', '10001111000011'}"
380,7.246904874657266,"{'10111110110000', '11110010000010', '01000001001111', '00001101111101'}"
381,8.421838864239408,"{'01011100001011', '11010000111010', '00101111000101', '10100011110100'}"
382,7.370650573700921,"{'11011110010000', '00100001101111', '00001001111011', '11110110000100'}"
383,8.083838698806545,"{'11100100111100', '00111100100111', '11000011011000', '00011011000011'}"
384,8.167204521055385,"{'10011010101111', '00001010100110', '11110101011001', '01100101010000'}"
385,8.337359580704966,"{'10001000011010', '01011000010001', '01110111100101', '10100111101110'}"
386,8.373592923158002,"{'00010100100101', '11101011011010', '01011011010111', '10100100101000'}"
387,7.745677642799975,"{'11111010101001', '10010101011111', '01101010100000', '00000101010110'}"
388,7.556949503856188,"{'01100111100000', '11111000011001', '00000111100110', '10011000011111'}"
389,8.49470500724873,"{'10110011010111', '11101011001101', '00010100110010', '01001100101000'}"
390,6.920006581424865,"{'10000001000011', '01111110111100', '11000010000001', '00111101111110'}"
391,6.882365723169421,"{'00101111000000', '00000011110100', '11010000111111', '11111100001011'}"
392,8.498131185609498,"{'11000010110101', '10101101000011', '00111101001010', '01010010111100'}"
393,7.8760135032326755,"{'10101000000101', '10100000010101', '01011111101010', '01010111111010'}"
394,7.860392244883965,"{'01000010010111', '11101001000010', '10111101101000', '00010110111101'}"
395,8.11401000661214,"{'11001100111110', '01111100110011', '00110011000001', '10000011001100'}"
396,8.09486804132797,"{'01010001000011', '11000010001010', '10101110111100', '00111101110101'}"
397,7.922018156262482,"{'00010111011100', '11101000100011', '00111011101000', '11000100010111'}"
398,7.333129643680641,"{'00001101111000', '00011110110000', '11110010000111', '11100001001111'}"
399,8.696083426362192,"{'11010011010001', '00101100101110', '10001011001011', '01110100110100'}"
400,8.200116378670632,"{'01101100110000', '10010011001111', '00001100110110', '11110011001001'}"
401,7.259873712177612,"{'11110101010000', '00001010101111'}"
402,7.158653038335029,"{'01111000010000', '00001000011110', '11110111100001', '10000111101111'}"
403,8.120899604131619,"{'11100100100011', '00011011011100', '00111011011000', '11000100100111'}"
404,6.609349700149294,"{'10000000111110', '01111100000001', '01111111000001', '10000011111110'}"
405,9.085548168902863,"{'10011001011010', '10100101100110', '01011010011001', '01100110100101'}"
406,4.877559542224797,"{'11111100000000', '11111111000000', '00000011111111', '00000000111111'}"
407,8.98796838882424,"{'01101011001001', '01101100101001', '10010011010110', '10010100110110'}"
408,8.536579128051502,"{'10010001010100', '00101010001001', '11010101110110', '01101110101011'}"
409,7.890011145134579,"{'00010100011000', '11100111010111', '11101011100111', '00011000101000'}"
410,7.723638862049726,"{'11100111110011', '11001111100111', '00110000011000', '00011000001100'}"
411,7.969087706823992,"{'11101110000110', '01100001110111', '00010001111001', '10011110001000'}"
412,7.948937414053213,"{'01100001111000', '10011110000111', '11100001111001', '00011110000110'}"
413,8.338312005969758,"{'11100111001100', '00011000110011', '11001100011000', '00110011100111'}"
414,8.307329785027829,"{'00110001101000', '11101001110011', '00010110001100', '11001110010111'}"
415,7.105519871879921,"{'00110111000000', '00000011101100', '11111100010011', '11001000111111'}"
416,6.89125597837328,"{'10000001101111', '11110110000001', '01111110010000', '00001001111110'}"
417,8.439021035773731,"{'00100101011100', '00111010100100', '11011010100011', '11000101011011'}"
418,7.485774322374525,"{'10000100000101', '01011111011110', '01111011111010', '10100000100001'}"
419,8.500551280814703,"{'01110110110110', '10001001001001', '01101101101110', '10010010010001'}"
420,7.499378608635116,"{'11010001100000', '00000110001011', '11111001110100', '00101110011111'}"
421,8.911324607494858,"{'10100100101101', '10110100100101', '01011011010010', '01001011011010'}"
422,8.505148139496956,"{'00111100011010', '11000011100101', '10100111000011', '01011000111100'}"
423,8.331382019599129,"{'00110001011000', '00011010001100', '11100101110011', '11001110100111'}"
424,8.569756968757318,"{'00111011011001', '01100100100011', '11000100100110', '10011011011100'}"
425,8.788731095604206,"{'10110001101100', '01001110010011', '00110110001101', '11001001110010'}"
426,9.014338687532861,"{'10010011001010', '01010011001001', '10101100110110', '01101100110101'}"
427,7.7971920254068765,"{'11011100110000', '11110011000100', '00100011001111', '00001100111011'}"
428,7.876289633454379,"{'10010101100000', '01101010011111', '00000110101001', '11111001010110'}"
429,7.39566251779341,"{'10111011110111', '11101111011101', '00010000100010', '01000100001000'}"
430,8.10470555540015,"{'10100100000101', '01011111011010', '10100000100101', '01011011111010'}"
431,7.30030018871291,"{'00011111010111', '11100000101000', '11101011111000', '00010100000111'}"
432,8.596313575104814,"{'10011001011110', '01111010011001', '10000101100110', '01100110100001'}"
433,6.571200282879271,"{'00000110000001', '11111001111110', '01111110011111', '10000001100000'}"
434,8.257613284212683,"{'00011101100010', '10111001000111', '11100010011101', '01000110111000'}"
435,8.1349526754727,"{'11110011000101', '10100011001111', '00001100111010', '01011100110000'}"
436,8.437007401153881,"{'01111011001101', '10000100110010', '01001100100001', '10110011011110'}"
437,6.959323544600115,"{'01100111111110', '10000000011001', '01111111100110', '10011000000001'}"
438,6.307989437472004,"{'00100000010000', '11110111111011', '00001000000100', '11011111101111'}"
439,7.337946371518584,"{'01111111000101', '10100011111110', '10000000111010', '01011100000001'}"
440,7.464875225794884,"{'11110111000100', '00100011101111', '11011100010000', '00001000111011'}"
441,6.245434195366055,"{'11111111010001', '00000000101110', '01110100000000', '10001011111111'}"
442,7.011641323699551,"{'00000001101001', '10010110000000', '01101001111111', '11111110010110'}"
443,8.236474237116678,"{'11011000011100', '00100111100011', '00111000011011', '11000111100100'}"
444,8.413837703026985,"{'00110010000110', '01100001001100', '11001101111001', '10011110110011'}"
445,8.420370612771563,"{'10001010011110', '10000110101110', '01111001010001', '01110101100001'}"
446,8.57275220720382,"{'01110001001100', '11001101110001', '10001110110011', '00110010001110'}"
447,8.276919512521498,"{'00011001111001', '11100110000110', '01100001100111', '10011110011000'}"
448,8.224431654850573,"{'01101001111100', '00111110010110', '10010110000011', '11000001101001'}"
449,7.796165161806037,"{'11011001101111', '11110110011011', '00100110010000', '00001001100100'}"
450,8.223584928618358,"{'01001111000011', '00111100001101', '10110000111100', '11000011110010'}"
451,8.543937794723298,"{'11011011100101', '01011000100100', '10100111011011', '00100100011010'}"
452,7.459225345816745,"{'00000110000110', '11111001111001', '01100001100000', '10011110011111'}"
453,8.214106066998555,"{'01011101111010', '10100001000101', '10100010000101', '01011110111010'}"
454,7.429016564256323,"{'01000010000100', '11011110111101', '00100001000010', '10111101111011'}"
455,8.913307781691923,"{'01011100100101', '10100100111010', '01011011000101', '10100011011010'}"
456,7.644588933048061,"{'01101110111110', '01111101110110', '10010001000001', '10000010001001'}"
457,6.845899650568397,"{'00111111101110', '10001000000011', '11000000010001', '01110111111100'}"
458,8.005536368740149,"{'01000001100010', '10111110011101', '10111001111101', '01000110000010'}"
459,6.759085196192025,"{'10011111000000', '11111100000110', '01100000111111', '00000011111001'}"
460,6.927209576714265,"{'11111001110000', '00000110001111', '00001110011111', '11110001100000'}"
461,7.898704939512112,"{'11110011011101', '01000100110000', '10111011001111', '00001100100010'}"
462,7.930442949301834,"{'10000101000111', '00011101011110', '11100010100001', '01111010111000'}"
463,8.002842289540531,"{'10111110001100', '00110001111101', '01000001110011', '11001110000010'}"
464,7.683404452879629,"{'01010011011111', '10101100100000', '11111011001010', '00000100110101'}"
465,8.94664668089519,"{'01101011000101', '10100011010110', '01011100101001', '10010100111010'}"
466,8.620535467894921,"{'10011100011100', '11000111000110', '01100011100011', '00111000111001'}"
467,7.564682675815065,"{'10011000010000', '01100111101111', '00001000011001', '11110111100110'}"
468,8.06722820170332,"{'01000110110000', '10111001001111', '11110010011101', '00001101100010'}"
469,8.271868722577377,"{'11101000110100', '00010111001011', '00101100010111', '11010011101000'}"
470,8.812597406157739,"{'01010010101011', '10101101010100', '11010101001010', '00101010110101'}"
471,8.055829981847468,"{'11101011011011', '00100100101000', '11011011010111', '00010100100100'}"
472,8.370881091072809,"{'01001011101000', '11101000101101', '00010111010010', '10110100010111'}"
473,7.566288587978589,"{'11001000000101', '01011111101100', '10100000010011', '00110111111010'}"
474,5.709675238068636,"{'11111100111111', '00000011000000'}"
475,8.767830649742855,"{'10101010001001', '01101110101010', '10010001010101', '01010101110110'}"
476,6.39997394602652,"{'00000001011110', '11111110100001', '01111010000000', '10000101111111'}"
477,8.125050959048439,"{'11010100000110', '10011111010100', '00101011111001', '01100000101011'}"
478,5.450061866857988,"{'00000000010111', '11101000000000', '11111111101000', '00010111111111'}"
479,9.094750832444051,"{'10101011001010', '10101100101010', '01010100110101', '01010011010101'}"
480,8.604519647968356,"{'00110000110101', '01010011110011', '11001111001010', '10101100001100'}"
481,7.9914110084139525,"{'00010011011000', '11101100100111', '11100100110111', '00011011001000'}"
482,8.464331555543609,"{'01000010101101', '10110101000010', '01001010111101', '10111101010010'}"
483,8.028871250670711,"{'01111101101001', '01101001000001', '10010110111110', '10000010010110'}"
484,8.550690615098524,"{'01110011100100', '00100111001110', '10001100011011', '11011000110001'}"
485,8.861129075624543,"{'10011100111001', '01100011000110'}"
486,6.769892240917107,"{'00000010111100', '11111101000011', '00111101000000', '11000010111111'}"
487,7.831772656977034,"{'00011110011000', '11100110000111', '00011001111000', '11100001100111'}"
488,7.28821597673647,"{'01000000111000', '11100011111101', '00011100000010', '10111111000111'}"
489,7.926218659420034,"{'10001000010011', '01110111101100', '11001000010001', '00110111101110'}"
490,8.701550414167944,"{'01011110011001', '01100110000101', '10011001111010', '10100001100110'}"
491,7.3040747987278625,"{'11011000000111', '00100111111000', '11100000011011', '00011111100100'}"
492,8.168027752108017,"{'01000011101110', '10001000111101', '01110111000010', '10111100010001'}"
493,8.653376128846592,"{'00101001101100', '00110110010100', '11010110010011', '11001001101011'}"
494,7.970725588070655,"{'10001010000111', '01110101111000', '11100001010001', '00011110101110'}"
495,6.880845196715143,"{'11111001000001', '01111101100000', '00000110111110', '10000010011111'}"
496,7.705535476998447,"{'10000110001111', '00001110011110', '01111001110000', '11110001100001'}"
497,8.909662847568953,"{'10110110100101', '10100101101101', '01011010010010', '01001001011010'}"
498,6.602905654402489,"{'00000001011100', '00111010000000', '11000101111111', '11111110100011'}"
499,7.636079761104494,"{'11110100001100', '11001111010000', '00001011110011', '00110000101111'}"
500,8.647468431504489,"{'10111001101011', '11010110011101', '00101001100010', '01000110010100'}"
501,6.234760723193951,"{'11111011101111', '11110111011111', '00000100010000', '00001000100000'}"
502,8.383113482010693,"{'11101100010101', '00010011101010', '10101000110111', '01010111001000'}"
503,7.827026384931392,"{'01110111000001', '10001000111110', '01111100010001', '10000011101110'}"
504,7.858994856631987,"{'10001110010000', '11110110001110', '01110001101111', '00001001110001'}"
505,8.665422722263969,"{'01001011110010', '10110000101101', '01001111010010', '10110100001101'}"
506,7.833019008342381,"{'10010100001000', '01101011110111', '11101111010110', '00010000101001'}"
507,8.578352051727816,"{'11011100100101', '00100011011010', '10100100111011', '01011011000100'}"
508,8.563704600962561,"{'00100110001110', '11011001110001', '01110001100100', '10001110011011'}"
509,9.052455295282233,"{'01101001011010', '10100101101001', '10010110100101', '01011010010110'}"
510,7.136931741438409,"{'00011101011111', '11100010100000', '00000101000111', '11111010111000'}"
511,7.988373760245707,"{'00111100001011', '00101111000011', '11000011110100', '11010000111100'}"
512,8.759677626747248,"{'11001011101010', '00110100010101', '10101000101100', '01010111010011'}"
513,8.504055153123343,"{'01101101110110', '10010001001001', '10010010001001', '01101110110110'}"
514,7.9630167646805745,"{'01101111011100', '11000100001001', '00111011110110', '10010000100011'}"
515,7.178657316472339,"{'11001010111111', '00110101000000', '11111101010011', '00000010101100'}"
516,7.593599856901365,"{'00000111100101', '10100111100000', '11111000011010', '01011000011111'}"
517,8.28353390435035,"{'10111011100011', '11000111011101', '00111000100010', '01000100011100'}"
518,7.407629281697788,"{'10000110011111', '01111001100000', '11111001100001', '00000110011110'}"
519,8.803037941439717,"{'11001011100110', '01100111010011', '00110100011001', '10011000101100'}"
520,7.648676496854011,"{'11110000011010', '10100111110000', '01011000001111', '00001111100101'}"
521,8.425624269372738,"{'01000110011000', '10111001100111', '11100110011101', '00011001100010'}"
522,7.042256582476654,"{'11111000001110', '00000111110001', '10001111100000', '01110000011111'}"
523,8.96363228985868,"{'01010001101001', '10101110010110', '01101001110101', '10010110001010'}"
524,8.56805491135346,"{'11001100011011', '00110011100100', '11011000110011', '00100111001100'}"
525,7.373949985986441,"{'01101000100000', '11111011101001', '10010111011111', '00000100010110'}"
526,7.212106103945079,"{'11000001001111', '00001101111100', '11110010000011', '00111110110000'}"
527,7.885660213727736,"{'01100001000010', '01000010000110', '10111101111001', '10011110111101'}"
528,8.579865624249692,"{'00111001101011', '00101001100011', '11000110010100', '11010110011100'}"
529,6.781777832654868,"{'10011111100000', '00000111111001', '11111000000110', '01100000011111'}"
530,8.64565145067513,"{'01000101001110', '10111010110001', '10001101011101', '01110010100010'}"
531,7.002613381898545,"{'01011001111111', '11111110011010', '10100110000000', '00000001100101'}"
532,6.042544357109879,"{'11111100100000', '00000011011111', '00000100111111', '11111011000000'}"
533,7.669423337121857,"{'10111101000001', '10000010111101', '01000010111110', '01111101000010'}"
534,8.193230300965979,"{'01001110001000', '11101110001101', '00010001110010', '10110001110111'}"
535,7.983694678378663,"{'11011100000110', '10011111000100', '01100000111011', '00100011111001'}"
536,8.73628214945174,"{'01010000110101', '10101100001010', '01010011110101', '10101111001010'}"
537,6.182414035667005,"{'11111000000010', '00000111111101', '10111111100000', '01000000011111'}"
538,8.846558568547277,"{'01010011100010', '10101100011101', '10111000110101', '01000111001010'}"
539,8.81650950930544,"{'00110001100110', '10011001110011', '11001110011001', '01100110001100'}"
540,8.060920940063658,"{'11010001111011', '11011110001011', '00101110000100', '00100001110100'}"
541,8.488728159173064,"{'00110001000110', '01100010001100', '10011101110011', '11001110111001'}"
542,8.188537246478276,"{'11101000101011', '00101011101000', '11010100010111', '00010111010100'}"
543,7.7153650191062235,"{'00011100110000', '00001100111000', '11100011001111', '11110011000111'}"
544,7.195942703089076,"{'10111000000011', '00111111100010', '11000000011101', '01000111111100'}"
545,8.141992029567001,"{'11100100001101', '01001111011000', '00011011110010', '10110000100111'}"
546,8.102598156597491,"{'01110001111011', '11011110001110', '00100001110001', '10001110000100'}"
547,8.033315064172438,"{'01110010101111', '00001010110001', '11110101001110', '10001101010000'}"
548,2.9500381230977726,"{'11111111111111', '00000000000000'}"
549,7.462012117587986,"{'01011110111110', '01111101111010', '10100001000001', '10000010000101'}"
550,6.370935774589414,"{'11110000001111', '00001111110000'}"
551,6.813748626483994,"{'00110110000000', '11001001111111', '00000001101100', '11111110010011'}"
552,7.722380054969641,"{'01101101100000', '11111001001001', '10010010011111', '00000110110110'}"
553,7.870750468727687,"{'11100110000100', '11011110011000', '00011001111011', '00100001100111'}"
554,8.53920446977842,"{'00101010100011', '11000101010100', '11010101011100', '00111010101011'}"
555,8.644763381696926,"{'01101000010110', '10010111101001'}"
556,8.128232096860579,"{'00010011101011', '00101000110111', '11010111001000', '11101100010100'}"
557,8.278774727032427,"{'11011001010111', '11101010011011', '00100110101000', '00010101100100'}"
558,9.020162477892809,"{'01101010100101', '10100101010110', '01011010101001', '10010101011010'}"
559,8.337382270144595,"{'01111011011001', '10000100100110', '01100100100001', '10011011011110'}"
560,7.992301114764732,"{'11101010101000', '00010101010111'}"
561,8.19307170997629,"{'00010001110101', '10101110001000', '11101110001010', '01010001110111'}"
562,7.739107906011746,"{'00000111010110', '10010100011111', '11111000101001', '01101011100000'}"
563,8.506171213838858,"{'11100100101001', '01101011011000', '00011011010110', '10010100100111'}"
564,7.700027644755091,"{'00001101101000', '11101001001111', '11110010010111', '00010110110000'}"
565,8.836042029934994,"{'10011010011100', '01100101100011', '11000110100110', '00111001011001'}"
566,8.343698104910896,"{'10111000011011', '11011000011101', '01000111100100', '00100111100010'}"
567,7.814941115135162,"{'11000101000001', '00111010111110', '10000010100011', '01111101011100'}"
568,8.489052773968563,"{'00011100100101', '10100100111000', '11100011011010', '01011011000111'}"
569,8.208118942959398,"{'00001110011010', '01011001110000', '10100110001111', '11110001100101'}"
570,7.612402965594763,"{'01101100100000', '10010011011111', '00000100110110', '11111011001001'}"
571,6.761100027268681,"{'10000000100111', '01111111011000', '11100100000001', '00011011111110'}"
572,5.610481640193315,"{'11111010000000', '00000001011111', '11111110100000', '00000101111111'}"
573,6.747932338744937,"{'01111010111111', '11111101011110', '00000010100001', '10000101000000'}"
574,8.466865655212002,"{'10111100101100', '00110100111101', '11001011000010', '01000011010011'}"
575,8.559717453167433,"{'00111000110011', '00110011100011', '11000111001100', '11001100011100'}"
576,6.8383525473251705,"{'11000011000000', '00000011000011', '00111100111111', '11111100111100'}"
577,8.6029923518751,"{'10011011000010', '10111100100110', '01000011011001', '01100100111101'}"
578,7.619022816353922,"{'00001011110110', '01101111010000', '10010000101111', '11110100001001'}"
579,8.008771702681992,"{'01001000001110', '10110111110001', '10001111101101', '01110000010010'}"
580,8.391537276196718,"{'01101100110111', '00010011001001', '10010011001000', '11101100110110'}"
581,6.961151400330394,"{'00000100010001', '10001000100000', '11111011101110', '01110111011111'}"
582,8.783904239123592,"{'10001010101101', '10110101010001', '01001010101110', '01110101010010'}"
583,8.49117798124551,"{'01110001111001', '10011110001110', '10001110000110', '01100001110001'}"
584,8.472727826106807,"{'01100100011110', '10000111011001', '01111000100110', '10011011100001'}"
585,8.183235938709439,"{'10000110011110', '01111001100001'}"
586,8.363084701035092,"{'11101011001110', '01110011010111', '00010100110001', '10001100101000'}"
587,6.790906932323974,"{'00000001010010', '11111110101101', '10110101111111', '01001010000000'}"
588,8.472333531062828,"{'00011010010010', '11100101101101', '10110110100111', '01001001011000'}"
589,8.075661206210588,"{'11011100011000', '11100111000100', '00011000111011', '00100011100111'}"
590,8.762160600343911,"{'10111000101101', '10110100011101', '01000111010010', '01001011100010'}"
591,8.131238467690586,"{'00010011011101', '10111011001000', '11101100100010', '01000100110111'}"
592,6.884361311787448,"{'11111110101001', '01101010000000', '10010101111111', '00000001010110'}"
593,7.360576641620732,"{'11111100110110', '01101100111111', '10010011000000', '00000011001001'}"
594,8.407956045211904,"{'01011000101000', '00010100011010', '11101011100101', '10100111010111'}"
595,8.951858309016973,"{'01101011011001', '01100100101001', '10011011010110', '10010100100110'}"
596,8.193266238594031,"{'01000101000111', '00011101011101', '11100010100010', '10111010111000'}"
597,9.105951334221203,"{'10011010011001', '01100110100110', '10011001011001', '01100101100110'}"
598,6.546443417263578,"{'01111111011110', '01111011111110', '10000100000001', '10000000100001'}"
599,7.92735218375784,"{'00001100010010', '10110111001111', '11110011101101', '01001000110000'}"
600,8.154701260185242,"{'10011000001011', '11010000011001', '01100111110100', '00101111100110'}"
601,8.876876065213233,"{'01000110010110', '01101001100010', '10111001101001', '10010110011101'}"
602,7.721784425859782,"{'01011011110111', '00010000100101', '11101111011010', '10100100001000'}"
603,7.944960911438188,"{'11011111001101', '01001100000100', '00100000110010', '10110011111011'}"
604,6.658202644330883,"{'10011110000000', '11111110000110', '01100001111111', '00000001111001'}"
605,8.74124835740104,"{'11010111001010', '00101000110101', '01010011101011', '10101100010100'}"
606,7.059274947552896,"{'11111000011000', '00011000011111', '00000111100111', '11100111100000'}"
607,8.92864194786626,"{'10101011001100', '00110011010101', '11001100101010', '01010100110011'}"
608,8.740350485695988,"{'10010101011100', '00111010101001', '01101010100011', '11000101010110'}"
609,7.783302123285256,"{'11010110111110', '01111101101011', '10000010010100', '00101001000001'}"
610,7.805920387443557,"{'01000010000101', '10100001000010', '01011110111101', '10111101111010'}"
611,8.31814482865948,"{'11101001010100', '00101010010111', '11010101101000', '00010110101011'}"
612,8.768711088095895,"{'00101110011001', '11010001100110', '10011001110100', '01100110001011'}"
613,7.880977637476432,"{'00110010000010', '10111110110011', '01000001001100', '11001101111101'}"
614,6.817611402578352,"{'11001110111111', '11111101110011', '00110001000000', '00000010001100'}"
615,8.687342652111223,"{'10111001100010', '01000110011101'}"
616,8.797537102501593,"{'01011101000110', '01100010111010', '10100010111001', '10011101000101'}"
617,8.213117166525858,"{'11110010010101', '00001101101010', '10101001001111', '01010110110000'}"
618,6.615830350564173,"{'11011010000000', '00000001011011', '11111110100100', '00100101111111'}"
619,8.058555608374022,"{'01110000100011', '00111011110001', '10001111011100', '11000100001110'}"
620,8.138169104154642,"{'01000100001010', '10101111011101', '10111011110101', '01010000100010'}"
621,8.284052485101906,"{'01110100011000', '11100111010001', '00011000101110', '10001011100111'}"
622,8.418770038985201,"{'10011100011000', '00011000111001', '11100111000110', '01100011100111'}"
623,8.173634749151713,"{'10100101110000', '00001110100101', '01011010001111', '11110001011010'}"
624,8.47558759787654,"{'11001111000101', '01011100001100', '00110000111010', '10100011110011'}"
625,8.187916096378203,"{'01111010000110', '01100001011110', '10011110100001', '10000101111001'}"
626,8.239606073976278,"{'00111011100011', '11000111011100', '00111000100011', '11000100011100'}"
627,7.04086199737981,"{'01111110000010', '10111110000001', '10000001111101', '01000001111110'}"
628,7.44154245660599,"{'11110001111011', '11011110001111', '00100001110000', '00001110000100'}"
629,8.390207814408265,"{'10011101000111', '01100010111000', '11100010111001', '00011101000110'}"
630,7.92009032998001,"{'10010010001000', '00010001001001', '11101110110110', '01101101110111'}"
631,7.385637749415493,"{'11111011010100', '00101011011111', '11010100100000', '00000100101011'}"
632,8.623624310727603,"{'01100011011011', '10011100100100', '00100100111001', '11011011000110'}"
633,8.848410453754624,"{'10110101001100', '01001010110011', '00110010101101', '11001101010010'}"
634,7.514108699906525,"{'11000000101011', '11010100000011', '00111111010100', '00101011111100'}"
635,7.813605831747057,"{'01000000110010', '01001100000010', '10111111001101', '10110011111101'}"
636,8.834845705430471,"{'01100101101011', '00101001011001', '11010110100110', '10011010010100'}"
637,8.487998041989743,"{'10101101011110', '01111010110101', '01010010100001', '10000101001010'}"
638,8.8944218170916,"{'00110110010101', '01010110010011', '10101001101100', '11001001101010'}"
639,8.460815445403227,"{'11010001100011', '00111001110100', '00101110011100', '11000110001011'}"
640,8.216672346188863,"{'11011000111100', '00111100011011', '11000011100100', '00100111000011'}"
641,8.397072892736215,"{'01100010101000', '11101010111001', '10011101010111', '00010101000110'}"
642,8.571704901195023,"{'01010100001110', '10001111010101', '10101011110001', '01110000101010'}"
643,8.525888695220313,"{'01110000101101', '01001011110001', '10001111010010', '10110100001110'}"
644,7.20498092923359,"{'00110010111111', '00000010110011', '11111101001100', '11001101000000'}"
645,7.368810397470777,"{'01100000001100', '00110000000110', '10011111110011', '11001111111001'}"
646,8.527023785992698,"{'01010010011000', '00011001001010', '10101101100111', '11100110110101'}"
647,8.523791682572401,"{'11001011011101', '00110100100010', '01000100101100', '10111011010011'}"
648,6.45611644685086,"{'11110100000001', '01111111010000', '10000000101111', '00001011111110'}"
649,7.493698783425866,"{'10001100100000', '11111011001110', '01110011011111', '00000100110001'}"
650,7.948893285105074,"{'10111110100010', '01000101111101', '10111010000010', '01000001011101'}"
651,8.625407546924572,"{'10101010011000', '00011001010101', '11100110101010', '01010101100111'}"
652,8.254069436367386,"{'01011010000111', '10100101111000', '11100001011010', '00011110100101'}"
653,8.62986897167982,"{'11100101010101', '10101010100111', '01010101011000', '00011010101010'}"
654,7.95244191876571,"{'00010111100100', '11101000011011', '00100111101000', '11011000010111'}"
655,8.594392100916398,"{'01001011011011', '10110100100100', '11011011010010', '00100100101101'}"
656,9.017264025493345,"{'10110011010110', '01101011001101', '01001100101001', '10010100110010'}"
657,7.958828384538233,"{'00110000010010', '11001111101101', '01001000001100', '10110111110011'}"
658,8.606662445850825,"{'10010001100010', '01000110001001', '10111001110110', '01101110011101'}"
659,9.091835401467895,"{'01011001011010', '10100101100101', '01011010011010', '10100110100101'}"
660,8.340078304714325,"{'01110001101000', '11101001110001', '10001110010111', '00010110001110'}"
661,7.875057160018694,"{'01111110011001', '10011001111110', '01100110000001', '10000001100110'}"
662,5.953384470300865,"{'11111101011111', '00000010100000', '00000101000000', '11111010111111'}"
663,8.288748720846838,"{'11110010101010', '00001101010101', '01010101001111', '10101010110000'}"
664,8.447702230675702,"{'10011111001010', '01100000110101', '10101100000110', '01010011111001'}"
665,7.990112325176307,"{'00011110110110', '01101101111000', '10010010000111', '11100001001001'}"
666,8.492364659196305,"{'01000100101110', '01110100100010', '10111011010001', '10001011011101'}"
667,6.458407614082184,"{'00000101011111', '11111010100000'}"
668,7.917549742229696,"{'10111000101111', '01000111010000', '00001011100010', '11110100011101'}"
669,7.968686567845056,"{'01101111100100', '11011000001001', '10010000011011', '00100111110110'}"
670,7.268885329958639,"{'11011101100000', '11111001000100', '00000110111011', '00100010011111'}"
671,7.649193860166505,"{'11110011001000', '11101100110000', '00010011001111', '00001100110111'}"
672,8.7597218244553,"{'10100100010101', '01010111011010', '10101000100101', '01011011101010'}"
673,8.459801510023564,"{'01101000100010', '01000100010110', '10111011101001', '10010111011101'}"
674,8.087760019711105,"{'10010111110100', '01101000001011', '00101111101001', '11010000010110'}"
675,8.224399318001883,"{'10001000010110', '01101000010001', '01110111101001', '10010111101110'}"
676,5.705482321686539,"{'11000000000011', '00111111111100'}"
677,8.474738237213089,"{'01101100001011', '11010000110110', '00101111001001', '10010011110100'}"
678,6.768342600918709,"{'00111111101000', '00010111111100', '11101000000011', '11000000010111'}"
679,8.641509961090293,"{'10001001001101', '01001101101110', '10110010010001', '01110110110010'}"
680,8.163472091480703,"{'00100100010011', '11011011101100', '11001000100100', '00110111011011'}"
681,8.844172761858655,"{'01011001110110', '01101110011010', '10010001100101', '10100110001001'}"
682,7.575559595446397,"{'11101000001011', '00010111110100', '00101111101000', '11010000010111'}"
683,8.748089726328159,"{'00110100101100', '11001011010011'}"
684,9.0721608102127,"{'10011001010110', '01100110101001', '10010101100110', '01101010011001'}"
685,8.548785890260836,"{'10101100111000', '00011100110101', '01010011000111', '11100011001010'}"
686,8.365323518680984,"{'01111001100100', '11011001100001', '00100110011110', '10000110011011'}"
687,7.790434101175863,"{'11110100010100', '00101000101111', '00001011101011', '11010111010000'}"
688,8.196529363141245,"{'10110010111110', '01111101001101', '10000010110010', '01001101000001'}"
689,6.559719640827599,"{'11111100101111', '00000011010000', '00001011000000', '11110100111111'}"
690,8.231364535007728,"{'10110000100010', '01001111011101', '10111011110010', '01000100001101'}"
691,7.911511619312289,"{'01000110111110', '01111101100010', '10000010011101', '10111001000001'}"
692,7.362072890080785,"{'11111000100010', '00000111011101', '01000100011111', '10111011100000'}"
693,8.552486086649335,"{'01010010001011', '10101101110100', '00101110110101', '11010001001010'}"
694,7.7565551327424584,"{'11101110100111', '11100101110111', '00011010001000', '00010001011000'}"
695,7.9271682198225015,"{'00001110001110', '10001110001111', '01110001110000', '11110001110001'}"
696,8.305915818242635,"{'01101111010001', '10001011110110', '10010000101110', '01110100001001'}"
697,8.456947199625798,"{'01000010110110', '10111101001001', '10010010111101', '01101101000010'}"
698,7.911154997351489,"{'11010001111100', '11000001110100', '00101110000011', '00111110001011'}"
699,7.101873714655946,"{'00011111110010', '11100000001101', '10110000000111', '01001111111000'}"
700,8.111895515656792,"{'11001001111000', '00011110010011', '11100001101100', '00110110000111'}"
701,7.882226908727743,"{'01010010010000', '11110110110101', '10101101101111', '00001001001010'}"
702,8.861585818908432,"{'10011001101011', '01100110010100', '00101001100110', '11010110011001'}"
703,7.172882492188675,"{'10000000100101', '01011011111110', '01111111011010', '10100100000001'}"
704,8.179798530786984,"{'10110011010000', '00001011001101', '01001100101111', '11110100110010'}"
705,8.201988524174297,"{'11000111100011', '00111000011100'}"
706,9.00993387213478,"{'01011010110010', '10110010100101', '01001101011010', '10100101001101'}"
707,8.243914263810549,"{'01001011111010', '10110100000101', '01011111010010', '10100000101101'}"
708,8.117539819825424,"{'00110110111101', '11001001000010', '10111101101100', '01000010010011'}"
709,7.774376624365088,"{'01000100000101', '01011111011101', '10100000100010', '10111011111010'}"
710,8.45186523013781,"{'11000101011100', '00111010100011'}"
711,5.65894069400729,"{'01111111110000', '10000000001111', '11110000000001', '00001111111110'}"
712,8.560384974004858,"{'10011000111011', '11011100011001', '01100111000100', '00100011100110'}"
713,7.907552645132216,"{'01101111101101', '01001000001001', '10010000010010', '10110111110110'}"
714,8.846286103660756,"{'01100110101110', '01110101100110', '10011001010001', '10001010011001'}"
715,7.361860982104186,"{'00001111001000', '00010011110000', '11110000110111', '11101100001111'}"
716,8.528165929009397,"{'10101010111101', '01010101000010', '10111101010101', '01000010101010'}"
717,8.386031826538602,"{'00110100011110', '10000111010011', '11001011100001', '01111000101100'}"
718,8.434952382450529,"{'11001100100111', '00110011011000', '11100100110011', '00011011001100'}"
719,8.510827697651965,"{'10010100001110', '10001111010110', '01110000101001', '01101011110001'}"
720,8.039388688711146,"{'00100010011110', '01111001000100', '11011101100001', '10000110111011'}"
721,7.997982297611641,"{'01011110000100', '00100001111010', '11011110000101', '10100001111011'}"
722,8.403166584151881,"{'11010011000010', '00101100111101', '10111100110100', '01000011001011'}"
723,7.397911270274054,"{'10011000000010', '10111111100110', '01100111111101', '01000000011001'}"
724,8.631665755747692,"{'00100111011001', '11011000100110', '10011011100100', '01100100011011'}"
725,8.352906883640287,"{'10010110000100', '11011110010110', '01101001111011', '00100001101001'}"
726,8.224091333390906,"{'01110100100001', '10000100101110', '01111011010001', '10001011011110'}"
727,7.1245843397094255,"{'01000100111111', '11111100100010', '10111011000000', '00000011011101'}"
728,7.853203669820136,"{'10011100001111', '11110000111001', '00001111000110', '01100011110000'}"
729,7.966278692074497,"{'11110011100010', '00001100011101', '01000111001111', '10111000110000'}"
730,7.643633281587255,"{'10110110100000', '00000101101101', '11111010010010', '01001001011111'}"
731,7.645802354754144,"{'00110100010000', '00001000101100', '11001011101111', '11110111010011'}"
732,8.857253616099367,"{'11001011010110', '10010100101100', '00110100101001', '01101011010011'}"
733,8.043357909706074,"{'00100110000100', '11011110011011', '11011001111011', '00100001100100'}"
734,8.58959496530151,"{'01000101101011', '11010110100010', '10111010010100', '00101001011101'}"
735,6.765946841756461,"{'11110111111001', '00001000000110', '10011111101111', '01100000010000'}"
736,7.501721767102042,"{'00010010101111', '11110101001000', '00001010110111', '11101101010000'}"
737,7.994139533588164,"{'11100011100001', '10000111000111', '00011100011110', '01111000111000'}"
738,8.844746196413585,"{'01010101001011', '11010010101010', '00101101010101', '10101010110100'}"
739,8.037433011588282,"{'11100010010001', '00011101101110', '01110110111000', '10001001000111'}"
740,8.116441192770761,"{'10000111011011', '11011011100001', '00100100011110', '01111000100100'}"
741,7.220344364429374,"{'10001100000001', '10000000110001', '01111111001110', '01110011111110'}"
742,8.41629137299528,"{'10011100111000', '11100011000110', '01100011000111', '00011100111001'}"
743,8.152018998454015,"{'01100001010111', '00010101111001', '10011110101000', '11101010000110'}"
744,9.113607484837699,"{'10100110100110', '01100101100101', '01011001011001', '10011010011010'}"
745,8.305788876875296,"{'01000100111011', '10111011000100', '11011100100010', '00100011011101'}"
746,8.886642230637909,"{'11001100101001', '01101011001100', '10010100110011', '00110011010110'}"
747,7.533071477177662,"{'00000100100110', '11111011011001', '10011011011111', '01100100100000'}"
748,7.407989447965004,"{'11011110110111', '00010010000100', '11101101111011', '00100001001000'}"
749,8.559657490933473,"{'01100100010100', '11010111011001', '00101000100110', '10011011101011'}"
750,8.298822236869508,"{'10111100001101', '10110000111101', '01000011110010', '01001111000010'}"
751,8.405447941571762,"{'10100001100100', '00100110000101', '01011110011011', '11011001111010'}"
752,8.794562467417833,"{'01011010100010', '10100101011101', '01000101011010', '10111010100101'}"
753,8.348999127817644,"{'11010100111000', '00101011000111', '00011100101011', '11100011010100'}"
754,5.891399877422216,"{'00000000100011', '00111011111111', '11111111011100', '11000100000000'}"
755,7.766284788684943,"{'01111100111011', '00100011000001', '10000011000100', '11011100111110'}"
756,8.63597406014539,"{'00111011010101', '11000100101010', '01010100100011', '10101011011100'}"
757,8.393670266260074,"{'01011111001010', '10101100000101', '01010011111010', '10100000110101'}"
758,7.957095200289794,"{'00100100001011', '11011011110100', '11010000100100', '00101111011011'}"
759,8.961584505606439,"{'10010010110010', '01101101001101', '01001101001001', '10110010110110'}"
760,8.879254083597173,"{'10010001101010', '01010110001001', '01101110010101', '10101001110110'}"
761,8.719904438427267,"{'11011001010010', '10110101100100', '00100110101101', '01001010011011'}"
762,8.258415101902706,"{'10010101001111', '00001101010110', '01101010110000', '11110010101001'}"
763,8.775527278435561,"{'10100111010100', '00101011100101', '01011000101011', '11010100011010'}"
764,6.97241363851073,"{'11111100100111', '11100100111111', '00000011011000', '00011011000000'}"
765,6.954547082369596,"{'00001010011111', '00000110101111', '11110101100000', '11111001010000'}"
766,8.476893119951733,"{'11000011101010', '10101000111100', '01010111000011', '00111100010101'}"
767,7.936208551704811,"{'11011101111001', '00100010000110', '10011110111011', '01100001000100'}"
768,8.27568686763998,"{'00100001011010', '11011110100101', '01011010000100', '10100101111011'}"
769,8.674269204402055,"{'10101010011110', '01010101100001', '10000110101010', '01111001010101'}"
770,8.704179397505865,"{'10001101101101', '01001001001110', '01110010010010', '10110110110001'}"
771,8.265722243734935,"{'00001101001101', '10110010110000', '01001101001111', '11110010110010'}"
772,8.42473633502846,"{'00111011101010', '01010111011100', '10101000100011', '11000100010101'}"
773,8.031230350220147,"{'11101011110101', '01010000101000', '00010100001010', '10101111010111'}"
774,6.43600841380037,"{'10001000000001', '01111111101110', '10000000010001', '01110111111110'}"
775,8.825901598032667,"{'01100101100100', '10011010011011', '11011001011001', '00100110100110'}"
776,8.462523411281541,"{'00011000110110', '01101100011000', '11100111001001', '10010011100111'}"
777,8.37095732873497,"{'01001000111101', '10110111000010', '10111100010010', '01000011101101'}"
778,8.627384900577947,"{'01010101111010', '10100001010101', '10101010000101', '01011110101010'}"
779,8.831588882181105,"{'11001010101101', '10110101010011', '00110101010010', '01001010101100'}"
780,8.505529360505228,"{'10001001100011', '00111001101110', '01110110011100', '11000110010001'}"
781,6.3646931811445295,"{'00010101111111', '00000001010111', '11111110101000', '11101010000000'}"
782,8.19834734213144,"{'01010101000001', '10000010101010', '01111101010101', '10101010111110'}"
783,7.591674867721297,"{'11010001000001', '01111101110100', '00101110111110', '10000010001011'}"
784,8.766786267129271,"{'01101110001101', '10110001110110', '10010001110010', '01001110001001'}"
785,8.943969025550107,"{'01001101000110', '10011101001101', '01100010110010', '10110010111001'}"
786,8.813030325398774,"{'10101010011011', '11011001010101', '00100110101010', '01010101100100'}"
787,8.016913300371009,"{'10111100111100', '11000011000010', '01000011000011', '00111100111101'}"
788,7.51121357834232,"{'01000101011111', '00000101011101', '10111010100000', '11111010100010'}"
789,8.46016489108003,"{'10010001000110', '10011101110110', '01100010001001', '01101110111001'}"
790,8.894763099020043,"{'10100110110011', '00110010011010', '01011001001100', '11001101100101'}"
791,7.846224658507711,"{'00001111000101', '01011100001111', '10100011110000', '11110000111010'}"
792,7.648043645275198,"{'01001000000101', '01011111101101', '10110111111010', '10100000010010'}"
793,8.442291108327478,"{'10000111000101', '10100011100001', '01111000111010', '01011100011110'}"
794,8.707349772746912,"{'10101011101101', '01001000101010', '01010100010010', '10110111010101'}"
795,7.726766726058411,"{'01011110010000', '00001001111010', '11110110000101', '10100001101111'}"
796,8.960256939216329,"{'01010010110110', '10101101001001', '10010010110101', '01101101001010'}"
797,7.700190307300235,"{'00010100110000', '11110011010111', '00001100101000', '11101011001111'}"
798,8.042298693739006,"{'00100100001100', '00110000100100', '11011011110011', '11001111011011'}"
799,8.483574850621343,"{'01100001110011', '00110001111001', '11001110000110', '10011110001100'}"
800,8.474481083145509,"{'00100010110110', '11011101001001', '01101101000100', '10010010111011'}"
801,7.386927910515928,"{'00100010000010', '01000001000100', '11011101111101', '10111110111011'}"
802,8.612501115929447,"{'11000110011101', '00111001100010', '01000110011100', '10111001100011'}"
803,8.148862897946035,"{'01001110110111', '00010010001101', '11101101110010', '10110001001000'}"
804,7.244522363148537,"{'11111000100111', '00000111011000', '00011011100000', '11100100011111'}"
805,8.714230100138568,"{'01001110001100', '11001110001101', '10110001110011', '00110001110010'}"
806,5.939816521191883,"{'11011011111111', '00000000100100', '00100100000000', '11111111011011'}"
807,8.802354362212135,"{'10001011100101', '10100111010001', '01110100011010', '01011000101110'}"
808,8.74849170810812,"{'01010110110100', '11010010010101', '10101001001011', '00101101101010'}"
809,8.047801167447153,"{'11011110101100', '11001010000100', '00110101111011', '00100001010011'}"
810,7.702464348757113,"{'11011101000001', '01111101000100', '00100010111110', '10000010111011'}"
811,7.739777039748044,"{'11110010101000', '11101010110000', '00001101010111', '00010101001111'}"
812,8.48858849526857,"{'01101111010101', '10101011110110', '10010000101010', '01010100001001'}"
813,7.864395120319205,"{'11000001001001', '01101101111100', '00111110110110', '10010010000011'}"
814,8.584277657895377,"{'10111010101011', '01000101010100', '00101010100010', '11010101011101'}"
815,8.385729306610708,"{'00101101011000', '11010010100111', '00011010110100', '11100101001011'}"
816,7.827877957189512,"{'10101100011111', '11111000110101', '00000111001010', '01010011100000'}"
817,8.126765611855834,"{'00101000010100', '11010111101011'}"
818,8.546047093188598,"{'01010101101000', '10101010010111', '11101001010101', '00010110101010'}"
819,8.800398731489892,"{'01101001010001', '10010110101110', '01110101101001', '10001010010110'}"
820,8.137708226343415,"{'01111010011110', '10000110100001', '10000101100001', '01111001011110'}"
821,8.66180768549504,"{'01010001001110', '01110010001010', '10101110110001', '10001101110101'}"
822,8.222679887093378,"{'11101100011101', '00010011100010', '01000111001000', '10111000110111'}"
823,7.767644172175144,"{'01100001101111', '00001001111001', '10011110010000', '11110110000110'}"
824,7.954356748109056,"{'11101110110001', '00010001001110', '01110010001000', '10001101110111'}"
825,8.34395965872349,"{'00011110010101', '01010110000111', '11100001101010', '10101001111000'}"
826,7.870396245393357,"{'10001001001111', '01110110110000', '11110010010001', '00001101101110'}"
827,8.845480516884617,"{'01101001001001', '01101101101001', '10010010010110', '10010110110110'}"
828,7.26293190152316,"{'01000000110111', '11101100000010', '10111111001000', '00010011111101'}"
829,7.705093792629166,"{'00010110000011', '11101001111100', '00111110010111', '11000001101000'}"
830,8.303631658353137,"{'00101000011101', '01000111101011', '10111000010100', '11010111100010'}"
831,8.53865584036614,"{'10010010001100', '01101101110011', '11001110110110', '00110001001001'}"
832,7.590842014605722,"{'10100111111000', '00011111100101', '01011000000111', '11100000011010'}"
833,7.780077623712735,"{'11111010100110', '01100101011111', '10011010100000', '00000101011001'}"
834,8.76748849496122,"{'10001100110011', '00110011001110', '01110011001100', '11001100110001'}"
835,7.708629678702139,"{'00010101111000', '11100001010111', '11101010000111', '00011110101000'}"
836,8.708116767931635,"{'00101101001100', '00110010110100', '11010010110011', '11001101001011'}"
837,7.346137394871793,"{'11111010000101', '00000101111010', '01011110100000', '10100001011111'}"
838,8.864598307505037,"{'10100100011010', '10100111011010', '01011000100101', '01011011100101'}"
839,7.19652524649654,"{'00000100011011', '11011000100000', '00100111011111', '11111011100100'}"
840,7.969246116297908,"{'00111100111000', '11000011000111', '11100011000011', '00011100111100'}"
841,8.982891217789497,"{'10110011100101', '01001100011010', '10100111001101', '01011000110010'}"
842,8.48756824268781,"{'11001011011100', '00110100100011', '11000100101100', '00111011010011'}"
843,8.583771950282479,"{'01001100111101', '10110011000010', '10111100110010', '01000011001101'}"
844,7.636764081208769,"{'10011111101100', '11001000000110', '01100000010011', '00110111111001'}"
845,8.508191811582527,"{'11001110101110', '10001010001100', '01110101110011', '00110001010001'}"
846,7.607550873900781,"{'11110000011001', '10011000001111', '00001111100110', '01100111110000'}"
847,6.555130245467495,"{'11100000000101', '00011111111010', '10100000000111', '01011111111000'}"
848,8.767940941579322,"{'10110001101011', '00101001110010', '01001110010100', '11010110001101'}"
849,7.730046894210698,"{'01000010110000', '10111101001111', '11110010111101', '00001101000010'}"
850,8.168908891164389,"{'10111110001101', '01000001110010', '01001110000010', '10110001111101'}"
851,8.219676324098504,"{'11100010010010', '10110110111000', '01001001000111', '00011101101101'}"
852,8.417172956862924,"{'00101101110110', '11010010001001', '10010001001011', '01101110110100'}"
853,9.10333123640974,"{'10101001100110', '10011001101010', '01010110011001', '01100110010101'}"
854,8.720704371267432,"{'00100101011010', '10100101011011', '01011010100100', '11011010100101'}"
855,7.771005502225235,"{'10010011111100', '00111111001001', '11000000110110', '01101100000011'}"
856,8.613370020987256,"{'10011011101101', '01001000100110', '01100100010010', '10110111011001'}"
857,7.536498755396167,"{'00010000010110', '01101000001000', '11101111101001', '10010111110111'}"
858,8.8808417061381,"{'01110001101010', '10101001110001', '10001110010101', '01010110001110'}"
859,7.806151716849528,"{'11001100001000', '11101111001100', '00110011110111', '00010000110011'}"
860,8.711472444087487,"{'11010100110001', '00101011001110', '10001100101011', '01110011010100'}"
861,7.547635181561634,"{'11010110100000', '00101001011111', '00000101101011', '11111010010100'}"
862,7.29383670836935,"{'00111011101111', '11110111011100', '00001000100011', '11000100010000'}"
863,8.036768795463363,"{'11000111100001', '01111000011100', '00111000011110', '10000111100011'}"
864,8.854419952123491,"{'10001110011001', '01100110001110', '01110001100110', '10011001110001'}"
865,6.727188148604714,"{'11111110010001', '10001001111111', '00000001101110', '01110110000000'}"
866,8.885622720147861,"{'01100100110011', '00110011011001', '10011011001100', '11001100100110'}"
867,6.953114400204422,"{'11100111011111', '00011000100000', '11111011100111', '00000100011000'}"
868,8.668395093038974,"{'00110010010010', '01001001001100', '10110110110011', '11001101101101'}"
869,8.719119552389108,"{'00111010110010', '10110010100011', '01001101011100', '11000101001101'}"
870,8.206959297736105,"{'11100101100001', '10000110100111', '01111001011000', '00011010011110'}"
871,8.167337942875154,"{'00111011101011', '00101000100011', '11000100010100', '11010111011100'}"
872,8.756494593577123,"{'01100001101001', '01101001111001', '10011110010110', '10010110000110'}"
873,7.399245083616627,"{'11101111001000', '11101100001000', '00010011110111', '00010000110111'}"
874,8.7297351100122,"{'11001100101110', '00110011010001', '01110100110011', '10001011001100'}"
875,8.462715101275371,"{'01100100001110', '10011011110001', '01110000100110', '10001111011001'}"
876,8.697234362823878,"{'11000111001101', '10110011100011', '01001100011100', '00111000110010'}"
877,8.673114750766088,"{'00101110010010', '10110110001011', '01001001110100', '11010001101101'}"
878,7.963300367177581,"{'00110101111101', '11001010000010', '01000001010011', '10111110101100'}"
879,8.654829549924454,"{'10110101110110', '10010001010010', '01101110101101', '01001010001001'}"
880,9.047545268918771,"{'10101010010110', '01010101101001', '10010110101010', '01101001010101'}"
881,6.76033288545811,"{'10110010000000', '00000001001101', '01001101111111', '11111110110010'}"
882,8.293619549849033,"{'00010110011011', '11011001101000', '00100110010111', '11101001100100'}"
883,8.237054992695874,"{'11011101110010', '01001110111011', '10110001000100', '00100010001101'}"
884,8.457707557060836,"{'00110101011000', '00011010101100', '11100101010011', '11001010100111'}"
885,8.01038467420512,"{'11101000111101', '10111100010111', '01000011101000', '00010111000010'}"
886,8.529440380360098,"{'01001010011000', '00011001010010', '11100110101101', '10110101100111'}"
887,8.636711452280725,"{'01100101100111', '11100110100110', '10011010011000', '00011001011001'}"
888,7.185183415475597,"{'11100000010011', '11001000000111', '00110111111000', '00011111101100'}"
889,8.568737774675348,"{'01100001001101', '01001101111001', '10011110110010', '10110010000110'}"
890,7.789500961871554,"{'10101011101111', '01010100010000', '11110111010101', '00001000101010'}"
891,7.815112653550873,"{'01111000001110', '10000111110001', '01110000011110', '10001111100001'}"
892,7.335307468815575,"{'11100110100000', '00011001011111', '00000101100111', '11111010011000'}"
893,6.4361743770612705,"{'00001010111111', '00000010101111', '11110101000000', '11111101010000'}"
894,7.379752826426147,"{'10111110111000', '11100010000010', '01000001000111', '00011101111101'}"
895,8.608012750260562,"{'10100101011000', '01011010100111', '00011010100101', '11100101011010'}"
896,8.264849262989678,"{'10100011111010', '01011111000101', '01011100000101', '10100000111010'}"
897,8.719300018280517,"{'00101010110001', '10001101010100', '01110010101011', '11010101001110'}"
898,8.242535100099857,"{'10110011001111', '11110011001101', '00001100110010', '01001100110000'}"
899,6.66156113108385,"{'01111111101101', '01001000000001', '10110111111110', '10000000010010'}"
900,8.470887498887066,"{'10011101011000', '01100010100111', '11100101000110', '00011010111001'}"
901,8.184859182275638,"{'00100011101110', '11011100010001', '10001000111011', '01110111000100'}"
902,9.05543914039249,"{'10110010101010', '01010101001101', '10101010110010', '01001101010101'}"
903,8.469051341288184,"{'10000110001010', '01111001110101', '01010001100001', '10101110011110'}"
904,8.575613005447561,"{'10111001101110', '10001001100010', '01110110011101', '01000110010001'}"
905,8.145671642257193,"{'00100010010011', '11011101101100', '00110110111011', '11001001000100'}"
906,7.242896748997262,"{'00001000100111', '11100100010000', '00011011101111', '11110111011000'}"
907,8.89966675973201,"{'10100110011101', '01011001100010', '10111001100101', '01000110011010'}"
908,5.765901125871988,"{'01111110000000', '10000001111111', '11111110000001', '00000001111110'}"
909,6.299179434804893,"{'00010000100000', '00000100001000', '11101111011111', '11111011110111'}"
910,7.218503672378635,"{'10100000001011', '00101111111010', '11010000000101', '01011111110100'}"
911,8.161760852505338,"{'00011100011100', '11000111000111', '00111000111000', '11100011100011'}"
912,8.483036594725565,"{'00111010001100', '11000101110011', '11001110100011', '00110001011100'}"
913,8.257902169088764,"{'00100001010101', '01010101111011', '11011110101010', '10101010000100'}"
914,8.754814903403998,"{'10101001011011', '11011010010101', '00100101101010', '01010110100100'}"
915,7.040799062986025,"{'00000110110000', '00001101100000', '11110010011111', '11111001001111'}"
916,7.358953732099906,"{'01100111111100', '10011000000011', '11000000011001', '00111111100110'}"
917,8.33370342258131,"{'11000101111010', '00111010000101', '01011110100011', '10100001011100'}"
918,8.989050598667724,"{'01010011000110', '10101100111001', '10011100110101', '01100011001010'}"
919,8.594263983085792,"{'10100010001101', '01001110111010', '10110001000101', '01011101110010'}"
920,6.27903360783286,"{'11101111111000', '11100000001000', '00010000000111', '00011111110111'}"
921,8.19580924669091,"{'00010110000101', '10100001101000', '01011110010111', '11101001111010'}"
922,7.544518309918612,"{'11010101011111', '00101010100000', '11111010101011', '00000101010100'}"
923,6.382671361928576,"{'00000000101001', '10010100000000', '01101011111111', '11111111010110'}"
924,7.101371004000644,"{'01000000010010', '10111111101101', '10110111111101', '01001000000010'}"
925,8.713057611396648,"{'11011000101010', '01010100011011', '00100111010101', '10101011100100'}"
926,6.627943984516586,"{'11010111111110', '10000000010100', '01111111101011', '00101000000001'}"
927,7.926562019525404,"{'00001111001101', '10110011110000', '11110000110010', '01001100001111'}"
928,8.973153055193757,"{'10110100110110', '01001011001001', '01101100101101', '10010011010010'}"
929,8.196671021592069,"{'11000100100011', '00111011011100'}"
930,8.874235230386901,"{'01001110001010', '10110001110101', '10101110001101', '01010001110010'}"
931,7.729794878825862,"{'00011001110000', '11100110001111', '11110001100111', '00001110011000'}"
932,8.87252046792841,"{'01011010101100', '10100101010011', '00110101011010', '11001010100101'}"
933,8.128530308127004,"{'11011001000011', '00100110111100', '00111101100100', '11000010011011'}"
934,6.925751880537808,"{'11111101101011', '00000010010100', '11010110111111', '00101001000000'}"
935,7.098452270096942,"{'01111110001000', '00010001111110', '10000001110111', '11101110000001'}"
936,8.50625586652386,"{'01110100001101', '10110000101110', '10001011110010', '01001111010001'}"
937,7.7995752015960775,"{'01000001001011', '10111110110100', '11010010000010', '00101101111101'}"
938,8.800941931910332,"{'01100010110011', '00110010111001', '11001101000110', '10011101001100'}"
939,7.219749587538501,"{'10011011111110', '10000000100110', '01100100000001', '01111111011001'}"
940,8.654999619288002,"{'01001111000101', '10100011110010', '01011100001101', '10110000111010'}"
941,7.0055889986031,"{'00010000001100', '11101111110011', '11001111110111', '00110000001000'}"
942,8.42485384480949,"{'11010100111101', '01000011010100', '10111100101011', '00101011000010'}"
943,8.79869624459589,"{'11010001101010', '10101001110100', '01010110001011', '00101110010101'}"
944,8.024300093066948,"{'11011110101011', '00101010000100', '00100001010100', '11010101111011'}"
945,6.716356040395247,"{'00000001001010', '01010010000000', '10101101111111', '11111110110101'}"
946,8.013059931283731,"{'00011011100001', '10000111011000', '01111000100111', '11100100011110'}"
947,8.225863134446513,"{'10011111001011', '11010011111001', '01100000110100', '00101100000110'}"
948,7.781636328543051,"{'00110110111110', '01111101101100', '10000010010011', '11001001000001'}"
949,7.71461097851331,"{'00011010101111', '00001010100111', '11110101011000', '11100101010000'}"
950,8.49250217628622,"{'00111010001001', '10010001011100', '11000101110110', '01101110100011'}"
951,8.010911217059473,"{'01000101111000', '10111010000111', '11100001011101', '00011110100010'}"
952,7.356476434245302,"{'00010010001000', '11101110110111', '00010001001000', '11101101110111'}"
953,7.2407036620814305,"{'00000111101100', '11111000010011', '00110111100000', '11001000011111'}"
954,8.199957337721292,"{'01100000110001', '01110011111001', '10001100000110', '10011111001110'}"
955,8.657445952467604,"{'00011010011010', '10100110100111', '11100101100101', '01011001011000'}"
956,7.983738248634078,"{'11100001100011', '11000110000111', '00111001111000', '00011110011100'}"
957,8.406788428060565,"{'11101010110110', '01101101010111', '10010010101000', '00010101001001'}"
958,8.540800858154963,"{'11100100110110', '00011011001001', '10010011011000', '01101100100111'}"
959,6.606075433275164,"{'11111100110000', '00001100111111', '11110011000000', '00000011001111'}"
960,8.531867285949367,"{'10110010111101', '10111101001101', '01001101000010', '01000010110010'}"
961,8.45254815228477,"{'01010001101000', '00010110001010', '11101001110101', '10101110010111'}"
962,8.835547894531164,"{'11010010100110', '10011010110100', '01100101001011', '00101101011001'}"
963,8.861491890259423,"{'10010011001110', '01110011001001', '10001100110110', '01101100110001'}"
964,7.400559077157258,"{'11000001111000', '00111110000111', '00011110000011', '11100001111100'}"
965,7.734629084341869,"{'10110100000010', '10111111010010', '01000000101101', '01001011111101'}"
966,7.779901035791954,"{'00000101101001', '10010110100000', '01101001011111', '11111010010110'}"
967,7.130097066351999,"{'00101011111110', '10000000101011', '01111111010100', '11010100000001'}"
968,7.905561332566929,"{'00111110100010', '10111010000011', '01000101111100', '11000001011101'}"
969,7.889631052072602,"{'00101110110111', '11101101110100', '11010001001000', '00010010001011'}"
970,8.311744430160278,"{'10010110000111', '11100001101001', '01101001111000', '00011110010110'}"
971,4.838406673336105,"{'10000000000001', '01111111111110'}"
972,8.922980103858496,"{'01101101010110', '10010101001001', '01101010110110', '10010010101001'}"
973,8.19974350737448,"{'00100101010111', '11011010101000', '00010101011011', '11101010100100'}"
974,8.171955528231777,"{'01001001000011', '10110110111100', '11000010010010', '00111101101101'}"
975,7.783788726863522,"{'11101101111010', '00010010000101', '10100001001000', '01011110110111'}"
976,7.875445234441803,"{'00000110011001', '10011001100000', '11111001100110', '01100110011111'}"
977,8.990271462160802,"{'01010011101001', '01101000110101', '10101100010110', '10010111001010'}"
978,8.662327676306653,"{'01001100100011', '10110011011100', '00111011001101', '11000100110010'}"
979,8.279167907970232,"{'01101000001010', '10010111110101', '10101111101001', '01010000010110'}"
980,7.710597867979202,"{'01101111011110', '01111011110110', '10000100001001', '10010000100001'}"
981,7.29697726044666,"{'00111111101010', '11000000010101', '01010111111100', '10101000000011'}"
982,7.739882939361859,"{'00111110011000', '00011001111100', '11100110000011', '11000001100111'}"
983,7.800405300507643,"{'01101110101111', '10010001010000', '11110101110110', '00001010001001'}"
984,6.95559443152543,"{'10001111000000', '00000011110001', '11111100001110', '01110000111111'}"
985,8.088829001344912,"{'10100110010000', '00001001100101', '11110110011010', '01011001101111'}"
986,8.559782174036698,"{'01101110100010', '10010001011101', '10111010001001', '01000101110110'}"
987,8.710075130441403,"{'11001100101011', '00101011001100', '11010100110011', '00110011010100'}"
988,8.095481486812107,"{'11010110111100', '00111101101011', '00101001000011', '11000010010100'}"
989,7.4761310512502455,"{'11010011011111', '00101100100000', '11111011001011', '00000100110100'}"
990,8.459852122977015,"{'01110100010011', '11001000101110', '00110111010001', '10001011101100'}"
991,7.366875782983476,"{'00100010000011', '11011101111100', '11000001000100', '00111110111011'}"
992,8.92652125460261,"{'10010111001101', '01101000110010', '01001100010110', '10110011101001'}"
993,6.881034121030514,"{'01111111101001', '10000000010110', '01101000000001', '10010111111110'}"
994,8.476628958680369,"{'10101011100111', '01010100011000', '00011000101010', '11100111010101'}"
995,7.115738263069941,"{'01110111100000', '10001000011111', '00000111101110', '11111000010001'}"
996,8.961642055816387,"{'01001011011001', '10011011010010', '01100100101101', '10110100100110'}"
997,7.381786762959209,"{'00001110110111', '11101101110000', '00010010001111', '11110001001000'}"
998,8.726275071536271,"{'01110001001101', '01001101110001', '10110010001110', '10001110110010'}"
999,8.100122659816007,"{'10000111101101', '10110111100001', '01001000011110', '01111000010010'}"
1000,8.651822713179511,"{'11000110001010', '00111001110101', '10101110011100', '01010001100011'}"
1001,7.837984089952866,"{'00100000101001', '10010100000100', '01101011111011', '11011111010110'}"
1002,8.716791540957384,"{'00110001101101', '11001110010010', '10110110001100', '01001001110011'}"
1003,8.455618345511844,"{'01111010001101', '10110001011110', '01001110100001', '10000101110010'}"
1004,7.7325194772601336,"{'10000111000001', '01111000111110', '01111100011110', '10000011100001'}"
1005,8.36438919276842,"{'01110010111000', '11100010110001', '10001101000111', '00011101001110'}"
1006,8.445196914351095,"{'11011011101001', '01101000100100', '00100100010110', '10010111011011'}"
1007,8.325685680599241,"{'10001010100001', '01111010101110', '01110101011110', '10000101010001'}"
1008,8.689811186377057,"{'11011000110110', '00100111001001', '10010011100100', '01101100011011'}"
1009,8.801840789885759,"{'10101010010100', '00101001010101', '01010101101011', '11010110101010'}"
1010,7.750294826369895,"{'11101011000001', '10000011010111', '00010100111110', '01111100101000'}"
1011,8.095115810671256,"{'10111011010111', '01000100101000', '00010100100010', '11101011011101'}"
1012,8.632863749465496,"{'01111001101001', '10010110011110', '01101001100001', '10000110010110'}"
1013,7.870360268819582,"{'00100101110000', '11110001011011', '00001110100100', '11011010001111'}"
1014,8.113729373546834,"{'01000010001010', '10101110111101', '10111101110101', '01010001000010'}"
1015,8.01397651627424,"{'11110110101010', '00001001010101', '10101010010000', '01010101101111'}"
1016,7.530313991571066,"{'00000111101010', '11111000010101', '01010111100000', '10101000011111'}"
1017,7.698164900746494,"{'01011111011000', '10100000100111', '11100100000101', '00011011111010'}"
1018,7.03085459538305,"{'00001111101000', '11101000001111', '00010111110000', '11110000010111'}"
1019,7.196519864699498,"{'11110000001101', '10110000001111', '01001111110000', '00001111110010'}"
1020,7.364641869498085,"{'00000110100001', '01111010011111', '10000101100000', '11111001011110'}"
1021,8.006184038820418,"{'10101110110000', '00001101110101', '11110010001010', '01010001001111'}"
1022,8.831272541965866,"{'10100111001011', '01011000110100', '11010011100101', '00101100011010'}"
1023,8.507077868332997,"{'10110110011110', '10000110010010', '01001001100001', '01111001101101'}"
1024,7.070499516709321,"{'01001000000011', '10110111111100', '11000000010010', '00111111101101'}"
1025,7.6438843082509695,"{'11111001101100', '11001001100000', '00000110010011', '00110110011111'}"
1026,7.938617254199833,"{'00111101010111', '11000010101000', '00010101000011', '11101010111100'}"
1027,8.357717553207852,"{'00101101000100', '11011101001011', '00100010110100', '11010010111011'}"
1028,7.228630784140339,"{'10111101100000', '01000010011111', '00000110111101', '11111001000010'}"
1029,8.87647601255912,"{'10101101010011', '00110101001010', '11001010110101', '01010010101100'}"
1030,7.880937148959088,"{'01101110110000', '11110010001001', '10010001001111', '00001101110110'}"
1031,6.949014926429475,"{'11111000001011', '11010000011111', '00101111100000', '00000111110100'}"
1032,7.048819220725565,"{'11111010110111', '11101101011111', '00010010100000', '00000101001000'}"
1033,8.548921636961559,"{'01101000011101', '10111000010110', '01000111101001', '10010111100010'}"
1034,8.228059354484756,"{'00011110101001', '10010101111000', '11100001010110', '01101010000111'}"
1035,8.234809573606793,"{'10011111001100', '00110011111001', '01100000110011', '11001100000110'}"
1036,7.756170961418425,"{'10001100001111', '00001111001110', '11110000110001', '01110011110000'}"
1037,8.316914050018536,"{'00010110100010', '01000101101000', '10111010010111', '11101001011101'}"
1038,6.963000065246378,"{'00111110111110', '01111101111100', '11000001000001', '10000010000011'}"
1039,8.998071686913526,"{'10101101100110', '10011001001010', '01010010011001', '01100110110101'}"
1040,7.997930072369782,"{'01001000010001', '10001000010010', '01110111101101', '10110111101110'}"
1041,7.381627742544245,"{'00100011111100', '00111111000100', '11011100000011', '11000000111011'}"
1042,8.258647996944399,"{'11100011100010', '01000111000111', '00011100011101', '10111000111000'}"
1043,7.736188670568034,"{'10000101111000', '00011110100001', '01111010000111', '11100001011110'}"
1044,8.229319288809894,"{'00001110010101', '11110001101010', '10101001110000', '01010110001111'}"
1045,8.676138917521438,"{'11010100110100', '11010011010100', '00101011001011', '00101100101011'}"
1046,8.119914097901551,"{'11001111000010', '01000011110011', '00110000111101', '10111100001100'}"
1047,6.860142853676262,"{'00000100001011', '00101111011111', '11111011110100', '11010000100000'}"
1048,8.109381946395754,"{'10011100101111', '11110100111001', '00001011000110', '01100011010000'}"
1049,8.102861883290903,"{'10101001101111', '11110110010101', '00001001101010', '01010110010000'}"
1050,8.20846213875353,"{'10100101110111', '11101110100101', '01011010001000', '00010001011010'}"
1051,8.265429557112638,"{'11001101001000', '00010010110011', '00110010110111', '11101101001100'}"
1052,8.607680646998022,"{'10100011100011', '00111000111010', '01011100011100', '11000111000101'}"
1053,5.972706184580143,"{'01100000000001', '10000000000110', '10011111111110', '01111111111001'}"
1054,8.446179043763024,"{'00110010001011', '11001101110100', '00101110110011', '11010001001100'}"
1055,8.85865655588536,"{'10100110001110', '01011001110001', '01110001100101', '10001110011010'}"
1056,7.674888421780183,"{'01111101101110', '01110110111110', '10001001000001', '10000010010001'}"
1057,8.127824498340544,"{'00010011100011', '11101100011100', '11000111001000', '00111000110111'}"
1058,8.857184950942035,"{'10100010101001', '01101010111010', '10010101000101', '01011101010110'}"
1059,8.265458259845085,"{'00101100110111', '00010011001011', '11101100110100', '11010011001000'}"
1060,8.649511827614553,"{'10011010000101', '01100101111010', '01011110100110', '10100001011001'}"
1061,8.025186436832954,"{'10101100000100', '00100000110101', '01010011111011', '11011111001010'}"
1062,7.7870446170727305,"{'11110110110110', '01101101101111', '10010010010000', '00001001001001'}"
1063,8.75038746516048,"{'10010101110110', '01101110101001', '01101010001001', '10010001010110'}"
1064,7.2041095965847495,"{'11101111000001', '10000011110111', '00010000111110', '01111100001000'}"
1065,8.143366026567199,"{'00001010110101', '11110101001010', '10101101010000', '01010010101111'}"
1066,8.566004846699885,"{'11101010011010', '00010101100101', '10100110101000', '01011001010111'}"
1067,8.409221448957334,"{'00101101101110', '01110110110100', '11010010010001', '10001001001011'}"
1068,8.195740803078277,"{'10111101110010', '01000010001101', '10110001000010', '01001110111101'}"
1069,8.76979124021468,"{'10100011010001', '01011100101110', '10001011000101', '01110100111010'}"
1070,8.410248257917752,"{'11010100001010', '00101011110101', '10101111010100', '01010000101011'}"
1071,6.353800706314841,"{'11011111000000', '00000011111011', '00100000111111', '11111100000100'}"
1072,8.558901294268118,"{'11011010110011', '00100101001100', '11001101011011', '00110010100100'}"
1073,8.908644554822828,"{'01110010011001', '01100110110001', '10001101100110', '10011001001110'}"
1074,7.819823348686405,"{'11110010100111', '00011010110000', '11100101001111', '00001101011000'}"
1075,8.392346499785615,"{'00011010010011', '00110110100111', '11100101101100', '11001001011000'}"
1076,8.846573147627057,"{'10011001110110', '01100110001001', '01101110011001', '10010001100110'}"
1077,8.258609922377929,"{'11100111010100', '00101011100111', '00011000101011', '11010100011000'}"
1078,7.265959674350004,"{'11111000011100', '00000111100011', '11000111100000', '00111000011111'}"
1079,8.557499961908256,"{'00101110010100', '11010110001011', '11010001101011', '00101001110100'}"
1080,7.094648895028344,"{'10000111111000', '11100000011110', '01111000000111', '00011111100001'}"
1081,8.340326692765931,"{'11000010010110', '00111101101001', '01101001000011', '10010110111100'}"
1082,8.377953647488454,"{'00101001011000', '00011010010100', '11100101101011', '11010110100111'}"
1083,8.727193043530178,"{'00110011001011', '11010011001100', '00101100110011', '11001100110100'}"
1084,8.492103657100037,"{'01111001001001', '10000110110110', '01101101100001', '10010010011110'}"
1085,8.65946761040992,"{'00111000101001', '11000111010110', '01101011100011', '10010100011100'}"
1086,8.595800293322533,"{'00101110101101', '11010001010010', '01001010001011', '10110101110100'}"
1087,8.19610117394793,"{'01000111110101', '10101111100010', '10111000001010', '01010000011101'}"
1088,7.691676066971091,"{'01010001100000', '00000110001010', '10101110011111', '11111001110101'}"
1089,8.285943497114744,"{'00101111010011', '00110100001011', '11010000101100', '11001011110100'}"
1090,7.206030782771903,"{'11111000101000', '11101011100000', '00010100011111', '00000111010111'}"
1091,8.548612131653368,"{'01000101001011', '11010010100010', '10111010110100', '00101101011101'}"
1092,8.210380587667343,"{'01000100111000', '11100011011101', '00011100100010', '10111011000111'}"
1093,8.593269602863364,"{'10010100010100', '01101011101011', '11010111010110', '00101000101001'}"
1094,7.318932912839509,"{'00011111011000', '11100100000111', '11100000100111', '00011011111000'}"
1095,6.180028774088599,"{'11100000000100', '00011111111011', '00100000000111', '11011111111000'}"
1096,7.9657416150003035,"{'10000100100100', '01111011011011', '00100100100001', '11011011011110'}"
1097,8.668623576067255,"{'10000110100110', '01100101100001', '01111001011001', '10011010011110'}"
1098,8.997545785205023,"{'10011001010010', '10110101100110', '01001010011001', '01100110101101'}"
1099,8.471562047424248,"{'10001001000110', '01110110111001', '10011101101110', '01100010010001'}"
1100,7.948710143686664,"{'00111110001100', '11000001110011', '00110001111100', '11001110000011'}"
1101,9.001338801278266,"{'10110101011001', '01001010100110', '01100101010010', '10011010101101'}"
1102,7.1969933448828405,"{'00000111001000', '11101100011111', '00010011100000', '11111000110111'}"
1103,8.613876081551805,"{'10100001110010', '01011110001101', '01001110000101', '10110001111010'}"
1104,8.579090327536385,"{'11010001101100', '11001001110100', '00101110010011', '00110110001011'}"
1105,8.805449469909455,"{'10001110101001', '01110001010110', '01101010001110', '10010101110001'}"
1106,6.7849492270844305,"{'00000010111000', '11111101000111', '00011101000000', '11100010111111'}"
1107,8.323696248440875,"{'00110000101110', '11001111010001', '10001011110011', '01110100001100'}"
1108,6.892594153034301,"{'10101000000001', '01010111111110', '10000000010101', '01111111101010'}"
1109,8.69019970717246,"{'01010001101110', '10101110010001', '10001001110101', '01110110001010'}"
1110,6.1617178414730605,"{'11100000000111', '00011111111000'}"
1111,8.064470154712284,"{'10010001111101', '01101110000010', '01000001110110', '10111110001001'}"
1112,7.488150389905316,"{'11100000111101', '10111100000111', '01000011111000', '00011111000010'}"
1113,8.49079516044105,"{'10101101010111', '00010101001010', '01010010101000', '11101010110101'}"
1114,7.436093538992017,"{'11011101110111', '00100010001000', '00010001000100', '11101110111011'}"
1115,8.508122340863371,"{'11011011011010', '00100100100101', '01011011011011', '10100100100100'}"
1116,8.402942148437877,"{'00010011011010', '01011011001000', '10100100110111', '11101100100101'}"
1117,8.922906843631052,"{'01110010011010', '01011001001110', '10100110110001', '10001101100101'}"
1118,8.597290149201488,"{'11000101001110', '01110010100011', '10001101011100', '00111010110001'}"
1119,7.0061701318653835,"{'10100111111110', '01111111100101', '10000000011010', '01011000000001'}"
1120,8.73297880486408,"{'11010011001110', '10001100110100', '01110011001011', '00101100110001'}"
1121,8.494848189535622,"{'11010100011011', '11011000101011', '00100111010100', '00101011100100'}"
1122,9.007629929760007,"{'10110011010010', '01001100101101', '10110100110010', '01001011001101'}"
1123,7.376662753071717,"{'11000011101111', '00111100010000', '11110111000011', '00001000111100'}"
1124,7.780760834830318,"{'10000001110010', '10110001111110', '01111110001101', '01001110000001'}"
1125,8.826764294685177,"{'01100011001110', '10011100110001', '01110011000110', '10001100111001'}"
1126,8.456867747496066,"{'10010100010001', '01110111010110', '10001000101001', '01101011101110'}"
1127,7.951000940682189,"{'00100101111000', '00011110100100', '11011010000111', '11100001011011'}"
1128,8.548519589097523,"{'00100111001011', '11011000110100', '11010011100100', '00101100011011'}"
1129,7.930913424257101,"{'10000110110111', '00010010011110', '01111001001000', '11101101100001'}"
1130,7.807833544465467,"{'11110100100010', '00001011011101', '10111011010000', '01000100101111'}"
1131,8.015691700740208,"{'01000010111101', '10111101000010'}"
1132,8.662946849842156,"{'01101110010011', '00110110001001', '11001001110110', '10010001101100'}"
1133,8.652805799069935,"{'10001110010011', '00110110001110', '11001001110001', '01110001101100'}"
1134,6.474362936092369,"{'11111101000001', '10000010111111', '01111101000000', '00000010111110'}"
1135,8.396521876806307,"{'01100001011011', '11011010000110', '00100101111001', '10011110100100'}"
1136,8.46511088551344,"{'10010011010111', '00010100110110', '11101011001001', '01101100101000'}"
1137,7.687766443781395,"{'01111110010011', '11001001111110', '00110110000001', '10000001101100'}"
1138,8.046779124959246,"{'01000100010001', '10001000100010', '10111011101110', '01110111011101'}"
1139,8.135253381097876,"{'00001100011001', '11110011100110', '01100111001111', '10011000110000'}"
1140,8.41288201653857,"{'00111100101100', '11000011010011', '00110100111100', '11001011000011'}"
1141,7.010382995417119,"{'11111000001001', '01101111100000', '00000111110110', '10010000011111'}"
1142,7.236376435848859,"{'11111000111100', '11000011100000', '00111100011111', '00000111000011'}"
1143,7.973949600217543,"{'11011110100100', '00100001011011', '11011010000100', '00100101111011'}"
1144,7.466367445725032,"{'10100000110000', '11110011111010', '00001100000101', '01011111001111'}"
1145,7.9429441128004505,"{'11110101010100', '00101010101111', '00001010101011', '11010101010000'}"
1146,8.078806186926943,"{'01001110001111', '10110001110000', '00001110001101', '11110001110010'}"
1147,7.832101108410795,"{'00111110100011', '11000001011100', '00111010000011', '11000101111100'}"
1148,6.551290565926932,"{'11111100111110', '10000011000000', '00000011000001', '01111100111111'}"
1149,6.804155832675379,"{'10000010100000', '00000101000001', '01111101011111', '11111010111110'}"
1150,8.445682011337421,"{'01011001000010', '10111101100101', '01000010011010', '10100110111101'}"
1151,6.52369626024213,"{'11111110110100', '00101101111111', '00000001001011', '11010010000000'}"
1152,9.03999877323242,"{'10101010100101', '10100101010101', '01011010101010', '01010101011010'}"
1153,7.879529318266751,"{'01111110011010', '10100110000001', '10000001100101', '01011001111110'}"
1154,8.704372470875189,"{'10101011110010', '10110000101010', '01001111010101', '01010100001101'}"
1155,7.072468912747986,"{'11111100011100', '00111000111111', '11000111000000', '00000011100011'}"
1156,6.69114060364717,"{'01011111101111', '11110111111010', '10100000010000', '00001000000101'}"
1157,8.292772976097204,"{'10011000010001', '01110111100110', '01100111101110', '10001000011001'}"
1158,8.316888104884066,"{'00100010101011', '11010101000100', '11011101010100', '00101010111011'}"
1159,7.941804806290444,"{'01110010001111', '10001101110000', '00001110110001', '11110001001110'}"
1160,9.029463359176749,"{'01001101100110', '01100110110010', '10011001001101', '10110010011001'}"
1161,8.169916079542876,"{'11000010001101', '01001110111100', '00111101110010', '10110001000011'}"
1162,6.050859415659488,"{'10111101111111', '00000001000010', '11111110111101', '01000010000000'}"
1163,7.186924950194971,"{'01111111010011', '11001011111110', '10000000101100', '00110100000001'}"
1164,7.925504012503238,"{'00010011000011', '11101100111100', '11000011001000', '00111100110111'}"
1165,8.803681666307366,"{'10011000110001', '01100111001110', '01110011100110', '10001100011001'}"
1166,7.818485221680111,"{'10110000101111', '00001011110010', '01001111010000', '11110100001101'}"
1167,8.608895862587316,"{'00100110011101', '01000110011011', '11011001100010', '10111001100100'}"
1168,6.677313493121161,"{'11111101111001', '01100001000000', '00000010000110', '10011110111111'}"
1169,8.41031499877844,"{'01110101111001', '10011110101110', '10001010000110', '01100001010001'}"
1170,6.837859402210954,"{'00001011111100', '11110100000011', '11000000101111', '00111111010000'}"
1171,8.518004850321407,"{'11101010010101', '01010110101000', '00010101101010', '10101001010111'}"
1172,6.026836863869949,"{'00000110111111', '11111101100000', '00000010011111', '11111001000000'}"
1173,8.52819696703445,"{'00011100101001', '11100011010110', '01101011000111', '10010100111000'}"
1174,8.536680402075941,"{'10001101110110', '01110010001001', '01101110110001', '10010001001110'}"
1175,8.119073634323914,"{'01010001111100', '11000001110101', '00111110001010', '10101110000011'}"
1176,7.5174871540213335,"{'00101111110110', '11010000001001', '10010000001011', '01101111110100'}"
1177,7.615291389423042,"{'10001110000001', '01111110001110', '10000001110001', '01110001111110'}"
1178,8.886506564862808,"{'11001101010110', '01101010110011', '00110010101001', '10010101001100'}"
1179,8.383825248405024,"{'11011100010010', '10110111000100', '01001000111011', '00100011101101'}"
1180,8.490350330329852,"{'10011000100011', '01100111011100', '00111011100110', '11000100011001'}"
1181,8.50335112375232,"{'01011101101100', '10100010010011', '11001001000101', '00110110111010'}"
1182,8.244458547986364,"{'11000100011011', '11011000100011', '00111011100100', '00100111011100'}"
1183,8.438043301361425,"{'11100010011001', '10011001000111', '01100110111000', '00011101100110'}"
1184,7.856804422372095,"{'00100100000110', '10011111011011', '01100000100100', '11011011111001'}"
1185,7.862488485779457,"{'00010111011000', '00011011101000', '11100100010111', '11101000100111'}"
1186,7.349725290746042,"{'00000111011011', '11011011100000', '11111000100100', '00100100011111'}"
1187,6.3617508855127145,"{'10111111111010', '10100000000010', '01000000000101', '01011111111101'}"
1188,8.405447918793747,"{'01010010110111', '11101101001010', '10101101001000', '00010010110101'}"
1189,7.645414507751092,"{'01111100110111', '00010011000001', '11101100111110', '10000011001000'}"
1190,8.853264426166785,"{'11010110010110', '00101001101001', '10010110010100', '01101001101011'}"
1191,7.9574597209781,"{'11100100001100', '00110000100111', '00011011110011', '11001111011000'}"
1192,8.064263121431708,"{'00001100101110', '11110011010001', '10001011001111', '01110100110000'}"
1193,7.909638999810916,"{'00101010000011', '00111110101011', '11000001010100', '11010101111100'}"
1194,8.102651760745246,"{'01000111011110', '01111011100010', '10111000100001', '10000100011101'}"
1195,7.631540652996522,"{'00101001100000', '11010110011111', '00000110010100', '11111001101011'}"
1196,8.405838481932335,"{'11010110011110', '01111001101011', '10000110010100', '00101001100001'}"
1197,8.74723737565646,"{'10010010101110', '01110101001001', '10001010110110', '01101101010001'}"
1198,8.767152944584872,"{'10101101101101', '01010010010010', '10110110110101', '01001001001010'}"
1199,8.32396165330213,"{'10010010110111', '00010010110110', '11101101001001', '01101101001000'}"
1200,8.505028617490439,"{'11000111010001', '10001011100011', '01110100011100', '00111000101110'}"
1201,9.059781207365699,"{'10101010101010', '01010101010101'}"
1202,7.322930198922733,"{'11100010010000', '00011101101111', '00001001000111', '11110110111000'}"
1203,8.983501403838485,"{'10110001100101', '01001110011010', '01011001110010', '10100110001101'}"
1204,7.685417643689744,"{'10011100011111', '00000111000110', '01100011100000', '11111000111001'}"
1205,6.092833852936197,"{'00000000011010', '10100111111111', '11111111100101', '01011000000000'}"
1206,9.078693934272044,"{'10101010100110', '01010101011001', '10011010101010', '01100101010101'}"
1207,7.992291798514038,"{'01000100001001', '10010000100010', '01101111011101', '10111011110110'}"
1208,8.339359572968064,"{'10001000101110', '01110100010001', '10001011101110', '01110111010001'}"
1209,7.717678971557058,"{'11111010110010', '10110010100000', '00000101001101', '01001101011111'}"
1210,8.482108343119757,"{'00110101100001', '01111001010011', '11001010011110', '10000110101100'}"
1211,8.482371085247348,"{'01001011110011', '11001111010010', '10110100001100', '00110000101101'}"
1212,8.963487955095808,"{'10100101010010', '01011010101101', '10110101011010', '01001010100101'}"
1213,8.448740947133121,"{'10100001110011', '11001110000101', '01011110001100', '00110001111010'}"
1214,8.85377723618878,"{'01101001110001', '10010110001110', '10001110010110', '01110001101001'}"
1215,8.284514036624547,"{'10000100100101', '01011011011110', '01111011011010', '10100100100001'}"
1216,8.30547146048751,"{'11001100110111', '00110011001000', '11101100110011', '00010011001100'}"
1217,8.02706394725601,"{'11110110100101', '00001001011010', '10100101101111', '01011010010000'}"
1218,8.26781248563426,"{'01110011101000', '11101000110001', '10001100010111', '00010111001110'}"
1219,8.836147239589067,"{'10010010110001', '01101101001110', '10001101001001', '01110010110110'}"
1220,7.877271839544653,"{'00010110111000', '00011101101000', '11100010010111', '11101001000111'}"
1221,7.859538357663798,"{'10101111110101', '01010000001010'}"
1222,8.710312615268133,"{'01010001110011', '00110001110101', '10101110001100', '11001110001010'}"
1223,7.189633694875311,"{'01111000001000', '10000111110111', '11101111100001', '00010000011110'}"
1224,7.793044566951247,"{'10000001010101', '01010101111110', '01111110101010', '10101010000001'}"
1225,7.374580118791653,"{'11100001110000', '00001110000111', '11110001111000', '00011110001111'}"
1226,8.877871088645747,"{'01100111011001', '10011011100110', '10011000100110', '01100100011001'}"
1227,8.486899230562457,"{'00100101001011', '00101101011011', '11010010100100', '11011010110100'}"
1228,7.563440245904937,"{'11010000101111', '11110100001011', '00001011110100', '00101111010000'}"
1229,6.985634995553658,"{'11000000010011', '00110111111100', '00111111101100', '11001000000011'}"
1230,8.336233799163724,"{'10100010011000', '00011001000101', '11100110111010', '01011101100111'}"
1231,8.198900850153649,"{'01010001111000', '11100001110101', '00011110001010', '10101110000111'}"
1232,7.933498317899857,"{'00011010110111', '00010010100111', '11101101011000', '11100101001000'}"
1233,7.88824537904436,"{'01110101111101', '10111110101110', '01000001010001', '10001010000010'}"
1234,8.822702778748642,"{'10011001100011', '00111001100110', '11000110011001', '01100110011100'}"
1235,6.441948347338148,"{'01011100000000', '10100011111111', '11111111000101', '00000000111010'}"
1236,7.592128481870986,"{'00001011001000', '11101100101111', '11110100110111', '00010011010000'}"
1237,8.379721629833544,"{'00011001110110', '01101110011000', '10010001100111', '11100110001001'}"
1238,6.098240232961311,"{'00011101111111', '00000001000111', '11111110111000', '11100010000000'}"
1239,7.60704146278799,"{'00000101001001', '11111010110110', '01101101011111', '10010010100000'}"
1240,8.105741731865189,"{'10000011000101', '01111100111010', '01011100111110', '10100011000001'}"
1241,7.91075171541898,"{'00101110111100', '11010001000011', '11000010001011', '00111101110100'}"
1242,7.440430103873922,"{'11101111000111', '00011100001000', '11100011110111', '00010000111000'}"
1243,8.397143354598388,"{'00110011110011', '00110000110011', '11001111001100', '11001100001100'}"
1244,7.391660627755503,"{'10111011111011', '00100000100010', '01000100000100', '11011111011101'}"
1245,7.700843616245543,"{'01110000001110', '10001111110001'}"
1246,7.922833024102277,"{'11010111011110', '10000100010100', '01111011101011', '00101000100001'}"
1247,8.43972479121349,"{'00011011011010', '01011011011000', '10100100100111', '11100100100101'}"
1248,8.950557632698036,"{'01100011010010', '10011100101101', '01001011000110', '10110100111001'}"
1249,8.651531606625934,"{'11011100101010', '10101011000100', '01010100111011', '00100011010101'}"
1250,7.84689013280054,"{'00001100010011', '11001000110000', '00110111001111', '11110011101100'}"
1251,7.9197242000235075,"{'00011001000011', '00111101100111', '11000010011000', '11100110111100'}"
1252,7.728213774844322,"{'10000100100001', '01111011011110'}"
1253,8.585102456796555,"{'00100111011010', '11011000100101', '01011011100100', '10100100011011'}"
1254,8.58861088371794,"{'11101001101010', '01010110010111', '10101001101000', '00010110010101'}"
1255,7.673197175605167,"{'01111011110100', '10000100001011', '11010000100001', '00101111011110'}"
1256,8.930108133878624,"{'01110010100110', '10011010110001', '01100101001110', '10001101011001'}"
1257,8.538723359789335,"{'11001000110011', '11001100010011', '00110011101100', '00110111001100'}"
1258,8.544648485627857,"{'01100100111100', '11000011011001', '00111100100110', '10011011000011'}"
1259,8.579396923173048,"{'01001100001110', '01110000110010', '10110011110001', '10001111001101'}"
1260,7.27005013312209,"{'11101001011111', '00000101101000', '00010110100000', '11111010010111'}"
1261,7.013578200576751,"{'00011110011111', '11111001111000', '00000110000111', '11100001100000'}"
1262,6.455320863107911,"{'10000000011000', '11100111111110', '00011000000001', '01111111100111'}"
1263,7.883419690042032,"{'10100110011111', '11111001100101', '01011001100000', '00000110011010'}"
1264,8.523644755228597,"{'01110111000110', '10001000111001', '10011100010001', '01100011101110'}"
1265,8.208921054876917,"{'00110111000011', '11000011101100', '00111100010011', '11001000111100'}"
1266,8.7865844060845,"{'10011000011010', '10100111100110', '01100111100101', '01011000011001'}"
1267,8.336041495158664,"{'11100101110110', '10010001011000', '01101110100111', '00011010001001'}"
1268,6.3123901080140845,"{'00000000100110', '10011011111111', '01100100000000', '11111111011001'}"
1269,8.285040318571108,"{'11001110100001', '10000101110011', '01111010001100', '00110001011110'}"
1270,8.62537249658039,"{'10010110011000', '11100110010110', '00011001101001', '01101001100111'}"
1271,8.45860990316314,"{'10010100001100', '00110000101001', '01101011110011', '11001111010110'}"
1272,7.95762133980482,"{'11010000100010', '00101111011101', '01000100001011', '10111011110100'}"
1273,7.732768535582053,"{'00001000101001', '01101011101111', '10010100010000', '11110111010110'}"
1274,8.174152308535042,"{'11000101000100', '00100010100011', '11011101011100', '00111010111011'}"
1275,8.819237725918049,"{'10011011101001', '01100100010110', '10010111011001', '01101000100110'}"
1276,8.860564801814927,"{'10111010011010', '01011001011101', '01000101100101', '10100110100010'}"
1277,8.422146993487427,"{'11001100010001', '00110011101110', '01110111001100', '10001000110011'}"
1278,7.888550434817172,"{'01111011011000', '11100100100001', '00011011011110', '10000100100111'}"
1279,7.901584313498733,"{'10000100010011', '01111011101100', '00110111011110', '11001000100001'}"
1280,8.295383087796667,"{'10010001011110', '01111010001001', '10000101110110', '01101110100001'}"
1281,7.686786469384854,"{'00001110010111', '00010110001111', '11101001110000', '11110001101000'}"
1282,8.05835176794238,"{'01011111010100', '11010100000101', '10100000101011', '00101011111010'}"
1283,5.939031633068439,"{'00111111111000', '00011111111100', '11000000000111', '11100000000011'}"
1284,7.594154516228632,"{'10000011111001', '01100000111110', '01111100000110', '10011111000001'}"
1285,8.442609451693823,"{'01000011001100', '10111100110011', '00110011000010', '11001100111101'}"
1286,8.76533474584622,"{'11010010110110', '01101101001011', '10010010110100', '00101101001001'}"
1287,8.264334579265903,"{'11101101000101', '01011101001000', '10100010110111', '00010010111010'}"
1288,7.5303947926121335,"{'01111110000110', '10000001111001', '10011110000001', '01100001111110'}"
1289,8.257351062623865,"{'00100011011100', '11011100100011', '00111011000100', '11000100111011'}"
1290,8.967975881198987,"{'10011001101101', '01100110010010', '01001001100110', '10110110011001'}"
1291,7.4797100600891415,"{'11111011011010', '10100100100000', '00000100100101', '01011011011111'}"
1292,8.019781221221095,"{'00111001111011', '00100001100011', '11011110011100', '11000110000100'}"
1293,8.041393986582914,"{'10001110111100', '00111101110001', '11000010001110', '01110001000011'}"
1294,7.527353159565181,"{'00100011111000', '11011100000111', '11100000111011', '00011111000100'}"
1295,7.885529995124159,"{'01000001011011', '00100101111101', '10111110100100', '11011010000010'}"
1296,8.176245152843395,"{'01001001111101', '10111110010010', '01000001101101', '10110110000010'}"
1297,7.767394956225035,"{'11101001110111', '00010001101000', '11101110010111', '00010110001000'}"
1298,8.221738818071625,"{'01110000010101', '01010111110001', '10101000001110', '10001111101010'}"
1299,7.359588615736787,"{'10101101000000', '11111101001010', '01010010111111', '00000010110101'}"
1300,8.98771195793514,"{'01010110001010', '01010001101010', '10101110010101', '10101001110101'}"
1301,8.54228047457497,"{'01100100010011', '10011011101100', '00110111011001', '11001000100110'}"
1302,8.781118574525701,"{'11010100100110', '01100100101011', '00101011011001', '10011011010100'}"
1303,8.429799398128985,"{'11010100111011', '11011100101011', '00101011000100', '00100011010100'}"
1304,7.889910231761381,"{'00010110111011', '00100010010111', '11101001000100', '11011101101000'}"
1305,8.111753831681504,"{'10001100111110', '01111100110001', '01110011000001', '10000011001110'}"
1306,6.827165202242433,"{'00000100110000', '00001100100000', '11111011001111', '11110011011111'}"
1307,8.734598390057059,"{'01001110001110', '10110001110001', '01110001110010', '10001110001101'}"
1308,7.515409495353659,"{'01111110110001', '10000001001110', '01110010000001', '10001101111110'}"
1309,7.228620596393581,"{'00010101011111', '11111010101000', '11101010100000', '00000101010111'}"
1310,7.856328768366872,"{'11100000111010', '01011100000111', '10100011111000', '00011111000101'}"
1311,8.905215630123909,"{'00110010110010', '11001101001101', '10110010110011', '01001101001100'}"
1312,9.040696226478568,"{'01010101010110', '10010101010101', '10101010101001', '01101010101010'}"
1313,8.515493379968795,"{'10001110100011', '11000101110001', '01110001011100', '00111010001110'}"
1314,8.706944947444743,"{'00101110101010', '01010101110100', '10101010001011', '11010001010101'}"
1315,8.855570514620798,"{'10011010101011', '01100101010100', '11010101011001', '00101010100110'}"
1316,8.793006025637432,"{'01001001010010', '10110101101101', '10110110101101', '01001010010010'}"
1317,6.638476721114463,"{'01111110000001', '10000001111110'}"
1318,7.760363867727275,"{'11110110101110', '00001001010001', '10001010010000', '01110101101111'}"
1319,5.275185111159635,"{'10000000000011', '11000000000001', '01111111111100', '00111111111110'}"
1320,8.988094195533042,"{'10100011010101', '10101011000101', '01010100111010', '01011100101010'}"
1321,7.823044515761406,"{'01011111000011', '11000011111010', '00111100000101', '10100000111100'}"
1322,7.891082212543435,"{'00001110011100', '11110001100011', '00111001110000', '11000110001111'}"
1323,8.63353795570341,"{'10111000110100', '00101100011101', '11010011100010', '01000111001011'}"
1324,7.5888803461473255,"{'11111011000110', '00000100111001', '01100011011111', '10011100100000'}"
1325,4.367487072287439,"{'10111111111111', '00000000000010', '11111111111101', '01000000000000'}"
1326,8.063995191238522,"{'11100011011000', '00011011000111', '00011100100111', '11100100111000'}"
1327,7.421333610184752,"{'00000100101110', '01110100100000', '10001011011111', '11111011010001'}"
1328,7.219212483444925,"{'11101110101111', '00001010001000', '00010001010000', '11110101110111'}"
1329,8.264712227465436,"{'11011000100100', '00100111011011', '00100100011011', '11011011100100'}"
1330,8.61047828771337,"{'01101011000100', '10010100111011', '11011100101001', '00100011010110'}"
1331,8.369655533939031,"{'01000110010111', '10111001101000', '11101001100010', '00010110011101'}"
1332,7.790308481704191,"{'10000011110001', '01111100001110', '10001111000001', '01110000111110'}"
1333,8.588620362467756,"{'10011101110101', '01010001000110', '01100010001010', '10101110111001'}"
1334,8.214447198161189,"{'01001011001111', '10110100110000', '00001100101101', '11110011010010'}"
1335,8.442657779612343,"{'10001011110101', '10101111010001', '01010000101110', '01110100001010'}"
1336,6.201100317589552,"{'11111100000010', '01000000111111', '00000011111101', '10111111000000'}"
1337,7.086671299525853,"{'00100001000001', '10000010000100', '01111101111011', '11011110111110'}"
1338,6.631706279186723,"{'11111001100000', '00000110011111'}"
1339,8.06382177907594,"{'00010001101011', '11010110001000', '11101110010100', '00101001110111'}"
1340,7.03682577543796,"{'00000100011110', '11111011100001', '01111000100000', '10000111011111'}"
1341,8.111535149975422,"{'11100100010100', '00101000100111', '11010111011000', '00011011101011'}"
1342,8.437291537040473,"{'10101000100100', '01010111011011', '11011011101010', '00100100010101'}"
1343,7.966150892295074,"{'01111000110111', '10000111001000', '11101100011110', '00010011100001'}"
1344,8.651688017447778,"{'10110110111001', '01100010010010', '01001001000110', '10011101101101'}"
1345,7.972953017871037,"{'11100001001100', '00011110110011', '11001101111000', '00110010000111'}"
1346,8.98348705797155,"{'10100101001010', '10101101011010', '01010010100101', '01011010110101'}"
1347,8.487274828568253,"{'00011101011001', '01100101000111', '10011010111000', '11100010100110'}"
1348,6.71588524059311,"{'11111101001000', '00010010111111', '00000010110111', '11101101000000'}"
1349,8.77020297237863,"{'10110010011100', '00111001001101', '01001101100011', '11000110110010'}"
1350,7.503254737361601,"{'01111110101110', '10001010000001', '01110101111110', '10000001010001'}"
1351,8.594698776199365,"{'01101101101011', '00101001001001', '11010110110110', '10010010010100'}"
1352,7.859029526387584,"{'10001111110010', '01001111110001', '10110000001110', '01110000001101'}"
1353,7.046853408316233,"{'11110111011110', '01111011101111', '10000100010000', '00001000100001'}"
1354,6.122834524364595,"{'00000010000010', '01000001000000', '10111110111111', '11111101111101'}"
1355,8.65136994715228,"{'01001000101001', '10010100010010', '10110111010110', '01101011101101'}"
1356,8.767079775270494,"{'00110100110011', '11001011001100', '00110011010011', '11001100101100'}"
1357,8.220086058482671,"{'10100110000011', '00111110011010', '01011001111100', '11000001100101'}"
1358,8.317154349554327,"{'11001011100111', '00110100011000', '11100111010011', '00011000101100'}"
1359,7.418333691191801,"{'00000011001101', '01001100111111', '10110011000000', '11111100110010'}"
1360,7.855285243495388,"{'00111101001000', '11101101000011', '00010010111100', '11000010110111'}"
1361,7.545717840737797,"{'00111001111110', '11000110000001', '01111110011100', '10000001100011'}"
1362,5.854553717631955,"{'11111111011000', '11100100000000', '00000000100111', '00011011111111'}"
1363,7.389862422732529,"{'00001101000001', '11110010111110', '01111101001111', '10000010110000'}"
1364,7.399205352825675,"{'00100000100100', '00100100000100', '11011011111011', '11011111011011'}"
1365,8.05021022668168,"{'00011101110011', '11001110111000', '11100010001100', '00110001000111'}"
1366,7.731597100233919,"{'10000011000010', '10111100111110', '01111100111101', '01000011000001'}"
1367,7.897264546176173,"{'11100001001011', '00011110110100', '00101101111000', '11010010000111'}"
1368,7.134172409980518,"{'00000100001101', '10110000100000', '01001111011111', '11111011110010'}"
1369,8.258023225740565,"{'01000001100110', '01100110000010', '10111110011001', '10011001111101'}"
1370,8.358825472532633,"{'10100110110111', '00010010011010', '11101101100101', '01011001001000'}"
1371,7.6255564665005515,"{'11101000010111', '00010111101000'}"
1372,7.990512810911385,"{'11110100101110', '10001011010000', '01110100101111', '00001011010001'}"
1373,8.52796450051358,"{'01101111001101', '10110011110110', '01001100001001', '10010000110010'}"
1374,8.575075580531323,"{'11010110101011', '00101001010100', '11010101101011', '00101010010100'}"
1375,7.557155362947776,"{'00110000001011', '11010000001100', '11001111110100', '00101111110011'}"
1376,8.644741949690738,"{'01110101101101', '01001001010001', '10001010010010', '10110110101110'}"
1377,6.183313733712694,"{'11011111111011', '00100000000100'}"
1378,8.405954355296513,"{'11100100110100', '00011011001011', '00101100100111', '11010011011000'}"
1379,8.872154501640015,"{'11010101100101', '01011001010100', '00101010011010', '10100110101011'}"
1380,8.89984191156777,"{'01110100110101', '10001011001010', '01010011010001', '10101100101110'}"
1381,8.922226040134298,"{'10110100111010', '10100011010010', '01011100101101', '01001011000101'}"
1382,7.938430988940468,"{'11101111001101', '01001100001000', '00010000110010', '10110011110111'}"
1383,6.411521541141827,"{'11111111010010', '10110100000000', '00000000101101', '01001011111111'}"
1384,8.028972155762226,"{'00110001110111', '11101110001100', '00010001110011', '11001110001000'}"
1385,8.416010292104357,"{'00111101100101', '11000010011010', '01011001000011', '10100110111100'}"
1386,8.456081343472922,"{'10110101010111', '11101010101101', '01001010101000', '00010101010010'}"
1387,8.726723377396379,"{'01100010101011', '10011101010100', '00101010111001', '11010101000110'}"
1388,9.026774665867439,"{'01011010100101', '10100101011010'}"
1389,7.547274591751451,"{'01000001111011', '10111110000100', '11011110000010', '00100001111101'}"
1390,8.538733929398001,"{'01001000101110', '01110100010010', '10110111010001', '10001011101101'}"
1391,8.564025402157586,"{'01000111101010', '10111000010101', '10101000011101', '01010111100010'}"
1392,7.845465085081747,"{'00100101111100', '11000001011011', '11011010000011', '00111110100100'}"
1393,8.215993051995515,"{'11011101011101', '10111010111011', '01000101000100', '00100010100010'}"
1394,8.178731316926928,"{'01101101001111', '00001101001001', '10010010110000', '11110010110110'}"
1395,7.975288819357552,"{'10000111110010', '01001111100001', '01111000001101', '10110000011110'}"
1396,8.004534895472279,"{'01111011100100', '10000100011011', '00100111011110', '11011000100001'}"
1397,7.166938014080289,"{'00100010100000', '11011101011111', '00000101000100', '11111010111011'}"
1398,7.61230566920216,"{'11010011100000', '11111000110100', '00000111001011', '00101100011111'}"
1399,8.966391528424944,"{'10110100101101', '01001011010010'}"
1400,7.448008703913107,"{'00001000111101', '01000011101111', '10111100010000', '11110111000010'}"
1401,5.73978523022252,"{'10111111111100', '00111111111101', '01000000000011', '11000000000010'}"
1402,8.514984264686369,"{'10110001100111', '01001110011000', '00011001110010', '11100110001101'}"
1403,7.875908020866113,"{'11111001101010', '01010110011111', '00000110010101', '10101001100000'}"
1404,8.434583162080475,"{'01000011000101', '10100011000010', '10111100111010', '01011100111101'}"
1405,9.020258053382374,"{'10010101010110', '01101010101001'}"
1406,8.005344803806917,"{'11011101000111', '00011101000100', '11100010111011', '00100010111000'}"
1407,8.608221431661573,"{'11010101100011', '00111001010100', '11000110101011', '00101010011100'}"
1408,7.272287751415433,"{'00011110101111', '00001010000111', '11110101111000', '11100001010000'}"
1409,7.1579195620923635,"{'00001010000011', '11110101111100', '00111110101111', '11000001010000'}"
1410,6.944526161128508,"{'10000001000010', '01111110111101', '01000010000001', '10111101111110'}"
1411,8.455857489577063,"{'00110010011110', '01111001001100', '11001101100001', '10000110110011'}"
1412,7.0110924568562005,"{'01011111111001', '01100000000101', '10011111111010', '10100000000110'}"
1413,8.597150863046465,"{'10110010100111', '11100101001101', '01001101011000', '00011010110010'}"
1414,7.9433653567043265,"{'00010111011011', '11011011101000', '00100100010111', '11101000100100'}"
1415,8.482332520018668,"{'00110001011011', '11011010001100', '00100101110011', '11001110100100'}"
1416,8.38289569944666,"{'00010010100110', '10011010110111', '01100101001000', '11101101011001'}"
1417,8.03933372444065,"{'01101000101111', '10010111010000', '00001011101001', '11110100010110'}"
1418,7.74664451396763,"{'11010000001101', '10110000001011', '01001111110100', '00101111110010'}"
1419,8.81092547650928,"{'10101101110010', '10110001001010', '01001110110101', '01010010001101'}"
1420,8.103814368369642,"{'00001100101100', '00110100110000', '11110011010011', '11001011001111'}"
1421,6.117863421985001,"{'11111011011111', '00000100100000'}"
1422,8.905091001181965,"{'01010100010101', '10101000101010', '01010111010101', '10101011101010'}"
1423,8.7142658484774,"{'01001111001101', '01001100001101', '10110011110010', '10110000110010'}"
1424,7.620196895733175,"{'11111001001011', '11010010011111', '00000110110100', '00101101100000'}"
1425,7.967668368084498,"{'00011011101110', '01110111011000', '10001000100111', '11100100010001'}"
1426,7.7733931230811795,"{'01111100001100', '00110000111110', '11001111000001', '10000011110011'}"
1427,8.448890627666685,"{'01110110100011', '00111010010001', '11000101101110', '10001001011100'}"
1428,7.13123325193228,"{'01111100000111', '10000011111000', '11100000111110', '00011111000001'}"
1429,6.321401643137083,"{'00000111100000', '11111000011111'}"
1430,8.825539006269853,"{'10100101000101', '01011101011010', '10100010100101', '01011010111010'}"
1431,8.841008956261977,"{'01011011001110', '10100100110001', '01110011011010', '10001100100101'}"
1432,8.876787888732458,"{'01001011001110', '01110011010010', '10001100101101', '10110100110001'}"
1433,7.83561650517569,"{'01011110000011', '00111110000101', '11000001111010', '10100001111100'}"
1434,8.992901505675757,"{'01011000101010', '01010100011010', '10100111010101', '10101011100101'}"
1435,8.521747007238098,"{'11100011011001', '00011100100110', '01100100111000', '10011011000111'}"
1436,7.759623874731059,"{'01011100000010', '01000000111010', '10100011111101', '10111111000101'}"
1437,8.570307261028214,"{'10010011110001', '01110000110110', '01101100001110', '10001111001001'}"
1438,8.692262439528442,"{'01101000101011', '10010111010100', '11010100010110', '00101011101001'}"
1439,6.735569450767887,"{'10001111111100', '01110000000011', '00111111110001', '11000000001110'}"
1440,7.044263865612779,"{'00011111100111', '11100111111000', '11100000011000', '00011000000111'}"
1441,8.250533817913961,"{'10110100111110', '01001011000001', '01111100101101', '10000011010010'}"
1442,7.331564027278593,"{'01001000011111', '00000111101101', '10110111100000', '11111000010010'}"
1443,7.69609447479956,"{'10110100000011', '00111111010010', '11000000101101', '01001011111100'}"
1444,8.409166794629794,"{'11010011101110', '00101100010001', '01110111001011', '10001000110100'}"
1445,8.861407134454332,"{'10010110101100', '01101001010011', '00110101101001', '11001010010110'}"
1446,8.22480862801605,"{'11010100001011', '11010000101011', '00101111010100', '00101011110100'}"
1447,8.931473559505676,"{'10110011000101', '01001100111010', '01011100110010', '10100011001101'}"
1448,6.910031179072172,"{'00111111100001', '01111000000011', '10000111111100', '11000000011110'}"
1449,8.679695171187433,"{'10110001010001', '10001010001101', '01001110101110', '01110101110010'}"
1450,7.203485060938117,"{'00000111110010', '10110000011111', '11111000001101', '01001111100000'}"
1451,8.929236131297715,"{'10010101110010', '10110001010110', '01101010001101', '01001110101001'}"
1452,7.32157733452655,"{'01000000010110', '10010111111101', '01101000000010', '10111111101001'}"
1453,7.828746766313309,"{'11100111100001', '01111000011000', '10000111100111', '00011000011110'}"
1454,7.939008685586435,"{'00110111000001', '01111100010011', '11001000111110', '10000011101100'}"
1455,7.896852796554253,"{'10100001111101', '01000001111010', '10111110000101', '01011110000010'}"
1456,8.010987247757345,"{'11110100110100', '00001011001011', '00101100101111', '11010011010000'}"
1457,8.85388298165195,"{'10101010101110', '01010101010001', '10001010101010', '01110101010101'}"
1458,8.097136217518937,"{'11010111101100', '11001000010100', '00101000010011', '00110111101011'}"
1459,8.517354285093854,"{'11000100100101', '10100100100011', '00111011011010', '01011011011100'}"
1460,8.736505912794641,"{'01000110110110', '10111001001001', '01101101100010', '10010010011101'}"
1461,8.031981692058473,"{'00011101011000', '00011010111000', '11100010100111', '11100101000111'}"
1462,8.361314007479681,"{'11001010111101', '00110101000010', '01000010101100', '10111101010011'}"
1463,6.513956697862435,"{'10000111111110', '10000000011110', '01111111100001', '01111000000001'}"
1464,6.999760347280621,"{'00000010010010', '10110110111111', '11111101101101', '01001001000000'}"
1465,8.22506919444332,"{'10010100110000', '11110011010110', '01101011001111', '00001100101001'}"
1466,7.351385784494969,"{'10010111000000', '01101000111111', '11111100010110', '00000011101001'}"
1467,8.148657747492376,"{'00100101000010', '10111101011011', '11011010111101', '01000010100100'}"
1468,6.9218104918506285,"{'00101111101111', '11010000010000', '11110111110100', '00001000001011'}"
1469,8.11224899618639,"{'10101000110000', '01010111001111', '00001100010101', '11110011101010'}"
1470,8.784174873691128,"{'01011010001100', '10100101110011', '11001110100101', '00110001011010'}"
1471,8.238502043090755,"{'10011110011110', '01100001100001', '01111001111001', '10000110000110'}"
1472,8.816635963822808,"{'01100100010101', '10101000100110', '10011011101010', '01010111011001'}"
1473,7.922175552824469,"{'00001010001010', '11110101110101', '01010001010000', '10101110101111'}"
1474,8.269339851568823,"{'01010100110000', '11110011010101', '10101011001111', '00001100101010'}"
1475,8.088118128281415,"{'11100001110110', '01101110000111', '10010001111000', '00011110001001'}"
1476,8.463177368838867,"{'00111101011001', '10011010111100', '01100101000011', '11000010100110'}"
1477,8.418639337999233,"{'01000011010001', '10111100101110', '10001011000010', '01110100111101'}"
1478,8.306837815033765,"{'00101111001110', '01110011110100', '11010000110001', '10001100001011'}"
1479,8.513949721741483,"{'01010101000111', '11100010101010', '10101010111000', '00011101010101'}"
1480,8.417156559276911,"{'01000111100010', '10111000011101'}"
1481,7.971391724093387,"{'00111010000100', '11011110100011', '00100001011100', '11000101111011'}"
1482,7.001817656406378,"{'01110000100000', '00000100001110', '10001111011111', '11111011110001'}"
1483,7.413413176663686,"{'11011011111000', '11100000100100', '00011111011011', '00100100000111'}"
1484,8.315171153884558,"{'00010111011001', '10011011101000', '01100100010111', '11101000100110'}"
1485,8.107314621345337,"{'11110101101001', '00001010010110', '01101001010000', '10010110101111'}"
1486,9.042395328401753,"{'01010011010010', '01001011001010', '10110100110101', '10101100101101'}"
1487,8.474837440173687,"{'01110100010100', '10001011101011', '00101000101110', '11010111010001'}"
1488,8.939036905350534,"{'01101001001010', '10101101101001', '10010110110101', '01010010010110'}"
1489,8.83721373249919,"{'11000110101010', '00111001010101', '10101010011100', '01010101100011'}"
1490,8.777572902102659,"{'00101100010110', '10010111001011', '01101000110100', '11010011101001'}"
1491,6.846461697129704,"{'01010000000010', '10101111111101', '01000000001010', '10111111110101'}"
1492,7.569892297157569,"{'01000000101110', '10111111010001', '10001011111101', '01110100000010'}"
1493,8.905358721657805,"{'10010010011001', '01101101100110', '01100110110110', '10011001001001'}"
1494,7.960448028709816,"{'11010111101110', '00101000010001', '10001000010100', '01110111101011'}"
1495,7.850283864186552,"{'10100001000111', '01011110111000', '00011101111010', '11100010000101'}"
1496,8.535053840509748,"{'01110110101100', '10001001010011', '11001010010001', '00110101101110'}"
1497,8.65994824545433,"{'10110011110101', '01010000110010', '01001100001010', '10101111001101'}"
1498,8.502547628411325,"{'10110010111000', '11100010110010', '01001101000111', '00011101001101'}"
1499,7.647552666964664,"{'11011110000100', '00100001111011'}"
1500,8.635679332875169,"{'11011001001110', '01110010011011', '00100110110001', '10001101100100'}"
1501,7.973681887606246,"{'11110110010010', '01001001101111', '00001001101101', '10110110010000'}"
1502,7.873631637638367,"{'01001000001011', '10110111110100', '11010000010010', '00101111101101'}"
1503,8.369816982726952,"{'00010101001100', '00110010101000', '11001101010111', '11101010110011'}"
1504,8.416401035998451,"{'10001101000100', '01110010111011', '00100010110001', '11011101001110'}"
1505,8.85508584606557,"{'00110011001001', '10010011001100', '11001100110110', '01101100110011'}"
1506,7.425152818367201,"{'00010010000111', '11101101111000', '00011110110111', '11100001001000'}"
1507,8.500914450641165,"{'00100110100100', '11011001011011', '11011010011011', '00100101100100'}"
1508,8.191433658445995,"{'10110110111101', '01001001000010', '01000010010010', '10111101101101'}"
1509,8.659942611253657,"{'01001001111001', '01100001101101', '10011110010010', '10110110000110'}"
1510,7.295552176003413,"{'10111000100000', '00000100011101', '01000111011111', '11111011100010'}"
1511,8.088913399203921,"{'00011001010111', '11101010011000', '00010101100111', '11100110101000'}"
1512,8.726868495063908,"{'01011101010011', '00110101000101', '10100010101100', '11001010111010'}"
1513,7.2811276222116845,"{'00001110110000', '11110001001111', '00001101110000', '11110010001111'}"
1514,7.832785578750003,"{'11010111110100', '11010000010100', '00101111101011', '00101000001011'}"
1515,8.18944517868865,"{'11100011100100', '11011000111000', '00011100011011', '00100111000111'}"
1516,8.455423285615533,"{'10101000011100', '01010111100011', '11000111101010', '00111000010101'}"
1517,8.58284440769036,"{'01001001001011', '10110110110100', '00101101101101', '11010010010010'}"
1518,7.618205083054609,"{'11001011100000', '11111000101100', '00000111010011', '00110100011111'}"
1519,7.959356230563542,"{'00011100001011', '00101111000111', '11010000111000', '11100011110100'}"
1520,6.196348283784995,"{'11101110111111', '00010001000000', '00000010001000', '11111101110111'}"
1521,8.775552814293672,"{'10101001011100', '00111010010101', '01010110100011', '11000101101010'}"
1522,7.5636102295759695,"{'11110000010101', '01010111110000', '00001111101010', '10101000001111'}"
1523,8.81138829355558,"{'11000110101001', '01101010011100', '00111001010110', '10010101100011'}"
1524,8.853169002538937,"{'01000101100110', '01100110100010', '10011001011101', '10111010011001'}"
1525,8.3593070431066,"{'01010111101100', '00110111101010', '11001000010101', '10101000010011'}"
1526,8.36688856420713,"{'10001100001100', '11001111001110', '01110011110011', '00110000110001'}"
1527,8.141147887424502,"{'10110101111000', '01001010000111', '00011110101101', '11100001010010'}"
1528,8.973940713324657,"{'01100011010110', '01101011000110', '10011100101001', '10010100111001'}"
1529,8.713451242393077,"{'00100101010110', '11011010101001', '10010101011011', '01101010100100'}"
1530,8.496331685765663,"{'10001010001001', '01101110101110', '01110101110110', '10010001010001'}"
1531,8.338547108686658,"{'11011010000101', '00100101111010', '10100001011011', '01011110100100'}"
1532,8.867551198957965,"{'10100101001100', '01011010110011', '00110010100101', '11001101011010'}"
1533,7.6536072801323645,"{'01111101100001', '10000010011110', '10000110111110', '01111001000001'}"
1534,8.0213202935607,"{'01101110111011', '10010001000100', '00100010001001', '11011101110110'}"
1535,7.118333147036809,"{'01001111000000', '11111100001101', '00000011110010', '10110000111111'}"
1536,8.51528187093124,"{'01010000100110', '10011011110101', '01100100001010', '10101111011001'}"
1537,7.886447337470226,"{'10010110000001', '10000001101001', '01101001111110', '01111110010110'}"
1538,8.033081720236076,"{'01111100010010', '01001000111110', '10110111000001', '10000011101101'}"
1539,8.614086559115485,"{'11011100110101', '01010011000100', '00100011001010', '10101100111011'}"
1540,8.375910972597172,"{'11100101100011', '11000110100111', '00111001011000', '00011010011100'}"
1541,8.181672116064876,"{'01010101110000', '10101010001111', '11110001010101', '00001110101010'}"
1542,6.671086430983468,"{'11111011111010', '01011111011111', '10100000100000', '00000100000101'}"
1543,8.260489623963288,"{'10100110000010', '01011001111101', '01000001100101', '10111110011010'}"
1544,8.341640475966756,"{'10000110100011', '11000101100001', '00111010011110', '01111001011100'}"
1545,8.373352268305204,"{'01101000110111', '00010011101001', '10010111001000', '11101100010110'}"
1546,8.246159831567024,"{'10000101011100', '01111010100011', '00111010100001', '11000101011110'}"
1547,8.80424400171004,"{'01011010011011', '11011001011010', '10100101100100', '00100110100101'}"
1548,8.834594614396636,"{'11001011100101', '10100111010011', '00110100011010', '01011000101100'}"
1549,6.9099298187541445,"{'00000001010101', '11111110101010', '10101010000000', '01010101111111'}"
1550,8.800426722719916,"{'11001100010101', '01010111001100', '00110011101010', '10101000110011'}"
1551,8.017965951300587,"{'10000100111101', '01000011011110', '10111100100001', '01111011000010'}"
1552,8.148061572733914,"{'10011101001111', '11110010111001', '00001101000110', '01100010110000'}"
1553,6.959493348011316,"{'10000010010000', '00001001000001', '11110110111110', '01111101101111'}"
1554,7.16082176409403,"{'11111011011011', '00100100100000', '11011011011111', '00000100100100'}"
1555,8.339445643009475,"{'10111101001011', '11010010111101', '00101101000010', '01000010110100'}"
1556,8.46156247625607,"{'10100100001010', '01010000100101', '10101111011010', '01011011110101'}"
1557,7.6538595079041185,"{'00011000001011', '11100111110100', '11010000011000', '00101111100111'}"
1558,7.513651798189414,"{'00010001111000', '11101110000111', '11100001110111', '00011110001000'}"
1559,9.061479765377042,"{'10110011001010', '01001100110101', '01010011001101', '10101100110010'}"
1560,6.394191415893992,"{'10101111111110', '01111111110101', '10000000001010', '01010000000001'}"
1561,8.657148800212006,"{'10100110011110', '01011001100001', '10000110011010', '01111001100101'}"
1562,8.05021579083359,"{'11001000101000', '00110111010111', '11101011101100', '00010100010011'}"
1563,8.759915864066857,"{'01010011100100', '00100111001010', '11011000110101', '10101100011011'}"
1564,7.0960729968346605,"{'11110011111011', '11011111001111', '00001100000100', '00100000110000'}"
1565,8.330980075738715,"{'10011011110100', '00101111011001', '01100100001011', '11010000100110'}"
1566,8.752344002624168,"{'01010111100101', '01011000010101', '10101000011010', '10100111101010'}"
1567,7.374734046434284,"{'10111000011111', '11111000011101', '01000111100000', '00000111100010'}"
1568,9.079400167609297,"{'10100110101001', '01101010011010', '01011001010110', '10010101100101'}"
1569,8.560414190637907,"{'00110110000110', '11001001111001', '01100001101100', '10011110010011'}"
1570,8.04446645143061,"{'01100010101111', '10011101010000', '11110101000110', '00001010111001'}"
1571,8.794984503691953,"{'01011100111010', '10100011000101'}"
1572,6.028393619183968,"{'11000010000000', '11111110111100', '00111101111111', '00000001000011'}"
1573,8.669764533837554,"{'11001110101101', '01001010001100', '10110101110011', '00110001010010'}"
1574,7.725446426860984,"{'10000010001110', '10001110111110', '01111101110001', '01110001000001'}"
1575,7.581517353184288,"{'00100110000001', '10000001100100', '01111110011011', '11011001111110'}"
1576,7.239466884747404,"{'00000010111001', '11111101000110', '10011101000000', '01100010111111'}"
1577,7.819800613705443,"{'00100110111110', '01111101100100', '10000010011011', '11011001000001'}"
1578,8.047426843276888,"{'00011100111011', '11011100111000', '11100011000100', '00100011000111'}"
1579,7.873400157376969,"{'00111110110001', '10001101111100', '11000001001110', '01110010000011'}"
1580,7.793013327591347,"{'00111110111001', '11000001000110', '01100010000011', '10011101111100'}"
1581,7.77447505444486,"{'11110100010011', '00110111010000', '00001011101100', '11001000101111'}"
1582,8.792711778148224,"{'01101010011011', '10010101100100', '00100110101001', '11011001010110'}"
1583,8.867068894505877,"{'01101101000110', '01100010110110', '10010010111001', '10011101001001'}"
1584,8.194595219576797,"{'00010111100110', '01100111101000', '10011000010111', '11101000011001'}"
1585,8.80109072381027,"{'10101001010001', '01010110101110', '01110101101010', '10001010010101'}"
1586,8.749742529721619,"{'01000110010010', '10111001101101', '10110110011101', '01001001100010'}"
1587,8.505219356198957,"{'10011000011011', '00100111100110', '11011000011001', '01100111100100'}"
1588,6.674574614533532,"{'11010101111111', '00000001010100', '00101010000000', '11111110101011'}"
1589,8.70777154550789,"{'10010101101110', '01110110101001', '01101010010001', '10001001010110'}"
1590,7.032939491845639,"{'11010111111100', '11000000010100', '00101000000011', '00111111101011'}"
1591,8.277898753855887,"{'10111000010011', '11001000011101', '01000111101100', '00110111100010'}"
1592,7.112040959388047,"{'11010111011111', '11111011101011', '00000100010100', '00101000100000'}"
1593,8.650161042886175,"{'01101000010101', '10101000010110', '01010111101001', '10010111101010'}"
1594,6.803914553061226,"{'00001010000001', '01111110101111', '10000001010000', '11110101111110'}"
1595,7.840178752594756,"{'01110111110101', '10101111101110', '01010000010001', '10001000001010'}"
1596,8.359060316153174,"{'10011100110111', '01100011001000', '00010011000110', '11101100111001'}"
1597,8.139763063864905,"{'11110100101101', '00001011010010', '01001011010000', '10110100101111'}"
1598,8.140631123061477,"{'00101001000111', '00011101101011', '11100010010100', '11010110111000'}"
1599,8.712143451384978,"{'01101101110010', '01001110110110', '10110001001001', '10010010001101'}"
1600,7.7906671459486025,"{'10110110000001', '01001001111110', '10000001101101', '01111110010010'}"
1601,8.620259598959143,"{'11000110110011', '00110010011100', '00111001001100', '11001101100011'}"
1602,7.265911534863997,"{'01001000010000', '10110111101111', '00001000010010', '11110111101101'}"
1603,8.317632521632754,"{'00111010100111', '11000101011000', '00011010100011', '11100101011100'}"
1604,7.445008885566718,"{'10000011001111', '01111100110000', '11110011000001', '00001100111110'}"
1605,8.076986618557559,"{'01111000111101', '10000111000010', '01000011100001', '10111100011110'}"
1606,8.413742241410501,"{'10110001010111', '00010101110010', '11101010001101', '01001110101000'}"
1607,8.724719078694228,"{'01110100010110', '10001011101001', '01101000101110', '10010111010001'}"
1608,6.620418895022811,"{'11100000000110', '01100000000111', '10011111111000', '00011111111001'}"
1609,8.720404191885956,"{'01001110100010', '01000101110010', '10111010001101', '10110001011101'}"
1610,7.767011949565107,"{'01111110101001', '10000001010110', '10010101111110', '01101010000001'}"
1611,7.598242145392732,"{'11100111010000', '00001011100111', '11110100011000', '00011000101111'}"
1612,8.109180012635562,"{'00010110100111', '11101001011000', '11100101101000', '00011010010111'}"
1613,8.541655727858537,"{'10000101011010', '01111010100101', '01011010100001', '10100101011110'}"
1614,7.574908033271107,"{'00000111010001', '11111000101110', '01110100011111', '10001011100000'}"
1615,8.147142614711031,"{'11001111000100', '00100011110011', '00110000111011', '11011100001100'}"
1616,7.860577971173825,"{'11000101110000', '11110001011100', '00001110100011', '00111010001111'}"
1617,5.8445861908156065,"{'00000000101000', '00010100000000', '11111111010111', '11101011111111'}"
1618,8.59153494483117,"{'11001001100100', '00110110011011', '11011001101100', '00100110010011'}"
1619,7.059446779334159,"{'00010001000001', '01111101110111', '11101110111110', '10000010001000'}"
1620,7.903320998644652,"{'10100000111101', '01000011111010', '10111100000101', '01011111000010'}"
1621,8.081593658949629,"{'01011111010001', '01110100000101', '10100000101110', '10001011111010'}"
1622,6.931061887364862,"{'11110111010000', '11110100010000', '00001011101111', '00001000101111'}"
1623,5.901507637147795,"{'01011111111110', '10100000000001', '10000000000101', '01111111111010'}"
1624,7.8311623809042965,"{'01101111101100', '11001000001001', '00110111110110', '10010000010011'}"
1625,7.938556444626666,"{'00011110100011', '00111010000111', '11000101111000', '11100001011100'}"
1626,7.695782263943203,"{'11110110110100', '11010010010000', '00001001001011', '00101101101111'}"
1627,7.341782671547243,"{'10111110001111', '01000001110000', '11110001111101', '00001110000010'}"
1628,8.40110500356259,"{'00110100001110', '11001011110001', '01110000101100', '10001111010011'}"
1629,8.082293822094792,"{'10000111011100', '00111011100001', '01111000100011', '11000100011110'}"
1630,7.357660594222488,"{'11101010011111', '00000110101000', '00010101100000', '11111001010111'}"
1631,4.828119915186421,"{'00000000011111', '11111000000000', '00000111111111', '11111111100000'}"
1632,7.28013922171206,"{'01111110100001', '10000001011110', '01111010000001', '10000101111110'}"
1633,7.803977909450847,"{'11100110001000', '00011001110111', '11101110011000', '00010001100111'}"
1634,9.025109092814072,"{'01010010100110', '10101101011001', '01100101001010', '10011010110101'}"
1635,7.500760085624358,"{'10000001111010', '10100001111110', '01011110000001', '01111110000101'}"
1636,7.689689826099848,"{'00011111010001', '10001011111000', '01110100000111', '11100000101110'}"
1637,7.475114328714494,"{'00001101001111', '11110010110000'}"
1638,7.668357106995726,"{'10100100011111', '01011011100000', '00000111011010', '11111000100101'}"
1639,7.8668268944055555,"{'01111000011110', '10000111100001'}"
1640,7.8919826009021214,"{'10101100000010', '01010011111101', '10111111001010', '01000000110101'}"
1641,7.582148576462629,"{'00001010111100', '11110101000011', '11000010101111', '00111101010000'}"
1642,7.911804823590968,"{'00001110010001', '01110110001111', '11110001101110', '10001001110000'}"
1643,8.878459651264507,"{'10010110010011', '01101001101100', '00110110010110', '11001001101001'}"
1644,8.360033520663709,"{'01110001100001', '10000110001110', '01111001110001', '10001110011110'}"
1645,8.163363281589868,"{'00100101000100', '00100010100100', '11011010111011', '11011101011011'}"
1646,8.565377329309456,"{'00110101011011', '11001010100100', '00100101010011', '11011010101100'}"
1647,5.041273236765596,"{'11111111111001', '01100000000000', '10011111111111', '00000000000110'}"
1648,7.401399108173885,"{'00010011111011', '00100000110111', '11011111001000', '11101100000100'}"
1649,7.500828057440433,"{'10100000011110', '01011111100001', '10000111111010', '01111000000101'}"
1650,8.199692547564393,"{'01111100110110', '01101100111110', '10000011001001', '10010011000001'}"
1651,8.248731398571225,"{'11101001001011', '00010110110100', '00101101101000', '11010010010111'}"
1652,8.945801285203993,"{'01101100011001', '10011000110110', '10010011100110', '01100111001001'}"
1653,8.11760052784582,"{'00010110011000', '11100110010111', '11101001100111', '00011001101000'}"
1654,8.041630659585055,"{'11100100100111', '00011011011000'}"
1655,6.829436036670458,"{'11100000001011', '11010000000111', '00101111111000', '00011111110100'}"
1656,8.325920552104073,"{'01111000011001', '10011000011110', '01100111100001', '10000111100110'}"
1657,8.510437547048,"{'10111010010001', '10001001011101', '01110110100010', '01000101101110'}"
1658,8.361843237271625,"{'01110100001110', '10001011110001', '10001111010001', '01110000101110'}"
1659,8.216103798401814,"{'11011101101101', '10110110111011', '01001001000100', '00100010010010'}"
1660,8.226381119302326,"{'11011011011101', '01000100100100', '00100100100010', '10111011011011'}"
1661,8.75070139120538,"{'00110101001100', '11001101010011', '11001010110011', '00110010101100'}"
1662,8.64231436652451,"{'10111000101100', '11001011100010', '01000111010011', '00110100011101'}"
1663,6.538740072098513,"{'11111110111001', '10011101111111', '01100010000000', '00000001000110'}"
1664,7.920820165705176,"{'00110010001000', '11001101110111', '00010001001100', '11101110110011'}"
1665,8.253404335886685,"{'11110010011001', '01100110110000', '10011001001111', '00001101100110'}"
1666,5.701548436400979,"{'00001000000001', '10000000010000', '11110111111110', '01111111101111'}"
1667,5.9748286632723415,"{'01010111111111', '00000000010101', '10101000000000', '11111111101010'}"
1668,8.393529965085122,"{'01011110101011', '10100001010100', '00101010000101', '11010101111010'}"
1669,7.822395653028379,"{'01111101100011', '00111001000001', '10000010011100', '11000110111110'}"
1670,7.558328079248431,"{'10110000000110', '01001111111001', '10011111110010', '01100000001101'}"
1671,7.784933982345846,"{'11000010000101', '01011110111100', '10100001000011', '00111101111010'}"
1672,8.664276205174971,"{'01001011100011', '11000111010010', '00111000101101', '10110100011100'}"
1673,7.2876779420821585,"{'01101011111110', '10010100000001', '10000000101001', '01111111010110'}"
1674,7.091740021070333,"{'00001001101111', '11110110010000'}"
1675,8.097083085955477,"{'00101011000001', '11010100111110', '01111100101011', '10000011010100'}"
1676,8.503920601556668,"{'00100110010001', '01110110011011', '10001001100100', '11011001101110'}"
1677,8.572421237641098,"{'11100011010101', '10101011000111', '00011100101010', '01010100111000'}"
1678,7.84141030050186,"{'01111010110111', '00010010100001', '11101101011110', '10000101001000'}"
1679,8.002266860999715,"{'01111101001011', '11010010111110', '00101101000001', '10000010110100'}"
1680,6.634725442912686,"{'01100000000100', '11011111111001', '00100000000110', '10011111111011'}"
1681,8.461209433852735,"{'01101111010010', '01001011110110', '10010000101101', '10110100001001'}"
1682,6.878867802729019,"{'01111100100000', '11111011000001', '00000100111110', '10000011011111'}"
1683,8.292921326481515,"{'00011101010001', '11100010101110', '01110101000111', '10001010111000'}"
1684,8.019446210018113,"{'01110111011100', '11000100010001', '10001000100011', '00111011101110'}"
1685,8.604216683153677,"{'01001000110100', '10110111001011', '11010011101101', '00101100010010'}"
1686,7.903699959340871,"{'00010000111010', '01011100001000', '11101111000101', '10100011110111'}"
1687,8.169872881885622,"{'00010001010110', '11101110101001', '01101010001000', '10010101110111'}"
1688,7.2650441351396395,"{'11111100111010', '00000011000101', '01011100111111', '10100011000000'}"
1689,6.9647703653218445,"{'11111101100100', '00100110111111', '11011001000000', '00000010011011'}"
1690,7.394253518523227,"{'10111100000010', '10111111000010', '01000011111101', '01000000111101'}"
1691,7.402184546236297,"{'10011111110001', '01100000001110', '10001111111001', '01110000000110'}"
1692,8.36551278525989,"{'10110000010101', '01001111101010', '10101000001101', '01010111110010'}"
1693,7.412773445996671,"{'01010000000101', '01011111110101', '10100000001010', '10101111111010'}"
1694,7.6870423526554665,"{'11111010101101', '10110101011111', '00000101010010', '01001010100000'}"
1695,8.435372792874254,"{'00101110101110', '01110101110100', '11010001010001', '10001010001011'}"
1696,8.26161134627969,"{'00010011010100', '11101100101011', '11010100110111', '00101011001000'}"
1697,8.816497430863208,"{'01001001001101', '01001101101101', '10110010010010', '10110110110010'}"
1698,8.800114774538253,"{'01101110100110', '01100101110110', '10011010001001', '10010001011001'}"
1699,8.134573211093347,"{'10001101001111', '11110010110001', '00001101001110', '01110010110000'}"
1700,7.952503590749538,"{'01101100000100', '00100000110110', '11011111001001', '10010011111011'}"
1701,7.841831026902307,"{'01001111101000', '10110000010111', '00010111110010', '11101000001101'}"
1702,7.361724826266041,"{'11110000011011', '00001111100100', '00100111110000', '11011000001111'}"
1703,8.171427861123348,"{'00111000100111', '11000111011000', '00011011100011', '11100100011100'}"
1704,8.511612519678915,"{'10100010001010', '01010001000101', '01011101110101', '10101110111010'}"
1705,8.058537387455779,"{'10010010101111', '11110101001001', '00001010110110', '01101101010000'}"
1706,7.156357175392225,"{'00101101000000', '00000010110100', '11010010111111', '11111101001011'}"
1707,8.391332834673968,"{'10001100111100', '00111100110001', '01110011000011', '11000011001110'}"
1708,8.367111032676231,"{'01101010110111', '10010101001000', '00010010101001', '11101101010110'}"
1709,7.773531783068818,"{'00000111001101', '01001100011111', '10110011100000', '11111000110010'}"
1710,8.525363638336035,"{'10110100111100', '01001011000011', '11000011010010', '00111100101101'}"
1711,8.338591798093027,"{'10000111010100', '00101011100001', '01111000101011', '11010100011110'}"
1712,8.45312129422902,"{'00101110110110', '10010010001011', '11010001001001', '01101101110100'}"
1713,8.583033085502901,"{'10011101011100', '01100010100011', '00111010111001', '11000101000110'}"
1714,7.02699548721907,"{'00010000010111', '11101111101000', '00010111110111', '11101000001000'}"
1715,7.374539046697319,"{'00010000011011', '00100111110111', '11101111100100', '11011000001000'}"
1716,7.517869607907734,"{'01011101011111', '10100010100000', '11111010111010', '00000101000101'}"
1717,8.526236437911766,"{'10111011100110', '10011000100010', '01000100011001', '01100111011101'}"
1718,8.475412346550296,"{'11010001110100', '00101110001011'}"
1719,7.78644171210221,"{'00001111001100', '11110000110011', '11001100001111', '00110011110000'}"
1720,7.983143529626827,"{'01101110111101', '10010001000010', '10111101110110', '01000010001001'}"
1721,7.402216746703813,"{'00111100001111', '11110000111100', '00001111000011', '11000011110000'}"
1722,5.7322576764963555,"{'01111110111111', '11111101111110', '00000010000001', '10000001000000'}"
1723,7.934838333003582,"{'11100011011110', '10000100111000', '01111011000111', '00011100100001'}"
1724,8.772240252224819,"{'10101110010011', '00110110001010', '01010001101100', '11001001110101'}"
1725,8.271003786776308,"{'00010001100110', '11101110011001', '10011001110111', '01100110001000'}"
1726,7.322168776197177,"{'11101101111101', '10111110110111', '01000001001000', '00010010000010'}"
1727,7.829938087072147,"{'11110001111001', '00001110000110', '10011110001111', '01100001110000'}"
1728,7.812215693127243,"{'00001010001100', '00110001010000', '11110101110011', '11001110101111'}"
1729,7.492590416285502,"{'01010111101111', '00001000010101', '11110111101010', '10101000010000'}"
1730,7.200078226192838,"{'00000011101101', '01001000111111', '11111100010010', '10110111000000'}"
1731,7.149997929396289,"{'10101111100000', '00000111110101', '01010000011111', '11111000001010'}"
1732,8.03174976109467,"{'10000010010101', '01111101101010', '10101001000001', '01010110111110'}"
1733,6.86677193380236,"{'01110001000000', '00000010001110', '10001110111111', '11111101110001'}"
1734,8.602904749472557,"{'00110001101011', '11010110001100', '11001110010100', '00101001110011'}"
1735,8.056631374835284,"{'01000111110110', '10010000011101', '10111000001001', '01101111100010'}"
1736,8.413285860322816,"{'00101100111011', '00100011001011', '11011100110100', '11010011000100'}"
1737,7.679344999635008,"{'10000011000011', '11000011000001', '00111100111110', '01111100111100'}"
1738,5.982018697390389,"{'01000000000100', '11011111111101', '00100000000010', '10111111111011'}"
1739,8.881708686593383,"{'01001001110010', '10110001101101', '01001110010010', '10110110001101'}"
1740,6.849169817872184,"{'00100100000001', '01111111011011', '10000000100100', '11011011111110'}"
1741,8.499463980071386,"{'11010011011011', '00101100100100', '00100100110100', '11011011001011'}"
1742,7.764772182907782,"{'01110000011000', '10001111100111', '11100111110001', '00011000001110'}"
1743,8.715754512481677,"{'01100011100010', '10011100011101', '10111000111001', '01000111000110'}"
1744,7.632127721432496,"{'11110011110100', '00101111001111', '00001100001011', '11010000110000'}"
1745,8.989753818801619,"{'10010011001101', '01001100110110', '01101100110010', '10110011001001'}"
1746,7.9244361560301115,"{'11010000110111', '11101100001011', '00010011110100', '00101111001000'}"
1747,7.406181876988669,"{'11111100100101', '10100100111111', '01011011000000', '00000011011010'}"
1748,8.519009503599172,"{'01110100011011', '11011000101110', '00100111010001', '10001011100100'}"
1749,8.818526426236062,"{'10011011010001', '01110100100110', '10001011011001', '01100100101110'}"
1750,8.787868441150879,"{'01101110100101', '01011010001001', '10100101110110', '10010001011010'}"
1751,7.341172938058731,"{'10000000111001', '10011100000001', '01111111000110', '01100011111110'}"
1752,8.730667430930435,"{'01010001001010', '10101101110101', '01010010001010', '10101110110101'}"
1753,8.217117823989753,"{'10110101001111', '01001010110000', '11110010101101', '00001101010010'}"
1754,8.65203308690139,"{'00101101001011', '11010010110100'}"
1755,8.546813481456795,"{'00101111001010', '11010000110101', '10101100001011', '01010011110100'}"
1756,8.705200558734063,"{'01110110001101', '10110001101110', '10001001110010', '01001110010001'}"
1757,6.916820687329681,"{'11111110010010', '01001001111111', '00000001101101', '10110110000000'}"
1758,7.8127450550195245,"{'11110010011110', '01111001001111', '00001101100001', '10000110110000'}"
1759,8.549371117692107,"{'10010001100100', '01101110011011', '00100110001001', '11011001110110'}"
1760,7.831910268440493,"{'01001100010000', '10110011101111', '11110111001101', '00001000110010'}"
1761,6.869489951850067,"{'00000100010111', '00010111011111', '11101000100000', '11111011101000'}"
1762,8.513269900636413,"{'11011101011001', '01100101000100', '10011010111011', '00100010100110'}"
1763,8.445726775465605,"{'10110101000111', '11100010101101', '01001010111000', '00011101010010'}"
1764,8.61509222202114,"{'10010110100111', '11100101101001', '01101001011000', '00011010010110'}"
1765,8.317480448214999,"{'01101111011010', '10100100001001', '01011011110110', '10010000100101'}"
1766,8.670101254115824,"{'11001000110110', '00110111001001', '10010011101100', '01101100010011'}"
1767,8.742996161966477,"{'10110101100011', '11000110101101', '01001010011100', '00111001010010'}"
1768,8.345424808264466,"{'10000110100100', '01111001011011', '00100101100001', '11011010011110'}"
1769,8.267855779526917,"{'10100110110000', '00001101100101', '01011001001111', '11110010011010'}"
1770,8.585071578682083,"{'10001110001110', '01110001110001'}"
1771,8.792718153705236,"{'10010010101100', '01101101010011', '00110101001001', '11001010110110'}"
1772,6.968786649084791,"{'11011010111111', '11111101011011', '00000010100100', '00100101000000'}"
1773,7.636054749819239,"{'11111011001101', '00000100110010', '01001100100000', '10110011011111'}"
1774,7.1062461115910835,"{'00011000001111', '11100111110000', '00001111100111', '11110000011000'}"
1775,8.737072012948483,"{'01001001101011', '11010110010010', '00101001101101', '10110110010100'}"
1776,7.916621248918803,"{'11100011001000', '00010011000111', '00011100110111', '11101100111000'}"
1777,8.420865546949836,"{'00011000101001', '10010100011000', '11100111010110', '01101011100111'}"
1778,7.38807269703522,"{'00011100000111', '11100000111000', '00011111000111', '11100011111000'}"
1779,8.55645017227134,"{'01010010111011', '10101101000100', '11011101001010', '00100010110101'}"
1780,8.536646822634246,"{'11011100110110', '10010011000100', '01101100111011', '00100011001001'}"
1781,8.52532784123208,"{'00101000110001', '10001100010100', '11010111001110', '01110011101011'}"
1782,8.677000650405574,"{'00101110001101', '10110001110100', '11010001110010', '01001110001011'}"
1783,8.315678447087993,"{'10011111000110', '01100011111001', '10011100000110', '01100000111001'}"
1784,8.429618221945354,"{'10001100100111', '00011011001110', '11100100110001', '01110011011000'}"
1785,6.268228432841937,"{'00000100011111', '00000111011111', '11111000100000', '11111011100000'}"
1786,8.117136637778895,"{'11110010101100', '11001010110000', '00110101001111', '00001101010011'}"
1787,8.605263768058823,"{'01011001011110', '10100110100001', '01111010011010', '10000101100101'}"
1788,8.849220755995976,"{'00101101001101', '10110010110100', '11010010110010', '01001101001011'}"
1789,8.497736996229747,"{'01011110110010', '10100001001101', '10110010000101', '01001101111010'}"
1790,7.790159313885757,"{'10010000111110', '10000011110110', '01101111000001', '01111100001001'}"
1791,8.909239875441965,"{'01101000101010', '10101011101001', '01010100010110', '10010111010101'}"
1792,8.067924487345175,"{'11110010001101', '10110001001111', '00001101110010', '01001110110000'}"
1793,8.628974900532025,"{'01010001001100', '11001101110101', '00110010001010', '10101110110011'}"
1794,7.685357866813327,"{'00111101001111', '11000010110000', '11110010111100', '00001101000011'}"
1795,8.561230018212822,"{'00111100110101', '11000011001010', '01010011000011', '10101100111100'}"
1796,8.51446670125743,"{'01011100010001', '10100011101110', '01110111000101', '10001000111010'}"
1797,8.319346729872478,"{'10100000110110', '01011111001001', '01101100000101', '10010011111010'}"
1798,7.725777199717628,"{'00001010011110', '10000110101111', '11110101100001', '01111001010000'}"
1799,8.749754046828725,"{'11011010010110', '01101001011011', '10010110100100', '00100101101001'}"
1800,8.36572081317648,"{'10111101101001', '01000010010110', '01101001000010', '10010110111101'}"
1801,7.2953748192114904,"{'00001001000010', '01000010010000', '10111101101111', '11110110111101'}"
1802,8.55158114370171,"{'01101011000011', '11000011010110', '00111100101001', '10010100111100'}"
1803,8.090829949343945,"{'11101010100111', '00011010101000', '00010101011000', '11100101010111'}"
1804,8.91844731082588,"{'01010001011001', '10101110100110', '10011010001010', '01100101110101'}"
1805,8.412508956262325,"{'10011011110011', '01100100001100', '00110000100110', '11001111011001'}"
1806,8.793084737541513,"{'01110010110001', '10001101001110'}"
1807,8.010251973121314,"{'01111000010011', '00110111100001', '11001000011110', '10000111101100'}"
1808,8.212548876987555,"{'00011110010010', '10110110000111', '11100001101101', '01001001111000'}"
1809,7.576009911562129,"{'00001001101000', '11110110010111', '11101001101111', '00010110010000'}"
1810,7.60771899736862,"{'00110100000010', '11001011111101', '01000000101100', '10111111010011'}"
1811,8.217091714541025,"{'11101000101110', '10001011101000', '00010111010001', '01110100010111'}"
1812,7.392322048936952,"{'00001011111010', '11110100000101', '01011111010000', '10100000101111'}"
1813,8.819174916629441,"{'10010110001100', '00110001101001', '11001110010110', '01101001110011'}"
1814,8.483975821663503,"{'01111011001010', '01010011011110', '10101100100001', '10000100110101'}"
1815,6.968139753112945,"{'00111001000000', '11111101100011', '11000110111111', '00000010011100'}"
1816,8.014110842022184,"{'11100001100100', '11011001111000', '00011110011011', '00100110000111'}"
1817,8.941161245027478,"{'01101100110110', '10010011001001'}"
1818,7.410903159373097,"{'11011110111100', '11000010000100', '00111101111011', '00100001000011'}"
1819,8.568470213752589,"{'11010110011011', '00100110010100', '00101001100100', '11011001101011'}"
1820,8.343706682128074,"{'10001011100001', '01110100011110', '10000111010001', '01111000101110'}"
1821,7.7852384867130855,"{'01111110001010', '01010001111110', '10101110000001', '10000001110101'}"
1822,8.697527980793563,"{'10101101011100', '01010010100011', '11000101001010', '00111010110101'}"
1823,7.911464733679933,"{'00011000001101', '01001111100111', '11100111110010', '10110000011000'}"
1824,8.516429570582702,"{'01101001010111', '00010101101001', '10010110101000', '11101010010110'}"
1825,8.823852870025842,"{'10001011010010', '01110100101101', '01001011010001', '10110100101110'}"
1826,8.785817807113744,"{'01101011010100', '00101011010110', '11010100101001', '10010100101011'}"
1827,8.38850677276448,"{'11010111101001', '01101000010100', '00101000010110', '10010111101011'}"
1828,7.7104958054529025,"{'10100011111100', '01011100000011', '11000000111010', '00111111000101'}"
1829,6.575545074566653,"{'11111001011111', '00000110100000', '00000101100000', '11111010011111'}"
1830,7.962815793214913,"{'00111011011110', '11000100100001', '01111011011100', '10000100100011'}"
1831,7.786329343057035,"{'00110011111000', '11100000110011', '11001100000111', '00011111001100'}"
1832,8.639714114712318,"{'10001010101110', '01110101010001'}"
1833,7.67909749813967,"{'00010111011110', '10000100010111', '11101000100001', '01111011101000'}"
1834,8.771171341692963,"{'10001011100110', '01110100011001', '01100111010001', '10011000101110'}"
1835,8.1171941197742,"{'00001011100101', '01011000101111', '10100111010000', '11110100011010'}"
1836,8.284796527699255,"{'01101001001000', '00010010010110', '11101101101001', '10010110110111'}"
1837,7.75662151403778,"{'00001101000100', '11110010111011', '11011101001111', '00100010110000'}"
1838,6.357620014336501,"{'00110011111111', '11001100000000', '00000000110011', '11111111001100'}"
1839,8.816956318987422,"{'10100110011011', '00100110011010', '11011001100101', '01011001100100'}"
1840,8.307417280125936,"{'00011101001011', '00101101000111', '11010010111000', '11100010110100'}"
1841,8.424924701047553,"{'11101100101101', '00010011010010', '01001011001000', '10110100110111'}"
1842,8.191100107101233,"{'10100001100001', '01111001111010', '01011110011110', '10000110000101'}"
1843,8.70281069846598,"{'10010111100110', '10011000010110', '01101000011001', '01100111101001'}"
1844,6.816587511411191,"{'00000010010001', '10001001000000', '11111101101110', '01110110111111'}"
1845,6.94927334938494,"{'00001110000001', '01111110001111', '11110001111110', '10000001110000'}"
1846,7.046585809065915,"{'11111110010101', '00000001101010', '10101001111111', '01010110000000'}"
1847,8.766270432711394,"{'10100011010100', '01011100101011', '00101011000101', '11010100111010'}"
1848,8.298552788358673,"{'00111001101000', '11101001100011', '11000110010111', '00010110011100'}"
1849,7.397226651120951,"{'10000000110010', '10110011111110', '01111111001101', '01001100000001'}"
1850,8.865868657135852,"{'11001011001001', '01101100101100', '10010011010011', '00110100110110'}"
1851,7.971702356148447,"{'10111001010000', '00001010011101', '01000110101111', '11110101100010'}"
1852,7.930484446566213,"{'01001000010111', '11101000010010', '10110111101000', '00010111101101'}"
1853,8.125968546458463,"{'00100001001101', '11011110110010', '10110010000100', '01001101111011'}"
1854,8.906279905623297,"{'10011001010011', '11001010011001', '01100110101100', '00110101100110'}"
1855,6.835288608547085,"{'11111100010111', '00000011101000', '00010111000000', '11101000111111'}"
1856,8.41978738951949,"{'11000101110100', '11010001011100', '00111010001011', '00101110100011'}"
1857,7.9236314222153394,"{'11101011110011', '11001111010111', '00110000101000', '00010100001100'}"
1858,8.469149616833135,"{'00011100110110', '11100011001001', '10010011000111', '01101100111000'}"
1859,7.81572816786599,"{'10010011111101', '01101100000010', '01000000110110', '10111111001001'}"
1860,8.36378504834763,"{'00010101010011', '11001010101000', '00110101010111', '11101010101100'}"
1861,8.727063489537883,"{'01011011010100', '11010100100101', '00101011011010', '10100100101011'}"
1862,8.708327454501466,"{'10101100100011', '01010011011100', '00111011001010', '11000100110101'}"
1863,7.667297339199058,"{'00111000000101', '11000111111010', '01011111100011', '10100000011100'}"
1864,9.014785484049382,"{'01010011100110', '10101100011001', '10011000110101', '01100111001010'}"
1865,8.490161275055744,"{'10100011110110', '10010000111010', '01011100001001', '01101111000101'}"
1866,8.42634955628274,"{'10010000101001', '01101111010110', '01101011110110', '10010100001001'}"
1867,7.149204113709343,"{'00111111011000', '11100100000011', '00011011111100', '11000000100111'}"
1868,7.897527491583861,"{'10011010011111', '00000110100110', '11111001011001', '01100101100000'}"
1869,7.396286369365326,"{'10010011111110', '10000000110110', '01101100000001', '01111111001001'}"
1870,8.454642422746424,"{'00100011000101', '11011100111010', '01011100111011', '10100011000100'}"
1871,6.370287843884314,"{'00000011110111', '00010000111111', '11111100001000', '11101111000000'}"
1872,6.735413849200553,"{'00001011011111', '11110100100000', '11111011010000', '00000100101111'}"
1873,8.557220557585005,"{'01001101100111', '11100110110010', '10110010011000', '00011001001101'}"
1874,6.943403783352235,"{'11100000001110', '00011111110001', '01110000000111', '10001111111000'}"
1875,8.856881949816025,"{'10001010100110', '01100101010001', '10011010101110', '01110101011001'}"
1876,7.891783657515381,"{'11110101100011', '11000110101111', '00111001010000', '00001010011100'}"
1877,8.640088715932897,"{'10100011011101', '01011100100010', '01000100111010', '10111011000101'}"
1878,8.242401924914532,"{'00111011000010', '01000011011100', '11000100111101', '10111100100011'}"
1879,7.463405575078619,"{'01110110100000', '10001001011111', '00000101101110', '11111010010001'}"
1880,8.702159823035535,"{'01011100011101', '10100011100010', '01000111000101', '10111000111010'}"
1881,8.348733250508666,"{'01101101111010', '10010010000101', '10100001001001', '01011110110110'}"
1882,8.471992694977253,"{'01110110101110', '10001001010001', '10001010010001', '01110101101110'}"
1883,8.912322173031033,"{'01011000100110', '10011011100101', '01100100011010', '10100111011001'}"
1884,7.487175802524384,"{'00011110000111', '11100001111000'}"
1885,7.199669446813438,"{'00001000001101', '01001111101111', '10110000010000', '11110111110010'}"
1886,8.565843341544191,"{'01010000101001', '10010100001010', '01101011110101', '10101111010110'}"
1887,7.865561090883835,"{'01100001111100', '11000001111001', '00111110000110', '10011110000011'}"
1888,6.9265989199236895,"{'01100101111111', '10011010000000', '00000001011001', '11111110100110'}"
1889,8.888270263065237,"{'01000110101001', '10010101100010', '01101010011101', '10111001010110'}"
1890,7.7763508107185455,"{'10011011111011', '00100000100110', '11011111011001', '01100100000100'}"
1891,6.95768381159716,"{'01000001100000', '00000110000010', '10111110011111', '11111001111101'}"
1892,8.443874169597525,"{'10111100110001', '01110011000010', '10001100111101', '01000011001110'}"
1893,7.973258243054474,"{'01111000101000', '11101011100001', '10000111010111', '00010100011110'}"
1894,8.420571518285286,"{'10100100001110', '01011011110001', '10001111011010', '01110000100101'}"
1895,5.401343642425289,"{'10001111111111', '11111111110001', '01110000000000', '00000000001110'}"
1896,7.865666170491436,"{'00010111001000', '11101100010111', '00010011101000', '11101000110111'}"
1897,8.897453119958191,"{'01101011011010', '10010100100101', '01011011010110', '10100100101001'}"
1898,6.113312171305045,"{'11111111000100', '00000000111011', '11011100000000', '00100011111111'}"
1899,7.729994489518276,"{'10111100101111', '01000011010000', '00001011000010', '11110100111101'}"
1900,7.717638422151407,"{'11100101110000', '00001110100111', '00011010001111', '11110001011000'}"
1901,8.062791964883662,"{'00100010100111', '11100101000100', '11011101011000', '00011010111011'}"
1902,6.9127319689508395,"{'00000010001010', '11111101110101', '10101110111111', '01010001000000'}"
1903,8.229854663543103,"{'01001000100100', '11011011101101', '10110111011011', '00100100010010'}"
1904,6.890285413382374,"{'11111100111101', '01000011000000', '10111100111111', '00000011000010'}"
1905,8.89041462133909,"{'01010110011101', '01000110010101', '10111001101010', '10101001100010'}"
1906,7.340410242043974,"{'00000111000100', '11111000111011', '00100011100000', '11011100011111'}"
1907,8.637541411386755,"{'11000100110110', '01101100100011', '00111011001001', '10010011011100'}"
1908,7.9333881932404715,"{'00001101011011', '11011010110000', '11110010100100', '00100101001111'}"
1909,7.567847622991323,"{'11111011010010', '10110100100000', '01001011011111', '00000100101101'}"
1910,6.953001202293634,"{'10010000001000', '01101111110111', '11101111110110', '00010000001001'}"
1911,7.836205840446802,"{'10110010011111', '11111001001101', '01001101100000', '00000110110010'}"
1912,7.911281181351911,"{'11101011010111', '00010100101000'}"
1913,8.025282392012555,"{'11001001111100', '00110110000011', '00111110010011', '11000001101100'}"
1914,4.81941765971159,"{'00000000100000', '11111011111111', '00000100000000', '11111111011111'}"
1915,7.628105997384648,"{'11111010001010', '01010001011111', '00000101110101', '10101110100000'}"
1916,7.435216677738367,"{'11100101100000', '11111001011000', '00011010011111', '00000110100111'}"
1917,8.455183541082556,"{'11011011010001', '00100100101110', '10001011011011', '01110100100100'}"
1918,7.86841788726629,"{'01100000111100', '11000011111001', '00111100000110', '10011111000011'}"
1919,8.680810423214155,"{'10001001101101', '10110110010001', '01110110010010', '01001001101110'}"
1920,6.23865869803166,"{'01101111111110', '10000000001001', '01111111110110', '10010000000001'}"
1921,8.409561810357289,"{'11010100100100', '00101011011011', '00100100101011', '11011011010100'}"
1922,8.66517529897619,"{'10001010011101', '01110101100010', '01000110101110', '10111001010001'}"
1923,8.44741531756943,"{'11001110110100', '11010010001100', '00110001001011', '00101101110011'}"
1924,8.485334656450101,"{'11101000110101', '00010111001010', '01010011101000', '10101100010111'}"
1925,8.718546283915416,"{'00101010001101', '11010101110010', '01001110101011', '10110001010100'}"
1926,8.864398409402707,"{'01110100110010', '01001100101110', '10110011010001', '10001011001101'}"
1927,7.862257126226613,"{'00100100110000', '11011011001111', '11110011011011', '00001100100100'}"
1928,7.973503526239872,"{'00010001100100', '00100110001000', '11101110011011', '11011001110111'}"
1929,8.831407877821093,"{'01101001001100', '10010110110011', '11001101101001', '00110010010110'}"
1930,7.6324679326602,"{'00001000100101', '11110111011010', '10100100010000', '01011011101111'}"
1931,9.055341185439035,"{'10101100101001', '01010011010110', '10010100110101', '01101011001010'}"
1932,7.634115111676816,"{'11110101011110', '10000101010000', '00001010100001', '01111010101111'}"
1933,7.999933822048922,"{'00110101010000', '00001010101100', '11110101010011', '11001010101111'}"
1934,8.39053524270344,"{'01011101100001', '01111001000101', '10100010011110', '10000110111010'}"
1935,8.984745702404798,"{'10110001101001', '01001110010110', '10010110001101', '01101001110010'}"
1936,8.930992170723759,"{'01010100110001', '10101011001110', '10001100101010', '01110011010101'}"
1937,7.667797256610955,"{'00101111110101', '01010000001011', '10101111110100', '11010000001010'}"
1938,8.301322304606769,"{'10111010100001', '01111010100010', '01000101011110', '10000101011101'}"
1939,8.936164137267884,"{'11001011001010', '10101100101100', '00110100110101', '01010011010011'}"
1940,6.841952840494775,"{'11011111110100', '00100000001011', '00101111111011', '11010000000100'}"
1941,7.764593491489413,"{'00001100100111', '11100100110000', '00011011001111', '11110011011000'}"
1942,8.460563180424602,"{'11100100011010', '10100111011000', '00011011100101', '01011000100111'}"
1943,8.039632888763318,"{'11011101101110', '10001001000100', '01110110111011', '00100010010001'}"
1944,7.7026514099202,"{'10010000011000', '00011000001001', '11100111110110', '01101111100111'}"
1945,8.369160181167578,"{'11011001011000', '00100110100111', '11100101100100', '00011010011011'}"
1946,7.857962298520091,"{'11110000101001', '10010100001111', '00001111010110', '01101011110000'}"
1947,5.602847907565639,"{'11111111100001', '10000111111111', '00000000011110', '01111000000000'}"
1948,5.516944744852257,"{'00011111111110', '11100000000001', '01111111111000', '10000000000111'}"
1949,8.288507917434293,"{'00100010011101', '01000110111011', '10111001000100', '11011101100010'}"
1950,8.651559410423616,"{'11010100101110', '10001011010100', '01110100101011', '00101011010001'}"
1951,8.991579557240334,"{'01010101010010', '10110101010101', '01001010101010', '10101010101101'}"
1952,7.4553416034777555,"{'11001011011111', '11111011010011', '00000100101100', '00110100100000'}"
1953,8.189631442151587,"{'10101111000011', '01010000111100', '00111100001010', '11000011110101'}"
1954,7.312043241288864,"{'11000001000010', '01000010000011', '10111101111100', '00111110111101'}"
1955,8.528394877559162,"{'00100100110011', '11001100100100', '00110011011011', '11011011001100'}"
1956,7.771624129548507,"{'00001011011011', '11011011010000', '00100100101111', '11110100100100'}"
1957,8.1870429633097,"{'00101000111000', '00011100010100', '11100011101011', '11010111000111'}"
1958,8.250628070507844,"{'10001001011110', '01110110100001', '01111010010001', '10000101101110'}"
1959,7.850545369212521,"{'00010111101100', '11001000010111', '11101000010011', '00110111101000'}"
1960,7.008016317544615,"{'00001000110000', '00001100010000', '11110011101111', '11110111001111'}"
1961,8.9506360568737,"{'10110101101001', '10010110101101', '01101001010010', '01001010010110'}"
1962,8.566731292561975,"{'10010110100001', '01101001011110', '01111010010110', '10000101101001'}"
1963,7.926637383057365,"{'01001100000111', '00011111001101', '10110011111000', '11100000110010'}"
1964,8.667315828057655,"{'01011101010100', '00101010111010', '11010101000101', '10100010101011'}"
1965,7.295375777277073,"{'11111100111001', '10011100111111', '00000011000110', '01100011000000'}"
1966,8.146975121268081,"{'00111011101100', '11000100010011', '00110111011100', '11001000100011'}"
1967,8.413757901064393,"{'00101110000101', '01011110001011', '10100001110100', '11010001111010'}"
1968,8.389109893864166,"{'01010111101011', '00101000010101', '10101000010100', '11010111101010'}"
1969,7.83256376182362,"{'01111011010111', '11101011011110', '10000100101000', '00010100100001'}"
1970,8.057083417075997,"{'00100111101110', '10001000011011', '01110111100100', '11011000010001'}"
1971,8.206405326172728,"{'10010111110001', '01101000001110', '10001111101001', '01110000010110'}"
1972,8.388522323280949,"{'11000011000101', '01011100111100', '00111100111010', '10100011000011'}"
1973,8.73160605422192,"{'10011010001011', '01100101110100', '11010001011001', '00101110100110'}"
1974,7.452683737172507,"{'11110100000110', '00001011111001', '10011111010000', '01100000101111'}"
1975,7.061812253560029,"{'00011000000100', '11011111100111', '11100111111011', '00100000011000'}"
1976,8.42138342158976,"{'11001000101011', '11010100010011', '00101011101100', '00110111010100'}"
1977,7.796861138951648,"{'11110110011100', '00001001100011', '11000110010000', '00111001101111'}"
1978,8.91488004394867,"{'10101010110011', '00110010101010', '01010101001100', '11001101010101'}"
1979,6.0903489507883775,"{'11101111111101', '10111111110111', '01000000001000', '00010000000010'}"
1980,8.698189100835865,"{'01010010010011', '00110110110101', '11001001001010', '10101101101100'}"
1981,8.572370944498704,"{'10111100100101', '10100100111101', '01011011000010', '01000011011010'}"
1982,6.100590655052375,"{'00000010000011', '00111110111111', '11111101111100', '11000001000000'}"
1983,8.853903353254974,"{'00101100101001', '10010100110100', '11010011010110', '01101011001011'}"
1984,8.294692792652524,"{'11101010011100', '11000110101000', '00010101100011', '00111001010111'}"
1985,7.683148052642773,"{'01011101101111', '00001001000101', '11110110111010', '10100010010000'}"
1986,8.075966848322004,"{'00100111100001', '10000111100100', '01111000011011', '11011000011110'}"
1987,8.418981169872215,"{'00111011010100', '11000100101011', '11010100100011', '00101011011100'}"
1988,8.014168421000475,"{'00001010110011', '11110101001100', '00110010101111', '11001101010000'}"
1989,7.921817884559389,"{'01110000010011', '11001000001110', '00110111110001', '10001111101100'}"
1990,8.46013665488109,"{'00111101010110', '10010101000011', '01101010111100', '11000010101001'}"
1991,8.344159062969762,"{'11010011000111', '00101100111000', '00011100110100', '11100011001011'}"
1992,8.636173079713043,"{'01110011100010', '10111000110001', '01000111001110', '10001100011101'}"
1993,8.500008186667912,"{'01011101101011', '11010110111010', '10100010010100', '00101001000101'}"
1994,8.153276598582824,"{'10010101111101', '01101010000010', '10111110101001', '01000001010110'}"
1995,8.163042220548087,"{'01001111001000', '11101100001101', '10110000110111', '00010011110010'}"
1996,7.473917749493369,"{'11010000001011', '00101111110100'}"
1997,7.8854002946931985,"{'11001001101111', '00110110010000', '00001001101100', '11110110010011'}"
1998,8.794991565059092,"{'01100110100011', '11000101100110', '00111010011001', '10011001011100'}"
1999,8.282639412321227,"{'01010011000001', '10101100111110', '01111100110101', '10000011001010'}"
2000,7.25106016962645,"{'00101100000001', '11010011111110', '10000000110100', '01111111001011'}"
2001,7.348957927045882,"{'10000110100000', '00000101100001', '11111010011110', '01111001011111'}"
2002,7.950422972886006,"{'00011001000010', '10111101100111', '11100110111101', '01000010011000'}"
2003,8.807347039733866,"{'10010110011100', '00111001101001', '11000110010110', '01101001100011'}"
2004,8.488319435859381,"{'10110100010001', '10001000101101', '01110111010010', '01001011101110'}"
2005,7.85987466678942,"{'11000010000110', '00111101111001', '01100001000011', '10011110111100'}"
2006,8.504585549110548,"{'00110101110100', '11010001010011', '11001010001011', '00101110101100'}"
2007,7.998017704440023,"{'11110110001101', '01001110010000', '10110001101111', '00001001110010'}"
2008,7.6033352039665,"{'00010110101111', '00001010010111', '11101001010000', '11110101101000'}"
2009,7.474318027803362,"{'10101100000001', '01010011111110', '10000000110101', '01111111001010'}"
2010,8.782428644477157,"{'00100101100110', '01100110100100', '10011001011011', '11011010011001'}"
2011,7.991178570649791,"{'01010010000010', '10111110110101', '10101101111101', '01000001001010'}"
2012,7.73913123346357,"{'01011111011100', '00111011111010', '11000100000101', '10100000100011'}"
2013,7.7656056267215625,"{'00010111100001', '11101000011110', '10000111101000', '01111000010111'}"
2014,8.271011980491917,"{'11010101000011', '00101010111100', '00111101010100', '11000010101011'}"
2015,8.538789498488345,"{'10010001100011', '11000110001001', '00111001110110', '01101110011100'}"
2016,7.9680760056227,"{'00001110011101', '10111001110000', '11110001100010', '01000110001111'}"
2017,8.809826780649301,"{'10101001101110', '01010110010001', '10001001101010', '01110110010101'}"
2018,7.940542270916669,"{'00010010001001', '11101101110110', '10010001001000', '01101110110111'}"
2019,5.693256307563642,"{'11111110011111', '00000001100000', '11111001111111', '00000110000000'}"
2020,8.27242553533888,"{'11100100011101', '01000111011000', '10111000100111', '00011011100010'}"
2021,8.640555919146802,"{'10100001011010', '01011110100101', '10100101111010', '01011010000101'}"
2022,8.511881388585921,"{'00010101001101', '11101010110010', '10110010101000', '01001101010111'}"
2023,7.845355299270723,"{'10101111100111', '11100111110101', '01010000011000', '00011000001010'}"
2024,8.010532210823774,"{'10001001000010', '01000010010001', '10111101101110', '01110110111101'}"
2025,8.548960198581973,"{'10001100001101', '01001111001110', '10110000110001', '01110011110010'}"
2026,7.976343436889858,"{'01110101000001', '10001010111110', '01111101010001', '10000010101110'}"
2027,7.6456379218723605,"{'01110000001001', '10001111110110', '01101111110001', '10010000001110'}"
2028,8.832004913833682,"{'01010110110011', '00110010010101', '11001101101010', '10101001001100'}"
2029,8.1739750976766,"{'11101101010100', '11010101001000', '00010010101011', '00101010110111'}"
2030,7.707961395142116,"{'10101111110110', '10010000001010', '01101111110101', '01010000001001'}"
2031,8.395072799168652,"{'11101010110001', '10001101010111', '00010101001110', '01110010101000'}"
2032,8.383681919852558,"{'00100001101010', '11011110010101', '01010110000100', '10101001111011'}"
2033,7.201762257439711,"{'00010100010000', '11101011101111', '11110111010111', '00001000101000'}"
2034,8.341302723329832,"{'00111011100010', '01000111011100', '10111000100011', '11000100011101'}"
2035,8.386084487605093,"{'11010011110011', '00101100001100', '00110000110100', '11001111001011'}"
2036,8.532726640403942,"{'11100111001010', '01010011100111', '00011000110101', '10101100011000'}"
2037,8.753969102241594,"{'11011010100110', '10011010100100', '01100101011011', '00100101011001'}"
2038,8.487432912924277,"{'10111010001011', '00101110100010', '11010001011101', '01000101110100'}"
2039,8.380286967413717,"{'00011100110001', '10001100111000', '01110011000111', '11100011001110'}"
2040,7.271808403440228,"{'11100000010010', '00011111101101', '10110111111000', '01001000000111'}"
2041,8.207034964819407,"{'01101000011000', '11100111101001', '10010111100111', '00011000010110'}"
2042,7.863818979743642,"{'10111010111110', '01000101000001', '01111101011101', '10000010100010'}"
2043,8.530996160834546,"{'00111010010100', '11010110100011', '11000101101011', '00101001011100'}"
2044,7.130207109669757,"{'10101111110000', '11110000001010', '01010000001111', '00001111110101'}"
2045,7.468233109451285,"{'11110001000100', '00100010001111', '11011101110000', '00001110111011'}"
2046,8.825057789244502,"{'10001110100101', '01110001011010', '10100101110001', '01011010001110'}"
2047,8.628284694010652,"{'01000111100101', '01011000011101', '10111000011010', '10100111100010'}"
2048,8.410048155358954,"{'00101111010010', '11010000101101', '10110100001011', '01001011110100'}"
2049,6.918963576372436,"{'11111110100101', '01011010000000', '00000001011010', '10100101111111'}"
2050,5.967987421700645,"{'11111110110000', '11110010000000', '00000001001111', '00001101111111'}"
2051,7.474513408382045,"{'11000011110111', '11101111000011', '00111100001000', '00010000111100'}"
2052,8.42802366185343,"{'01100001100011', '11000110000110', '10011110011100', '00111001111001'}"
2053,8.31168882463057,"{'11000110100001', '00111001011110', '10000101100011', '01111010011100'}"
2054,7.603413170355402,"{'11001111110110', '01101111110011', '10010000001100', '00110000001001'}"
2055,8.532651581033557,"{'01110101011100', '11000101010001', '10001010100011', '00111010101110'}"
2056,8.626419736742527,"{'10001110101100', '01110001010011', '00110101110001', '11001010001110'}"
2057,7.811993398978312,"{'10001101101111', '11110110110001', '01110010010000', '00001001001110'}"
2058,8.263340255176452,"{'00011110100110', '11100001011001', '10011010000111', '01100101111000'}"
2059,8.474459272196444,"{'10101111010011', '11001011110101', '01010000101100', '00110100001010'}"
2060,8.618756600613416,"{'00101010101011', '11010101010100'}"
2061,8.190706838172835,"{'11101101010001', '10001010110111', '00010010101110', '01110101001000'}"
2062,8.577238630967537,"{'00110001010011', '11001110101100', '11001010001100', '00110101110011'}"
2063,8.628956630181474,"{'01000101000110', '10111010111001', '10011101011101', '01100010100010'}"
2064,7.856748290477576,"{'00011111010010', '11100000101101', '10110100000111', '01001011111000'}"
2065,7.922343446928027,"{'00100110000011', '11000001100100', '00111110011011', '11011001111100'}"
2066,7.912679275177072,"{'11001111101011', '00110000010100', '00101000001100', '11010111110011'}"
2067,8.063072547961108,"{'11010111010111', '00010100010100', '00101000101000', '11101011101011'}"
2068,7.418178162280385,"{'11100001000011', '00011110111100', '00111101111000', '11000010000111'}"
2069,7.9627787410186555,"{'10111110011011', '01000001100100', '11011001111101', '00100110000010'}"
2070,6.99349466553487,"{'01110111000000', '10001000111111', '00000011101110', '11111100010001'}"
2071,8.609722879778381,"{'00110111010010', '10110100010011', '11001000101101', '01001011101100'}"
2072,8.892813633070329,"{'01100010011010', '01011001000110', '10100110111001', '10011101100101'}"
2073,7.921856377303308,"{'00001110110011', '11001101110000', '00110010001111', '11110001001100'}"
2074,8.591604601087564,"{'01000111010100', '10111000101011', '11010100011101', '00101011100010'}"
2075,6.8856931330138895,"{'00000101111101', '01000001011111', '10111110100000', '11111010000010'}"
2076,8.742933249024016,"{'11001001001101', '01001101101100', '10110010010011', '00110110110010'}"
2077,7.669123117231463,"{'10111111001011', '11010011111101', '01000000110100', '00101100000010'}"
2078,7.900280154338311,"{'01000010110111', '10111101001000', '00010010111101', '11101101000010'}"
2079,8.306664274915406,"{'10110100000110', '01100000101101', '10011111010010', '01001011111001'}"
2080,7.275333136689776,"{'11111100110011', '11001100111111', '00000011001100', '00110011000000'}"
2081,8.972237887138622,"{'10110101001010', '01010010101101', '01001010110101', '10101101010010'}"
2082,8.06629278085867,"{'10001010110000', '11110010101110', '01110101001111', '00001101010001'}"
2083,7.809523796624784,"{'00110011111011', '11001100000100', '11011111001100', '00100000110011'}"
2084,8.28868373417888,"{'11001100010111', '00110011101000', '11101000110011', '00010111001100'}"
2085,7.927506840530613,"{'11001000011000', '11100111101100', '00110111100111', '00011000010011'}"
2086,8.590807572801575,"{'01000111100110', '10111000011001', '01100111100010', '10011000011101'}"
2087,8.923858795859072,"{'01100101000110', '10011101011001', '01100010100110', '10011010111001'}"
2088,7.094555773327693,"{'11111000011110', '01111000011111', '10000111100000', '00000111100001'}"
2089,8.71500678947945,"{'10101011100011', '00111000101010', '01010100011100', '11000111010101'}"
2090,8.820812581131786,"{'11001101001001', '00110010110110', '10010010110011', '01101101001100'}"
2091,9.032556853854413,"{'01010101001010', '01010010101010', '10101101010101', '10101010110101'}"
2092,8.094926320641193,"{'00100001110011', '00110001111011', '11001110000100', '11011110001100'}"
2093,6.295497799801758,"{'11111100000111', '00011111000000', '11100000111111', '00000011111000'}"
2094,8.949611342980077,"{'01100010101010', '10011101010101', '01010101000110', '10101010111001'}"
2095,8.596692848924523,"{'01110011101101', '01001000110001', '10001100010010', '10110111001110'}"
2096,8.242006091585013,"{'01011010110000', '11110010100101', '00001101011010', '10100101001111'}"
2097,8.337879908064062,"{'00110011110100', '11001100001011', '00101111001100', '11010000110011'}"
2098,5.927476909037221,"{'00000000100010', '01000100000000', '11111111011101', '10111011111111'}"
2099,8.773029454634433,"{'11001010110001', '10001101010011', '00110101001110', '01110010101100'}"
2100,7.0843843053001185,"{'00000100100111', '11111011011000', '00011011011111', '11100100100000'}"
2101,8.398001028206867,"{'00111101100110', '11000010011001', '10011001000011', '01100110111100'}"
2102,8.414844017094637,"{'00010111001001', '01101100010111', '10010011101000', '11101000110110'}"
2103,7.578108536994008,"{'11001010000001', '10000001010011', '00110101111110', '01111110101100'}"
2104,8.930749774053988,"{'10011100011010', '01100011100101', '10100111000110', '01011000111001'}"
2105,8.40595758403295,"{'11100101010100', '00011010101011', '00101010100111', '11010101011000'}"
2106,7.461573613597347,"{'11011111000011', '00100000111100', '00111100000100', '11000011111011'}"
2107,7.44176504758254,"{'01101011000000', '10010100111111', '11111100101001', '00000011010110'}"
2108,8.156405380686504,"{'10101111000111', '00011100001010', '01010000111000', '11100011110101'}"
2109,8.17807607956886,"{'11100110100111', '00011001011000', '11100101100111', '00011010011000'}"
2110,8.57510553599483,"{'01001001000101', '10100010010010', '01011101101101', '10110110111010'}"
2111,8.207315220920192,"{'01101001001111', '10010110110000', '11110010010110', '00001101101001'}"
2112,7.57650759141692,"{'01111110001011', '00101110000001', '10000001110100', '11010001111110'}"
2113,8.245042678185087,"{'00010110100100', '00100101101000', '11011010010111', '11101001011011'}"
2114,8.180426293422277,"{'10101000100001', '01010111011110', '10000100010101', '01111011101010'}"
2115,6.377058135280471,"{'11110000011111', '11111000001111', '00000111110000', '00001111100000'}"
2116,8.774305751383682,"{'01100101011100', '00111010100110', '10011010100011', '11000101011001'}"
2117,8.963602211895065,"{'10011100110010', '01100011001101', '10110011000110', '01001100111001'}"
2118,8.743521824652685,"{'10011000101011', '01100111010100', '11010100011001', '00101011100110'}"
2119,7.716513267354255,"{'01111100001011', '00101111000001', '10000011110100', '11010000111110'}"
2120,8.137601264502855,"{'01000011110110', '10111100001001', '10010000111101', '01101111000010'}"
2121,7.901275972364307,"{'11011111000101', '01011100000100', '00100000111010', '10100011111011'}"
2122,7.938805965270032,"{'10001001111100', '11000001101110', '00111110010001', '01110110000011'}"
2123,8.260797745330661,"{'10100001001011', '00101101111010', '11010010000101', '01011110110100'}"
2124,7.962140619113095,"{'10010001110000', '00001110001001', '11110001110110', '01101110001111'}"
2125,7.998872498816483,"{'11010000011101', '01000111110100', '00101111100010', '10111000001011'}"
2126,8.578837467145306,"{'10110000110011', '00110011110010', '01001111001100', '11001100001101'}"
2127,6.93674437220953,"{'10000001001000', '01111110110111', '11101101111110', '00010010000001'}"
2128,8.142266035784527,"{'01101100101111', '11110100110110', '00001011001001', '10010011010000'}"
2129,8.61712209008151,"{'11100110100101', '10100101100111', '01011010011000', '00011001011010'}"
2130,7.925332464109592,"{'00011101000011', '11100010111100', '11000010111000', '00111101000111'}"
2131,8.525243800545518,"{'01110010010001', '01110110110001', '10001001001110', '10001101101110'}"
2132,8.264604561080898,"{'10100100010111', '01011011101000', '11101000100101', '00010111011010'}"
2133,8.33155738669922,"{'00100010101110', '11011101010001', '10001010111011', '01110101000100'}"
2134,7.698245087900285,"{'00011000010111', '11101000011000', '00010111100111', '11100111101000'}"
2135,8.438482799340711,"{'10000110011101', '10111001100001', '01000110011110', '01111001100010'}"
2136,8.363477569012828,"{'10010000110001', '10001100001001', '01101111001110', '01110011110110'}"
2137,8.344141051874107,"{'01011011100111', '00011000100101', '11100111011010', '10100100011000'}"
2138,8.42681779062127,"{'01100011110100', '00101111000110', '10011100001011', '11010000111001'}"
2139,8.455420201373158,"{'01011000001101', '01001111100101', '10100111110010', '10110000011010'}"
2140,8.392135379726641,"{'01010000011010', '01011000001010', '10101111100101', '10100111110101'}"
2141,8.052003611968743,"{'00010010100011', '11101101011100', '00111010110111', '11000101001000'}"
2142,7.552429438190401,"{'00000110010001', '11111001101110', '10001001100000', '01110110011111'}"
2143,6.612549096391585,"{'00000001001001', '11111110110110', '10010010000000', '01101101111111'}"
2144,8.580569050164502,"{'10001001110110', '01110110001001', '01101110010001', '10010001101110'}"
2145,7.895366676762161,"{'10101011110111', '01010100001000', '11101111010101', '00010000101010'}"
2146,8.816092926072749,"{'01010011101101', '10101100010010', '01001000110101', '10110111001010'}"
2147,5.771929106511136,"{'01000000000010', '10111111111101'}"
2148,8.338519553350066,"{'11101010111010', '00010101000101', '01011101010111', '10100010101000'}"
2149,8.202811690086829,"{'00111001000100', '00100010011100', '11000110111011', '11011101100011'}"
2150,8.853546470009645,"{'10010111010110', '01101011101001', '01101000101001', '10010100010110'}"
2151,8.082622637608257,"{'01010000011100', '10101111100011', '00111000001010', '11000111110101'}"
2152,7.87273358214013,"{'11010111110110', '00101000001001', '10010000010100', '01101111101011'}"
2153,8.093309096935286,"{'11101101100011', '00111001001000', '00010010011100', '11000110110111'}"
2154,7.779110559165815,"{'01000011001111', '00001100111101', '10111100110000', '11110011000010'}"
2155,8.749221470674918,"{'01100110000110', '10011001111001', '01100001100110', '10011110011001'}"
2156,8.587654059463905,"{'11000101010011', '11001010100011', '00111010101100', '00110101011100'}"
2157,8.593268756656125,"{'00110110101011', '11001001010100', '11010101101100', '00101010010011'}"
2158,8.296891239798022,"{'11001000111011', '00110111000100', '11011100010011', '00100011101100'}"
2159,7.752189991258799,"{'00011111001110', '01110011111000', '10001100000111', '11100000110001'}"
2160,7.886727705714587,"{'00100001001011', '11010010000100', '11011110110100', '00101101111011'}"
2161,7.6314681059675245,"{'01000101100000', '10111010011111', '11111001011101', '00000110100010'}"
2162,8.368336295846781,"{'01101000100111', '00011011101001', '11100100010110', '10010111011000'}"
2163,8.766822321160987,"{'11001011001110', '00110100110001', '10001100101100', '01110011010011'}"
2164,7.0588941131684315,"{'10001111101111', '11110111110001', '00001000001110', '01110000010000'}"
2165,7.413512233061145,"{'11011111100010', '01000111111011', '10111000000100', '00100000011101'}"
2166,6.474491613171248,"{'01111001111111', '10000110000000', '00000001100001', '11111110011110'}"
2167,8.045458167908667,"{'01011101000001', '01111101000101', '10000010111010', '10100010111110'}"
2168,8.623167495680166,"{'11001110010011', '00110110001100', '11001001110011', '00110001101100'}"
2169,7.857003296154018,"{'00111110101110', '10001010000011', '11000001010001', '01110101111100'}"
2170,8.547573507667282,"{'10100111101101', '01001000011010', '10110111100101', '01011000010010'}"
2171,8.502925152153004,"{'10110111100110', '10011000010010', '01100111101101', '01001000011001'}"
2172,7.645965271810004,"{'00001010000101', '01011110101111', '11110101111010', '10100001010000'}"
2173,8.59165720056846,"{'00111011000101', '10100011011100', '01011100100011', '11000100111010'}"
2174,8.81705035946187,"{'10100101100011', '01011010011100', '11000110100101', '00111001011010'}"
2175,8.746668601090594,"{'10110111001101', '10110011101101', '01001000110010', '01001100010010'}"
2176,8.617151168615454,"{'00110101101011', '11010110101100', '00101001010011', '11001010010100'}"
2177,7.502182841047836,"{'00000100110011', '00110011011111', '11111011001100', '11001100100000'}"
2178,8.222025036881107,"{'00111100010100', '11000011101011', '00101000111100', '11010111000011'}"
2179,7.000329992201875,"{'10000001000100', '11011101111110', '00100010000001', '01111110111011'}"
2180,7.375647026397266,"{'11110010101111', '00001101010000', '00001010110000', '11110101001111'}"
2181,8.996026314991838,"{'10101100010101', '01010111001010', '01010011101010', '10101000110101'}"
2182,8.279516272407806,"{'10010110001000', '00010001101001', '01101001110111', '11101110010110'}"
2183,7.765071836783715,"{'11110111010010', '10110100010000', '00001000101101', '01001011101111'}"
2184,8.878907163155922,"{'10110001110010', '01001110001101'}"
2185,8.265959615712745,"{'10101111000010', '01000011110101', '01010000111101', '10111100001010'}"
2186,8.541099443373986,"{'01111000110010', '10000111001101', '10110011100001', '01001100011110'}"
2187,8.829791565374208,"{'10011000100101', '01100111011010', '01011011100110', '10100100011001'}"
2188,8.679652278796272,"{'00110101010100', '00101010101100', '11010101010011', '11001010101011'}"
2189,6.749679450999278,"{'00010100000001', '01111111010111', '10000000101000', '11101011111110'}"
2190,8.343313665119174,"{'10100001001100', '11001101111010', '01011110110011', '00110010000101'}"
2191,8.304445867642372,"{'01010110001000', '00010001101010', '11101110010101', '10101001110111'}"
2192,7.867300339585388,"{'11110110011101', '00001001100010', '01000110010000', '10111001101111'}"
2193,8.427109547059992,"{'10001111001011', '00101100001110', '01110000110100', '11010011110001'}"
2194,8.862131150290992,"{'01110010010110', '01101001001110', '10001101101001', '10010110110001'}"
2195,8.850433000499592,"{'10110001001101', '01001101110010', '01001110110010', '10110010001101'}"
2196,8.579667212574446,"{'10010100100100', '01101011011011', '11011011010110', '00100100101001'}"
2197,7.980664952054096,"{'11100100101000', '00010100100111', '11101011011000', '00011011010111'}"
2198,8.24147974766718,"{'10000011011010', '10100100111110', '01111100100101', '01011011000001'}"
2199,8.595579765339835,"{'10101101101110', '10001001001010', '01110110110101', '01010010010001'}"
2200,7.3970106320100495,"{'11101111011011', '00010000100100', '11011011110111', '00100100001000'}"
2201,7.434304483392667,"{'00101110100000', '00000101110100', '11111010001011', '11010001011111'}"
2202,8.378487302412681,"{'01011110000110', '10011110000101', '10100001111001', '01100001111010'}"
2203,7.881899454142722,"{'11010111101000', '11101000010100', '00010111101011', '00101000010111'}"
2204,8.58429364665762,"{'01100110010111', '00010110011001', '10011001101000', '11101001100110'}"
2205,8.865603801083399,"{'10101001101011', '01010110010100', '00101001101010', '11010110010101'}"
2206,8.680160542938104,"{'01110101000101', '01011101010001', '10001010111010', '10100010101110'}"
2207,8.829597850073114,"{'10001010101001', '01101010101110', '01110101010110', '10010101010001'}"
2208,8.224735723091635,"{'01001110111000', '10110001000111', '00011101110010', '11100010001101'}"
2209,8.362964862155875,"{'10011101111001', '01100010000110', '10011110111001', '01100001000110'}"
2210,7.000569703378893,"{'00010001100000', '11111001110111', '00000110001000', '11101110011111'}"
2211,8.117507738408452,"{'00010011110101', '01010000110111', '11101100001010', '10101111001000'}"
2212,7.885481904649403,"{'00111000001011', '11010000011100', '11000111110100', '00101111100011'}"
2213,7.942234645856619,"{'01000001010100', '11010101111101', '10111110101011', '00101010000010'}"
2214,8.387839925983704,"{'01000010111010', '10111101000101', '10100010111101', '01011101000010'}"
2215,8.31937811645453,"{'10001100011000', '01110011100111', '00011000110001', '11100111001110'}"
2216,7.730505910552884,"{'11100000101100', '11001011111000', '00011111010011', '00110100000111'}"
2217,6.929473308120048,"{'11011111110011', '00100000001100', '11001111111011', '00110000000100'}"
2218,7.9485182139770005,"{'11010101110000', '00101010001111', '11110001010100', '00001110101011'}"
2219,6.914853976116117,"{'11111001111100', '00000110000011', '00111110011111', '11000001100000'}"
2220,8.903728428315599,"{'10001100110010', '01001100110001', '10110011001110', '01110011001101'}"
2221,7.692837563625858,"{'11001111001111', '11110011110011', '00001100001100', '00110000110000'}"
2222,8.201607464452657,"{'00001110010110', '11110001101001', '01101001110000', '10010110001111'}"
2223,8.073701830754935,"{'00010001010010', '11101110101101', '10110101110111', '01001010001000'}"
2224,8.611424821686953,"{'11000101110101', '01010001011100', '10101110100011', '00111010001010'}"
2225,8.742911690689187,"{'10100001101010', '01010110000101', '01011110010101', '10101001111010'}"
2226,8.41848129850789,"{'00111100111001', '11000011000110', '10011100111100', '01100011000011'}"
2227,7.674220467979831,"{'11000011010000', '00001011000011', '11110100111100', '00111100101111'}"
2228,8.65117403326615,"{'10101000010101', '01010111101010'}"
2229,6.60474924060783,"{'00000001001100', '11001101111111', '11111110110011', '00110010000000'}"
2230,9.092597377430206,"{'01010101100110', '10101010011001', '01100110101010', '10011001010101'}"
2231,8.044494589903971,"{'11001100101111', '00001011001100', '11110100110011', '00110011010000'}"
2232,8.913070415323192,"{'10111001011001', '01000110100110', '10011010011101', '01100101100010'}"
2233,8.14079431086118,"{'10010101010000', '01101010101111', '11110101010110', '00001010101001'}"
2234,8.781159205841881,"{'10101000110001', '01110011101010', '10001100010101', '01010111001110'}"
2235,8.568551099699226,"{'01001100100111', '10110011011000', '11100100110010', '00011011001101'}"
2236,8.023322444218564,"{'00100100011000', '11100111011011', '00011000100100', '11011011100111'}"
2237,8.486361875805443,"{'11011010001001', '00100101110110', '01101110100100', '10010001011011'}"
2238,8.543881359878263,"{'01000011100110', '01100111000010', '10011000111101', '10111100011001'}"
2239,7.305416260228611,"{'01000011100000', '00000111000010', '10111100011111', '11111000111101'}"
2240,8.703535806525263,"{'01011101001011', '10100010110100', '11010010111010', '00101101000101'}"
2241,8.636196037437532,"{'10111001001011', '01000110110100', '11010010011101', '00101101100010'}"
2242,5.739011674839592,"{'01111111100000', '10000000011111', '11111000000001', '00000111111110'}"
2243,6.141936268235853,"{'10111111101111', '01000000010000', '00001000000010', '11110111111101'}"
2244,8.371681378486766,"{'01101100000110', '10010011111001', '01100000110110', '10011111001001'}"
2245,8.371285735108065,"{'01110010000101', '10001101111010', '01011110110001', '10100001001110'}"
2246,8.26362016658381,"{'01010010110000', '11110010110101', '10101101001111', '00001101001010'}"
2247,8.34949758931532,"{'10001111010100', '11010100001110', '00101011110001', '01110000101011'}"
2248,8.258953608152513,"{'01000011011011', '00100100111101', '10111100100100', '11011011000010'}"
2249,8.950336394203706,"{'10110001010101', '10101010001101', '01010101110010', '01001110101010'}"
2250,8.051402683462102,"{'00110010111110', '01111101001100', '11001101000001', '10000010110011'}"
2251,9.042904275361089,"{'01001101100101', '10110010011010', '01011001001101', '10100110110010'}"
2252,7.58590829669171,"{'11100101101111', '11110110100111', '00001001011000', '00011010010000'}"
2253,8.014933815661042,"{'11001111000111', '00011100001100', '00110000111000', '11100011110011'}"
2254,8.095034944938572,"{'00011101110001', '01110001000111', '11100010001110', '10001110111000'}"
2255,6.466366374773198,"{'11111110111010', '00000001000101', '01011101111111', '10100010000000'}"
2256,8.916437762028462,"{'01101010111001', '10011101010110', '01100010101001', '10010101000110'}"
2257,8.58919874424071,"{'10010100100011', '01101011011100', '00111011010110', '11000100101001'}"
2258,8.827601392746896,"{'10101011010100', '11010100101010', '00101011010101', '01010100101011'}"
2259,7.0509325657947155,"{'11111001111011', '00000110000100', '00100001100000', '11011110011111'}"
2260,7.9799721060018705,"{'00100110110000', '11011001001111', '11110010011011', '00001101100100'}"
2261,7.6332496752786145,"{'11111000110011', '11001100011111', '00000111001100', '00110011100000'}"
2262,7.739236751318649,"{'00001010001011', '11010001010000', '11110101110100', '00101110101111'}"
2263,7.796055100998539,"{'00011100000101', '10100000111000', '01011111000111', '11100011111010'}"
2264,8.686973658637575,"{'01010001010011', '11001010001010', '10101110101100', '00110101110101'}"
2265,7.593817809551058,"{'10001111110100', '01110000001011', '00101111110001', '11010000001110'}"
2266,8.93955121537588,"{'10011010110110', '10010010100110', '01101101011001', '01100101001001'}"
2267,7.401098169346352,"{'00000011100101', '11111100011010', '01011000111111', '10100111000000'}"
2268,7.837364856359707,"{'11011110010111', '11101001111011', '00100001101000', '00010110000100'}"
2269,8.36572266102187,"{'10101001000010', '01000010010101', '01010110111101', '10111101101010'}"
2270,8.101355478622619,"{'10001111011101', '10111011110001', '01110000100010', '01000100001110'}"
2271,6.936828825830022,"{'11110010100000', '00000101001111', '00001101011111', '11111010110000'}"
2272,7.3276970295918264,"{'11100100001000', '11101111011000', '00011011110111', '00010000100111'}"
2273,8.473431080331572,"{'10100101000100', '01011010111011', '11011101011010', '00100010100101'}"
2274,7.59727311455203,"{'11110011101000', '00010111001111', '11101000110000', '00001100010111'}"
2275,8.636274247299863,"{'01100011101100', '00110111000110', '11001000111001', '10011100010011'}"
2276,8.521178954302412,"{'01001100111000', '00011100110010', '11100011001101', '10110011000111'}"
2277,8.9001603576639,"{'11001011001101', '10110011010011', '01001100101100', '00110100110010'}"
2278,8.697603960173355,"{'10110001001100', '11001101110010', '01001110110011', '00110010001101'}"
2279,8.682619628504936,"{'11000101010010', '10110101011100', '00111010101101', '01001010100011'}"
2280,8.16764017700935,"{'11100010011011', '00100110111000', '11011001000111', '00011101100100'}"
2281,7.856339314674349,"{'00001100010100', '00101000110000', '11110011101011', '11010111001111'}"
2282,8.476409103363402,"{'11100101001110', '10001101011000', '01110010100111', '00011010110001'}"
2283,7.654059952080971,"{'01110111110100', '00101111101110', '10001000001011', '11010000010001'}"
2284,8.459074143459926,"{'10111101011010', '01000010100101', '10100101000010', '01011010111101'}"
2285,7.3588246564291335,"{'01011101111110', '10100010000001', '10000001000101', '01111110111010'}"
2286,7.993033261785483,"{'10010000100100', '11011011110110', '00100100001001', '01101111011011'}"
2287,8.513381029335589,"{'10110100100111', '00011011010010', '11100100101101', '01001011011000'}"
2288,8.58104503137358,"{'00110001100010', '11001110011101', '01000110001100', '10111001110011'}"
2289,8.55726082437954,"{'01110001010001', '10001010001110', '01110101110001', '10001110101110'}"
2290,7.403677369906964,"{'11110000100011', '00001111011100', '11000100001111', '00111011110000'}"
2291,7.320487113277135,"{'10000010111110', '01111101000001'}"
2292,8.68922983450502,"{'00100110001101', '10110001100100', '01001110011011', '11011001110010'}"
2293,7.583546791145756,"{'11011110001000', '00100001110111', '00010001111011', '11101110000100'}"
2294,7.942830295762139,"{'10010000011100', '00111000001001', '01101111100011', '11000111110110'}"
2295,6.327590667737815,"{'01011111111100', '00111111111010', '10100000000011', '11000000000101'}"
2296,7.441345249785968,"{'11111011100110', '01100111011111', '10011000100000', '00000100011001'}"
2297,7.25817577742143,"{'10111111011101', '01000000100010', '10111011111101', '01000100000010'}"
2298,8.58525996815317,"{'01011001101000', '10100110010111', '11101001100101', '00010110011010'}"
2299,8.459806313278513,"{'00100011001110', '10001100111011', '01110011000100', '11011100110001'}"
2300,7.267793151804474,"{'10111111011011', '01000000100100', '11011011111101', '00100100000010'}"
2301,9.044906204285226,"{'10101010010101', '01010110101010', '01010101101010', '10101001010101'}"
2302,8.84684060515626,"{'10101101001011', '11010010110101', '01010010110100', '00101101001010'}"
2303,7.968363362401902,"{'11100011000111', '00011100111000'}"
2304,7.777926712561571,"{'00011001001111', '11110010011000', '00001101100111', '11100110110000'}"
2305,8.39958502783206,"{'01100010011000', '10011101100111', '11100110111001', '00011001000110'}"
2306,8.001839232072342,"{'11011110110001', '10001101111011', '01110010000100', '00100001001110'}"
2307,8.088170423019577,"{'00100100110111', '11011011001000', '00010011011011', '11101100100100'}"
2308,8.041719107347436,"{'10001000011100', '01110111100011', '11000111101110', '00111000010001'}"
2309,5.702999710238957,"{'11111110111110', '00000001000001', '01111101111111', '10000010000000'}"
2310,7.7676672370793725,"{'11100100000110', '00011011111001', '10011111011000', '01100000100111'}"
2311,6.839920213627562,"{'00111110100000', '00000101111100', '11111010000011', '11000001011111'}"
2312,8.701602377754035,"{'10110011011101', '01000100110010', '01001100100010', '10111011001101'}"
2313,7.332134339637469,"{'10101000000010', '01000000010101', '10111111101010', '01010111111101'}"
2314,8.065988047416928,"{'00110111110010', '01001111101100', '10110000010011', '11001000001101'}"
2315,7.225656177818413,"{'11110110110111', '00001001001000', '00010010010000', '11101101101111'}"
2316,8.258371034742684,"{'11000001101010', '00111110010101', '10101001111100', '01010110000011'}"
2317,7.313794032697803,"{'00111011100000', '11000100011111', '00000111011100', '11111000100011'}"
2318,8.171618695825817,"{'11011000001101', '00100111110010', '01001111100100', '10110000011011'}"
2319,8.950302702370347,"{'01100010110101', '01010010111001', '10011101001010', '10101101000110'}"
2320,8.362724346338688,"{'10100111100001', '10000111100101', '01111000011010', '01011000011110'}"
2321,7.114460578265264,"{'11101111011110', '10000100001000', '01111011110111', '00010000100001'}"
2322,8.625357492499,"{'00101001101011', '11010110010100'}"
2323,7.79942209933875,"{'01000101101111', '10111010010000', '11110110100010', '00001001011101'}"
2324,8.57889928537967,"{'10110101111001', '01001010000110', '10011110101101', '01100001010010'}"
2325,8.235204621969915,"{'01011000111110', '10100111000001', '10000011100101', '01111100011010'}"
2326,8.17868002929119,"{'00100111011000', '11011000100111', '11100100011011', '00011011100100'}"
2327,7.067225744038909,"{'10111111101011', '01000000010100', '11010111111101', '00101000000010'}"
2328,8.096143330978649,"{'10001111100010', '01000111110001', '10111000001110', '01110000011101'}"
2329,8.452623868265142,"{'01000110000101', '01011110011101', '10100001100010', '10111001111010'}"
2330,7.936015409866922,"{'00010001111010', '10100001110111', '11101110000101', '01011110001000'}"
2331,7.623076516974186,"{'10010000010111', '00010111110110', '01101111101000', '11101000001001'}"
2332,6.444503246664067,"{'10011100000000', '00000000111001', '01100011111111', '11111111000110'}"
2333,6.046626563729061,"{'00010010000000', '11101101111111', '00000001001000', '11111110110111'}"
2334,8.960794649466287,"{'10011000101010', '01100111010101', '01010100011001', '10101011100110'}"
2335,8.733290190387516,"{'00100101010101', '01010101011011', '10101010100100', '11011010101010'}"
2336,8.719255157121882,"{'10101110011101', '10111001110101', '01010001100010', '01000110001010'}"
2337,7.171585690878795,"{'01000111000000', '10111000111111', '00000011100010', '11111100011101'}"
2338,6.418351130448519,"{'00000111110111', '11101111100000', '11111000001000', '00010000011111'}"
2339,6.226460491532002,"{'00000001110111', '11111110001000', '00010001111111', '11101110000000'}"
2340,8.045017727610476,"{'10111011110011', '00110000100010', '11001111011101', '01000100001100'}"
2341,6.80730302679507,"{'00010111111101', '01000000010111', '10111111101000', '11101000000010'}"
2342,7.745945629244832,"{'00010100000110', '10011111010111', '01100000101000', '11101011111001'}"
2343,8.443840151187276,"{'11101100100110', '00010011011001', '10011011001000', '01100100110111'}"
2344,8.820121326955297,"{'01001010011101', '10110101100010', '10111001010010', '01000110101101'}"
2345,8.203965019141627,"{'11101100010010', '01001000110111', '00010011101101', '10110111001000'}"
2346,7.640590252619905,"{'00010101000001', '10000010101000', '01111101010111', '11101010111110'}"
2347,7.527120053309565,"{'11111010001110', '10001110100000', '01110001011111', '00000101110001'}"
2348,8.099096906255596,"{'01110000100100', '00100100001110', '11011011110001', '10001111011011'}"
2349,8.364252079834015,"{'11001101011110', '01111010110011', '00110010100001', '10000101001100'}"
2350,6.103684904482751,"{'00000001111100', '11000001111111', '00111110000000', '11111110000011'}"
2351,8.417417708262112,"{'00100101110100', '00101110100100', '11011010001011', '11010001011011'}"
2352,8.529385619566375,"{'00110110100100', '00100101101100', '11011010010011', '11001001011011'}"
2353,7.276442465598128,"{'11110101111011', '11011110101111', '00100001010000', '00001010000100'}"
2354,8.831627073748415,"{'01010010101110', '10001010110101', '10101101010001', '01110101001010'}"
2355,7.557051684438681,"{'01000101111110', '01111110100010', '10000001011101', '10111010000001'}"
2356,6.498736048756854,"{'11111111001001', '01101100000000', '00000000110110', '10010011111111'}"
2357,7.107051966498162,"{'01010000010000', '11110111110101', '00001000001010', '10101111101111'}"
2358,8.268118780759364,"{'10110111100100', '11011000010010', '01001000011011', '00100111101101'}"
2359,9.105617517109234,"{'10101001101010', '01010110010101'}"
2360,6.913202522861759,"{'00000001110101', '01010001111111', '11111110001010', '10101110000000'}"
2361,7.8493559427586845,"{'00111111001010', '01010011111100', '10101100000011', '11000000110101'}"
2362,8.75565648021993,"{'10100010111010', '01011101000101'}"
2363,7.503565721915553,"{'11010010100000', '00101101011111', '00000101001011', '11111010110100'}"
2364,8.259644434841967,"{'00100001110010', '01001110000100', '11011110001101', '10110001111011'}"
2365,8.550799377032675,"{'01001111011010', '10100100001101', '10110000100101', '01011011110010'}"
2366,7.8618727510592645,"{'10011110110111', '00010010000110', '11101101111001', '01100001001000'}"
2367,8.175085023057,"{'11100011011011', '00100100111000', '11011011000111', '00011100100100'}"
2368,7.711580195212806,"{'00000110101100', '00110101100000', '11001010011111', '11111001010011'}"
2369,6.781820685598623,"{'11111101110110', '01101110111111', '10010001000000', '00000010001001'}"
2370,8.515567914416609,"{'11011010111010', '00100101000101', '10100010100100', '01011101011011'}"
2371,8.085156551200992,"{'10000010111001', '01111101000110', '01100010111110', '10011101000001'}"
2372,8.97731606876538,"{'01001001101010', '10101001101101', '10110110010101', '01010110010010'}"
2373,8.37847248033093,"{'10011101000011', '01100010111100', '00111101000110', '11000010111001'}"
2374,7.539037982721012,"{'10000010000110', '01100001000001', '10011110111110', '01111101111001'}"
2375,5.309535056084234,"{'11111111110110', '01101111111111', '00000000001001', '10010000000000'}"
2376,8.56701488689322,"{'01110001101110', '01110110001110', '10001001110001', '10001110010001'}"
2377,7.217799771052432,"{'01000011011111', '10111100100000', '00000100111101', '11111011000010'}"
2378,7.573510829399227,"{'00100000111011', '11011100000100', '00100011111011', '11011111000100'}"
2379,5.771904865726782,"{'00000000011100', '00111000000000', '11111111100011', '11000111111111'}"
2380,7.445439206836649,"{'11011010100000', '11111010100100', '00100101011111', '00000101011011'}"
2381,6.987019065636219,"{'01000001000001', '10000010000010', '10111110111110', '01111101111101'}"
2382,8.071513958888652,"{'00101100110000', '11110011001011', '00001100110100', '11010011001111'}"
2383,8.622363565756135,"{'01110111001010', '01010011101110', '10001000110101', '10101100010001'}"
2384,8.037551438687364,"{'00011110001110', '01110001111000', '11100001110001', '10001110000111'}"
2385,8.169549180415244,"{'00011001100111', '11100110011000'}"
2386,8.88794306491098,"{'10100011101010', '10101000111010', '01011100010101', '01010111000101'}"
2387,8.676054532513874,"{'01110100101110', '10001011010001'}"
2388,8.979633743579281,"{'10101001001101', '01001101101010', '01010110110010', '10110010010101'}"
2389,8.747389049468211,"{'01010001101011', '00101001110101', '11010110001010', '10101110010100'}"
2390,8.401807490604774,"{'11100100101100', '00110100100111', '00011011010011', '11001011011000'}"
2391,8.388148865603164,"{'01100001011100', '10011110100011', '11000101111001', '00111010000110'}"
2392,8.140324558256156,"{'01000011110001', '10001111000010', '01110000111101', '10111100001110'}"
2393,8.6781931418668,"{'01000101110101', '10101110100010', '01010001011101', '10111010001010'}"
2394,8.313719834079384,"{'11011010011000', '11100110100100', '00100101100111', '00011001011011'}"
2395,7.407834233523474,"{'00011111000011', '00111100000111', '11000011111000', '11100000111100'}"
2396,6.956381980582548,"{'00000011110110', '10010000111111', '01101111000000', '11111100001001'}"
2397,7.746588257778072,"{'00100011010000', '11011100101111', '11110100111011', '00001011000100'}"
2398,7.856285898581746,"{'00011110111010', '01011101111000', '11100001000101', '10100010000111'}"
2399,8.958001243063702,"{'10010100101001', '01101011010110'}"
2400,8.422546975044884,"{'11101011000101', '10100011010111', '01011100101000', '00010100111010'}"
2401,8.568614983968462,"{'00101001101110', '11010110010001', '10001001101011', '01110110010100'}"
2402,8.175989321552771,"{'10111001001000', '11101101100010', '01000110110111', '00010010011101'}"
2403,8.066068755343819,"{'11101001101000', '00010110010111'}"
2404,6.939485151777392,"{'00001100011111', '11110011100000', '00000111001111', '11111000110000'}"
2405,8.709632726267412,"{'10101000011001', '01010111100110', '10011000010101', '01100111101010'}"
2406,8.095272752090171,"{'01000111100111', '11100111100010', '00011000011101', '10111000011000'}"
2407,8.693021519865507,"{'00110010101011', '11001101010100', '00101010110011', '11010101001100'}"
2408,8.963174516332572,"{'01001001101001', '01101001101101', '10110110010110', '10010110010010'}"
2409,7.306872701844163,"{'00010000010010', '11101111101101', '10110111110111', '01001000001000'}"
2410,7.571367787926594,"{'00000111010100', '11111000101011', '11010100011111', '00101011100000'}"
2411,8.900395979434986,"{'01010100101100', '10101011010011', '00110100101010', '11001011010101'}"
2412,8.524903278501112,"{'01011101011100', '11000101000101', '10100010100011', '00111010111010'}"
2413,8.442057724269969,"{'11100011101010', '10101000111000', '00011100010101', '01010111000111'}"
2414,8.155431703726435,"{'00011011011101', '01000100100111', '10111011011000', '11100100100010'}"
2415,8.32272019581491,"{'00010100010110', '10010111010111', '11101011101001', '01101000101000'}"
2416,7.778263833738232,"{'11110101101110', '00001010010001', '10001001010000', '01110110101111'}"
2417,8.54451945653754,"{'01011000011011', '10100111100100', '00100111100101', '11011000011010'}"
2418,7.549882331030047,"{'00110001100000', '11111001110011', '11001110011111', '00000110001100'}"
2419,8.639962157437932,"{'10101001100111', '00011001101010', '11100110010101', '01010110011000'}"
2420,8.473280990233473,"{'01110001000101', '10100010001110', '10001110111010', '01011101110001'}"
2421,8.072099488010224,"{'01000010001110', '10001110111101', '01110001000010', '10111101110001'}"
2422,8.502820818348464,"{'00101101101011', '11010010010100', '11010110110100', '00101001001011'}"
2423,8.368985251735772,"{'11001011101110', '10001000101100', '00110100010001', '01110111010011'}"
2424,8.38823231397259,"{'11001101000010', '01000010110011', '00110010111101', '10111101001100'}"
2425,8.174855035481235,"{'11011100001110', '01110000111011', '00100011110001', '10001111000100'}"
2426,8.908654956468716,"{'10011010101100', '01100101010011', '11001010100110', '00110101011001'}"
2427,8.137456458057196,"{'11001011000001', '10000011010011', '01111100101100', '00110100111110'}"
2428,7.455746519418637,"{'11111010100011', '00000101011100', '11000101011111', '00111010100000'}"
2429,9.017665700607356,"{'10011011001101', '10110011011001', '01100100110010', '01001100100110'}"
2430,8.315098977266272,"{'00100110100001', '01111010011011', '11011001011110', '10000101100100'}"
2431,8.475289832896081,"{'11010001010100', '11010101110100', '00101010001011', '00101110101011'}"
2432,7.780661946350879,"{'00100100000101', '01011111011011', '10100000100100', '11011011111010'}"
2433,7.949982198746578,"{'10001010101111', '11110101010001', '01110101010000', '00001010101110'}"
2434,8.788709215327811,"{'01011001011011', '10100110100100', '11011010011010', '00100101100101'}"
2435,6.776490894990546,"{'01110000000010', '10001111111101', '10111111110001', '01000000001110'}"
2436,8.358160670819043,"{'01011011101110', '10001000100101', '01110111011010', '10100100010001'}"
2437,8.30376633316447,"{'10101001111101', '01010110000010', '01000001101010', '10111110010101'}"
2438,8.869974371033166,"{'10001011010101', '01010100101110', '01110100101010', '10101011010001'}"
2439,8.763739237819195,"{'11001100110011', '00110011001100'}"
2440,8.721387361208365,"{'01001010010011', '10110101101100', '00110110101101', '11001001010010'}"
2441,8.095179439662873,"{'10110101010000', '11110101010010', '00001010101101', '01001010101111'}"
2442,7.953580173545658,"{'01111100010100', '00101000111110', '10000011101011', '11010111000001'}"
2443,8.268423470082604,"{'11101110011010', '10100110001000', '00010001100101', '01011001110111'}"
2444,6.151858049036029,"{'01000000100000', '00000100000010', '11111011111101', '10111111011111'}"
2445,8.744236145777817,"{'01011000010110', '10010111100101', '01101000011010', '10100111101001'}"
2446,8.606334003896439,"{'01111001001101', '01001101100001', '10110010011110', '10000110110010'}"
2447,8.518522990637614,"{'10100001101100', '00110110000101', '01011110010011', '11001001111010'}"
2448,7.677639045800895,"{'00010100000101', '11101011111010', '01011111010111', '10100000101000'}"
2449,8.27948816704998,"{'01000011101100', '00110111000010', '10111100010011', '11001000111101'}"
2450,8.87800958371334,"{'10101000101101', '10110100010101', '01001011101010', '01010111010010'}"
2451,8.820155295246362,"{'01101001010100', '10010110101011', '00101010010110', '11010101101001'}"
2452,6.694155300698609,"{'00000001010011', '00110101111111', '11111110101100', '11001010000000'}"
2453,5.949750726457676,"{'11011111111100', '00100000000011', '11000000000100', '00111111111011'}"
2454,6.85424376920572,"{'10000001001111', '00001101111110', '11110010000001', '01111110110000'}"
2455,7.915251874235398,"{'00010001010001', '10001010001000', '11101110101110', '01110101110111'}"
2456,9.028295180891298,"{'01010100110110', '01101100101010', '10010011010101', '10101011001001'}"
2457,7.67848041276577,"{'00010000101011', '11101111010100', '00101011110111', '11010100001000'}"
2458,5.521393563961457,"{'11011111111110', '10000000000100', '01111111111011', '00100000000001'}"
2459,7.009575950276906,"{'00110000001111', '11110000001100', '00001111110011', '11001111110000'}"
2460,7.120938648569756,"{'11011111110010', '10110000000100', '01001111111011', '00100000001101'}"
2461,7.567892384197455,"{'00000100111010', '01011100100000', '11111011000101', '10100011011111'}"
2462,8.358219336189126,"{'01101000010011', '00110111101001', '11001000010110', '10010111101100'}"
2463,8.045313148308527,"{'01110001110111', '11101110001110', '10001110001000', '00010001110001'}"
2464,7.737162532748069,"{'00111111010101', '11000000101010', '01010100000011', '10101011111100'}"
2465,8.766842719089912,"{'01011011101001', '01101000100101', '10010111011010', '10100100010110'}"
2466,8.623798576484234,"{'11010101001011', '11010010101011', '00101010110100', '00101101010100'}"
2467,7.117067697520217,"{'11100000100001', '10000100000111', '01111011111000', '00011111011110'}"
2468,8.569958092541677,"{'01100101011110', '10011010100001', '10000101011001', '01111010100110'}"
2469,7.647827707171839,"{'01001101111110', '10110010000001', '10000001001101', '01111110110010'}"
2470,8.779958055460938,"{'01010101110011', '11001110101010', '10101010001100', '00110001010101'}"
2471,8.264624498277145,"{'00100011011011', '11011100100100', '11011011000100', '00100100111011'}"
2472,6.360222159983308,"{'11011111100000', '11111000000100', '00000111111011', '00100000011111'}"
2473,8.748484317919921,"{'01001110011101', '10111001110010', '01000110001101', '10110001100010'}"
2474,8.640140595397131,"{'01110010011100', '00111001001110', '11000110110001', '10001101100011'}"
2475,8.593474060470948,"{'01000110100011', '10111001011100', '00111010011101', '11000101100010'}"
2476,7.860629795912752,"{'10001110101111', '01110001010000', '11110101110001', '00001010001110'}"
2477,8.827831214748578,"{'01011101100101', '10100010011010', '01011001000101', '10100110111010'}"
2478,8.235235334659258,"{'00100101011110', '01111010100100', '11011010100001', '10000101011011'}"
2479,8.550321229162606,"{'10111010001100', '00110001011101', '01000101110011', '11001110100010'}"
2480,8.53775605664051,"{'00100110011100', '11000110011011', '00111001100100', '11011001100011'}"
2481,6.044766272505603,"{'10011000000000', '01100111111111', '00000000011001', '11111111100110'}"
2482,8.507496461015652,"{'01110110010001', '10001001101110'}"
2483,8.472000494361643,"{'10101000011011', '11011000010101', '01010111100100', '00100111101010'}"
2484,7.126391228930283,"{'00001111000001', '10000011110000', '11110000111110', '01111100001111'}"
2485,6.704282876042408,"{'00000001110100', '11111110001011', '11010001111111', '00101110000000'}"
2486,8.271497736891774,"{'11101010100010', '01000101010111', '10111010101000', '00010101011101'}"
2487,8.97319504876519,"{'10100111001001', '01101100011010', '10010011100101', '01011000110110'}"
2488,8.903035630861485,"{'11001101001010', '01010010110011', '10101101001100', '00110010110101'}"
2489,7.352720909625916,"{'01011111101000', '10100000010111', '11101000000101', '00010111111010'}"
2490,7.808556737676422,"{'11110000100110', '10011011110000', '01100100001111', '00001111011001'}"
2491,8.412547292099662,"{'00111101001001', '10010010111100', '11000010110110', '01101101000011'}"
2492,7.9607017613131035,"{'00011001000111', '11100110111000', '11100010011000', '00011101100111'}"
2493,7.992772839588838,"{'01010011110000', '11110000110101', '10101100001111', '00001111001010'}"
2494,8.065128158064915,"{'01000011000010', '10111100111101'}"
2495,7.656098085190872,"{'11101111100101', '10100111110111', '01011000001000', '00010000011010'}"
2496,8.210926697541936,"{'00101000011011', '00100111101011', '11010111100100', '11011000010100'}"
2497,8.311098647277316,"{'11100001100101', '10100110000111', '00011110011010', '01011001111000'}"
2498,8.505967733772886,"{'00111010100010', '11000101011101', '01000101011100', '10111010100011'}"
2499,9.03234002701418,"{'10110011001101', '01001100110010'}"
2500,8.763258760760088,"{'01000101001101', '01001101011101', '10110010100010', '10111010110010'}"
2501,6.907820078372375,"{'01001110000000', '00000001110010', '11111110001101', '10110001111111'}"
2502,8.128450531467367,"{'10000110101000', '11101010011110', '01111001010111', '00010101100001'}"
2503,7.866476038200101,"{'11100010110111', '00011101001000', '00010010111000', '11101101000111'}"
2504,8.116215291708293,"{'00111101011100', '11000101000011', '00111010111100', '11000010100011'}"
2505,8.623993628162935,"{'01001010010001', '10110101101110', '01110110101101', '10001001010010'}"
2506,8.068015375831607,"{'10101110110111', '01010001001000', '00010010001010', '11101101110101'}"
2507,7.412573207636532,"{'00101101111110', '11010010000001', '01111110110100', '10000001001011'}"
2508,8.220754656871987,"{'00010001011001', '10011010001000', '11101110100110', '01100101110111'}"
2509,7.967840498789636,"{'00101011010000', '11110100101011', '00001011010100', '11010100101111'}"
2510,7.622153026895361,"{'11110010110111', '11101101001111', '00010010110000', '00001101001000'}"
2511,7.396697540027192,"{'10000011010000', '01111100101111', '11110100111110', '00001011000001'}"
2512,8.634963587362755,"{'01001011011101', '10111011010010', '10110100100010', '01000100101101'}"
2513,8.384365479790269,"{'10010110111000', '11100010010110', '00011101101001', '01101001000111'}"
2514,8.513981508936466,"{'10001010100100', '11011010101110', '01110101011011', '00100101010001'}"
2515,8.16975865347257,"{'00111001000111', '11000110111000', '11100010011100', '00011101100011'}"
2516,8.141345166423037,"{'11101100011011', '00010011100100', '00100111001000', '11011000110111'}"
2517,8.082948471916442,"{'01011100101111', '10100011010000', '11110100111010', '00001011000101'}"
2518,8.551976049630913,"{'01001010100111', '10110101011000', '00011010101101', '11100101010010'}"
2519,8.171732896506853,"{'00010101110100', '00101110101000', '11101010001011', '11010001010111'}"
2520,7.940691159624572,"{'00111100010111', '00010111000011', '11000011101000', '11101000111100'}"
2521,7.203167349111578,"{'11110110001111', '00001001110000', '00001110010000', '11110001101111'}"
2522,8.142112453405893,"{'00101001000100', '11010110111011', '11011101101011', '00100010010100'}"
2523,8.342525359356054,"{'00010110001001', '01101110010111', '10010001101000', '11101001110110'}"
2524,8.274867736376926,"{'01100101001111', '11110010100110', '00001101011001', '10011010110000'}"
2525,8.43615058954037,"{'10110111101001', '10010111101101', '01001000010110', '01101000010010'}"
2526,8.70754925332941,"{'01100001011001', '10011110100110', '10011010000110', '01100101111001'}"
2527,7.608614695770976,"{'11000000100110', '10011011111100', '00111111011001', '01100100000011'}"
2528,8.611537683063894,"{'00011011001010', '10101100100111', '01010011011000', '11100100110101'}"
2529,7.691162961574619,"{'00001000100110', '11110111011001', '10011011101111', '01100100010000'}"
2530,8.301298184001283,"{'10110111000011', '00111100010010', '11000011101101', '01001000111100'}"
2531,8.503453401470097,"{'00101000101100', '11010111010011', '11001011101011', '00110100010100'}"
2532,8.659538304962567,"{'01101110001001', '10010001110110'}"
2533,7.858336414322864,"{'01111101101101', '01001001000001', '10110110111110', '10000010010010'}"
2534,8.703394641823742,"{'10111001001100', '11001101100010', '01000110110011', '00110010011101'}"
2535,7.135124615231253,"{'11101011111100', '00111111010111', '11000000101000', '00010100000011'}"
2536,7.270379780936089,"{'11010111100000', '00000111101011', '11111000010100', '00101000011111'}"
2537,9.090624439121413,"{'01100110010110', '01101001100110', '10010110011001', '10011001101001'}"
2538,8.279940151944986,"{'00010010010101', '10101001001000', '01010110110111', '11101101101010'}"
2539,7.085920273613858,"{'00000011110101', '11111100001010', '10101111000000', '01010000111111'}"
2540,7.447381160175428,"{'11100001000010', '01000010000111', '10111101111000', '00011110111101'}"
2541,7.906917570417729,"{'00010001011011', '11101110100100', '00100101110111', '11011010001000'}"
2542,7.124814091525449,"{'00111000000010', '10111111100011', '01000000011100', '11000111111101'}"
2543,8.677972559930414,"{'11000110001101', '01001110011100', '00111001110010', '10110001100011'}"
2544,7.265509935818709,"{'11100000011100', '00111000000111', '00011111100011', '11000111111000'}"
2545,7.075050007271692,"{'00000111011110', '10000100011111', '01111011100000', '11111000100001'}"
2546,8.375923922309463,"{'00011001010001', '11100110101110', '01110101100111', '10001010011000'}"
2547,8.568426393199282,"{'01110001110011', '10001110001100', '00110001110001', '11001110001110'}"
2548,7.955817236482645,"{'11101110101011', '11010101110111', '00010001010100', '00101010001000'}"
2549,8.77247737031362,"{'01000111001001', '10111000110110', '01101100011101', '10010011100010'}"
2550,8.456146365084049,"{'11101001101101', '00010110010010', '01001001101000', '10110110010111'}"
2551,8.565790474721227,"{'01101110101100', '10010001010011', '11001010001001', '00110101110110'}"
2552,8.238305769325525,"{'01100001011000', '10011110100111', '11100101111001', '00011010000110'}"
2553,6.755111393991185,"{'11100110111111', '11111101100111', '00011001000000', '00000010011000'}"
2554,8.751140175880554,"{'10010011101101', '01101100010010', '10110111001001', '01001000110110'}"
2555,7.873418910810148,"{'11110110001001', '00001001110110', '10010001101111', '01101110010000'}"
2556,8.141897211737462,"{'00011101101100', '11100010010011', '11001001000111', '00110110111000'}"
2557,7.711156314876273,"{'01110100000100', '10001011111011', '11011111010001', '00100000101110'}"
2558,8.296921706661262,"{'10001010010111', '01110101101000', '00010110101110', '11101001010001'}"
2559,7.972841757657022,"{'10111101010111', '01000010101000', '11101010111101', '00010101000010'}"
2560,8.954937308283473,"{'10100110001010', '01010001100101', '10101110011010', '01011001110101'}"
2561,9.04058332014396,"{'10101101001010', '01010010110101'}"
2562,4.737068025456898,"{'00000000001111', '00001111111111', '11111111110000', '11110000000000'}"
2563,8.922461519249692,"{'10001101001101', '01110010110010', '01001101001110', '10110010110001'}"
2564,8.413134804832946,"{'00011010111010', '01011101011000', '11100101000101', '10100010100111'}"
2565,8.161605850211277,"{'11001001111011', '00100001101100', '11011110010011', '00110110000100'}"
2566,8.162227132812271,"{'10010000111011', '11011100001001', '01101111000100', '00100011110110'}"
2567,8.480864071742026,"{'11001111000110', '00110000111001', '01100011110011', '10011100001100'}"
2568,7.35013786621991,"{'00000010110010', '10110010111111', '11111101001101', '01001101000000'}"
2569,6.730330838368092,"{'00101110111111', '11111101110100', '00000010001011', '11010001000000'}"
2570,7.913327304519559,"{'00011100010111', '00010111000111', '11101000111000', '11100011101000'}"
2571,8.733684866822902,"{'01001101101011', '11010110110010', '10110010010100', '00101001001101'}"
2572,7.399696185745224,"{'11111010000110', '10011110100000', '00000101111001', '01100001011111'}"
2573,8.72977337045467,"{'10010010101011', '01101101010100', '11010101001001', '00101010110110'}"
2574,7.907361591780969,"{'00010000111001', '01100011110111', '11101111000110', '10011100001000'}"
2575,6.7316752213247275,"{'10011111110111', '00010000000110', '11101111111001', '01100000001000'}"
2576,8.039942291476766,"{'01111010100001', '10000101011110'}"
2577,8.367899984983143,"{'01011100100001', '10100011011110', '10000100111010', '01111011000101'}"
2578,6.543130735156584,"{'11111101001111', '11110010111111', '00001101000000', '00000010110000'}"
2579,8.666213986517025,"{'01000100101010', '10111011010101', '10101011011101', '01010100100010'}"
2580,7.966384902907681,"{'11110010010100', '11010110110000', '00101001001111', '00001101101011'}"
2581,8.683469597087065,"{'00101011010011', '11010100101100', '11001011010100', '00110100101011'}"
2582,7.157906834172064,"{'10000100001111', '01111011110000', '11110000100001', '00001111011110'}"
2583,6.135054407046642,"{'11111000000011', '11000000011111', '00000111111100', '00111111100000'}"
2584,8.653487955179736,"{'10110001011100', '01001110100011', '11000101110010', '00111010001101'}"
2585,8.363667720216696,"{'00101110110100', '00101101110100', '11010001001011', '11010010001011'}"
2586,7.778473871603257,"{'01111001110111', '00010001100001', '11101110011110', '10000110001000'}"
2587,8.121767464223133,"{'11100100100100', '00100100100111', '00011011011011', '11011011011000'}"
2588,8.558739462300919,"{'10111010100010', '01000101011101'}"
2589,7.197432882060919,"{'01001111110111', '00010000001101', '11101111110010', '10110000001000'}"
2590,7.803648545783887,"{'11110111000110', '10011100010000', '01100011101111', '00001000111001'}"
2591,8.613084397107485,"{'10011101100011', '00111001000110', '01100010011100', '11000110111001'}"
2592,8.640469165576357,"{'11100110011010', '01011001100111', '10100110011000', '00011001100101'}"
2593,8.391190496878007,"{'00011000100110', '01100100011000', '11100111011001', '10011011100111'}"
2594,8.795821037299831,"{'01011010110100', '10100101001011', '11010010100101', '00101101011010'}"
2595,7.672382956861076,"{'00000111000101', '01011100011111', '11111000111010', '10100011100000'}"
2596,8.086122958446364,"{'00010001110110', '11101110001001', '01101110001000', '10010001110111'}"
2597,8.912957640838812,"{'10001101010110', '01110010101001', '01101010110001', '10010101001110'}"
2598,8.898624610938942,"{'10110011001100', '11001100110010', '01001100110011', '00110011001101'}"
2599,8.818447077856764,"{'00101010010101', '11010101101010', '01010110101011', '10101001010100'}"
2600,8.67996118865926,"{'10010011011101', '01000100110110', '10111011001001', '01101100100010'}"
2601,8.423258223169617,"{'01101101000111', '10010010111000', '11100010110110', '00011101001001'}"
2602,7.922508830542789,"{'11100001000110', '00011110111001', '01100010000111', '10011101111000'}"
2603,8.791595878915675,"{'11010100101101', '00101011010010', '01001011010100', '10110100101011'}"
2604,7.779324933897401,"{'11110110110011', '00110010010000', '11001101101111', '00001001001100'}"
2605,8.628294597041567,"{'00111000100110', '11000111011001', '01100100011100', '10011011100011'}"
2606,8.340779699896318,"{'11011110011001', '01100110000100', '10011001111011', '00100001100110'}"
2607,6.855313693362096,"{'11100111111100', '00011000000011', '00111111100111', '11000000011000'}"
2608,8.606413371025774,"{'00011010101001', '01101010100111', '11100101010110', '10010101011000'}"
2609,7.128211073207091,"{'01110101000000', '11111101010001', '00000010101110', '10001010111111'}"
2610,8.036304968204773,"{'01000001001101', '10110010000010', '01001101111101', '10111110110010'}"
2611,8.197869462703942,"{'01001110000111', '00011110001101', '10110001111000', '11100001110010'}"
2612,7.435025450878342,"{'00000011011001', '01100100111111', '11111100100110', '10011011000000'}"
2613,7.941824880402394,"{'10110000001010', '01001111110101', '01010000001101', '10101111110010'}"
2614,8.810000399184466,"{'11011001101010', '01010110011011', '00100110010101', '10101001100100'}"
2615,8.273802239252436,"{'01110101000011', '10001010111100', '00111101010001', '11000010101110'}"
2616,7.945758451259222,"{'01001111011110', '10000100001101', '01111011110010', '10110000100001'}"
2617,8.57014581604611,"{'11001001010001', '00110110101110', '01110101101100', '10001010010011'}"
2618,7.94024520699327,"{'00111010110000', '11110010100011', '00001101011100', '11000101001111'}"
2619,7.8131005264385625,"{'01100000100011', '10011111011100', '00111011111001', '11000100000110'}"
2620,8.46702304090249,"{'10111100111001', '01100011000010', '10011100111101', '01000011000110'}"
2621,6.401241690596817,"{'11110000010000', '11110111110000', '00001000001111', '00001111101111'}"
2622,7.273604951429717,"{'00001001000011', '00111101101111', '11110110111100', '11000010010000'}"
2623,8.322830597322941,"{'00011001011100', '11000101100111', '11100110100011', '00111010011000'}"
2624,6.396210901952542,"{'10011111111100', '11000000000110', '01100000000011', '00111111111001'}"
2625,7.735062367098974,"{'10001111001111', '11110011110001', '00001100001110', '01110000110000'}"
2626,8.05912204776866,"{'10110111110101', '10101111101101', '01010000010010', '01001000001010'}"
2627,7.685673286322645,"{'00011100111110', '11100011000001', '01111100111000', '10000011000111'}"
2628,8.104979958216743,"{'10001100110000', '01110011001111', '00001100110001', '11110011001110'}"
2629,8.660448448465758,"{'11011001110101', '00100110001010', '10101110011011', '01010001100100'}"
2630,7.321994380205306,"{'11101011110000', '00001111010111', '11110000101000', '00010100001111'}"
2631,8.725013508197563,"{'10001001010101', '01110110101010', '10101010010001', '01010101101110'}"
2632,7.1079237816782666,"{'00010000001010', '10101111110111', '11101111110101', '01010000001000'}"
2633,7.771104476524704,"{'10111111010101', '01000000101010', '01010100000010', '10101011111101'}"
2634,7.2335495082582195,"{'10011001000000', '11111101100110', '01100110111111', '00000010011001'}"
2635,8.62066462083962,"{'00101101110010', '10110001001011', '11010010001101', '01001110110100'}"
2636,8.29238482115139,"{'01011000011000', '00011000011010', '11100111100101', '10100111100111'}"
2637,7.283957576242779,"{'00111111101001', '01101000000011', '11000000010110', '10010111111100'}"
2638,8.689189669687707,"{'11001010101110', '00110101010001', '10001010101100', '01110101010011'}"
2639,6.838729814284361,"{'01000100000001', '10000000100010', '10111011111110', '01111111011101'}"
2640,7.934155461849164,"{'10111101011110', '10000101000010', '01000010100001', '01111010111101'}"
2641,7.795210528133722,"{'11111000101010', '00000111010101', '01010100011111', '10101011100000'}"
2642,8.012366283952941,"{'11101010010111', '00010110101000', '11101001010111', '00010101101000'}"
2643,8.693519432356595,"{'10101101110001', '01110001001010', '01010010001110', '10001110110101'}"
2644,7.311463109984485,"{'01000001000011', '10111110111100', '11000010000010', '00111101111101'}"
2645,8.601594709053987,"{'10111011011001', '01100100100010', '10011011011101', '01000100100110'}"
2646,8.373143512348037,"{'10011111001101', '10110011111001', '01100000110010', '01001100000110'}"
2647,6.823702977239394,"{'10111101000000', '00000010111101', '11111101000010', '01000010111111'}"
2648,8.965499588413055,"{'01001001100101', '10110110011010', '01011001101101', '10100110010010'}"
2649,7.420369423561885,"{'10111101110000', '00001110111101', '11110001000010', '01000010001111'}"
2650,8.053709119611945,"{'10000010110001', '01111101001110', '01110010111110', '10001101000001'}"
2651,8.72623707374993,"{'00100110110101', '11011001001010', '10101101100100', '01010010011011'}"
2652,8.52664551696385,"{'11011001100100', '00100110011011'}"
2653,7.008865666594055,"{'00001000001100', '11001111101111', '00110000010000', '11110111110011'}"
2654,5.740166691347628,"{'00000000010010', '10110111111111', '11111111101101', '01001000000000'}"
2655,8.088197750031021,"{'00110110001000', '11101110010011', '00010001101100', '11001001110111'}"
2656,7.350533264374253,"{'00011101111100', '11100010000011', '00111110111000', '11000001000111'}"
2657,8.799287960368531,"{'10010110011011', '11011001101001', '00100110010110', '01101001100100'}"
2658,7.490188852276409,"{'00010001111101', '10111110001000', '11101110000010', '01000001110111'}"
2659,8.577857421696578,"{'01000011010010', '01001011000010', '10111100101101', '10110100111101'}"
2660,8.393041123972978,"{'00100010010110', '01101001000100', '10010110111011', '11011101101001'}"
2661,7.9955979862854845,"{'10111011011110', '01111011011101', '01000100100001', '10000100100010'}"
2662,8.183828490659515,"{'10010111011110', '10000100010110', '01101000100001', '01111011101001'}"
2663,8.840875219151496,"{'00101011001101', '10110011010100', '11010100110010', '01001100101011'}"
2664,6.993066763536985,"{'00000010001101', '11111101110010', '10110001000000', '01001110111111'}"
2665,8.102075112184352,"{'01001111101011', '00101000001101', '10110000010100', '11010111110010'}"
2666,7.767811833244813,"{'11110000100101', '00001111011010', '10100100001111', '01011011110000'}"
2667,8.195917470443035,"{'10011010000010', '01000001011001', '10111110100110', '01100101111101'}"
2668,9.00573994557845,"{'10100110101101', '01001010011010', '01011001010010', '10110101100101'}"
2669,6.748859315777414,"{'11111011111001', '10011111011111', '00000100000110', '01100000100000'}"
2670,7.922246968180007,"{'01100001000111', '00011101111001', '10011110111000', '11100010000110'}"
2671,8.15745993917282,"{'11100100111011', '00100011011000', '11011100100111', '00011011000100'}"
2672,7.677577785362795,"{'10000010001100', '11001110111110', '00110001000001', '01111101110011'}"
2673,7.989698026810652,"{'10001001111101', '01000001101110', '01110110000010', '10111110010001'}"
2674,8.447979390196389,"{'00101000011001', '10011000010100', '01100111101011', '11010111100110'}"
2675,8.638030280474599,"{'10001110010100', '00101001110001', '11010110001110', '01110001101011'}"
2676,7.563418408748766,"{'01011011111100', '11000000100101', '00111111011010', '10100100000011'}"
2677,7.8730981482220095,"{'11101101100111', '00011001001000', '11100110110111', '00010010011000'}"
2678,7.972988275814453,"{'10010010000100', '01101101111011', '00100001001001', '11011110110110'}"
2679,7.156929648187223,"{'11110110110000', '00001101101111', '00001001001111', '11110010010000'}"
2680,8.796405090738158,"{'10100110010001', '01110110011010', '10001001100101', '01011001101110'}"
2681,7.223334155125892,"{'00000111000111', '00011100011111', '11111000111000', '11100011100000'}"
2682,8.52857904879503,"{'01010010000110', '01100001001010', '10101101111001', '10011110110101'}"
2683,8.020687340732357,"{'11010111110101', '01010000010100', '00101000001010', '10101111101011'}"
2684,7.640354621346294,"{'01100100000010', '10111111011001', '10011011111101', '01000000100110'}"
2685,8.153484605160713,"{'00001010011001', '10011001010000', '01100110101111', '11110101100110'}"
2686,7.6043055562284945,"{'10111001011111', '11111010011101', '01000110100000', '00000101100010'}"
2687,8.492442592320684,"{'10001001001100', '00110010010001', '01110110110011', '11001101101110'}"
2688,8.829334424967014,"{'10111001001010', '10101101100010', '01010010011101', '01000110110101'}"
2689,8.52578379173411,"{'01101100111101', '10111100110110', '01000011001001', '10010011000010'}"
2690,7.774552462921543,"{'11000000110010', '00111111001101', '10110011111100', '01001100000011'}"
2691,8.622581194698963,"{'01100011110101', '10011100001010', '10101111000110', '01010000111001'}"
2692,8.283714049641011,"{'00010110010001', '11101001101110', '10001001101000', '01110110010111'}"
2693,8.066433054694166,"{'11110010110100', '11010010110000', '00001101001011', '00101101001111'}"
2694,8.539340535702927,"{'00101100011100', '11010011100011', '00111000110100', '11000111001011'}"
2695,8.290381839659144,"{'00101000111101', '11010111000010', '01000011101011', '10111100010100'}"
2696,7.98337899381913,"{'01110000011100', '11000111110001', '00111000001110', '10001111100011'}"
2697,6.6768524184402835,"{'10111010000000', '01000101111111', '00000001011101', '11111110100010'}"
2698,8.295142861447662,"{'01000011011101', '10111100100010', '10111011000010', '01000100111101'}"
2699,7.903534592835183,"{'00100000111001', '10011100000100', '11011111000110', '01100011111011'}"
2700,8.824445632480579,"{'01100011001100', '00110011000110', '11001100111001', '10011100110011'}"
2701,8.47709085234368,"{'11001011000100', '11011100101100', '00100011010011', '00110100111011'}"
2702,6.8940784134207895,"{'10111111100111', '11100111111101', '01000000011000', '00011000000010'}"
2703,8.039092526291642,"{'11010111100001', '10000111101011', '00101000011110', '01111000010100'}"
2704,8.154239492641343,"{'10100000100110', '10011011111010', '01100100000101', '01011111011001'}"
2705,8.670153126237256,"{'11001000110010', '10110011101100', '01001100010011', '00110111001101'}"
2706,8.042350293040156,"{'11100011110001', '00011100001110', '10001111000111', '01110000111000'}"
2707,8.821980166978353,"{'11010010011010', '00101101100101', '01011001001011', '10100110110100'}"
2708,8.856102799729616,"{'10001010011010', '01110101100101', '01011001010001', '10100110101110'}"
2709,8.37121959986806,"{'11010100111100', '11000011010100', '00101011000011', '00111100101011'}"
2710,8.521316545099241,"{'11000111100101', '10100111100011', '00111000011010', '01011000011100'}"
2711,8.251350501377697,"{'10001011110100', '11010000101110', '01110100001011', '00101111010001'}"
2712,7.630879157054584,"{'10000010111000', '11100010111110', '01111101000111', '00011101000001'}"
2713,8.172103583914382,"{'11010011111010', '01011111001011', '10100000110100', '00101100000101'}"
2714,7.424927660285515,"{'10001000000101', '01110111111010', '01011111101110', '10100000010001'}"
2715,7.990400931242104,"{'01011101010000', '10100010101111', '11110101000101', '00001010111010'}"
2716,8.29389629143363,"{'01100001000101', '10100010000110', '10011110111010', '01011101111001'}"
2717,8.569806702919234,"{'10111011001100', '11001100100010', '00110011011101', '01000100110011'}"
2718,8.850340239087348,"{'10110110010010', '01001001101101'}"
2719,8.435184353151985,"{'01011011100001', '01111000100101', '10100100011110', '10000111011010'}"
2720,8.151588595664986,"{'10111000010001', '01000111101110', '01110111100010', '10001000011101'}"
2721,8.02882602687059,"{'00001011010011', '11110100101100', '00110100101111', '11001011010000'}"
2722,7.582251923532265,"{'00000110001110', '10001110011111', '01110001100000', '11111001110001'}"
2723,7.772935563688545,"{'10001000100001', '10000100010001', '01110111011110', '01111011101110'}"
2724,8.17079487797052,"{'11010111101101', '00101000010010', '01001000010100', '10110111101011'}"
2725,5.919495707643078,"{'11110101111111', '00000001010000', '11111110101111', '00001010000000'}"
2726,8.665753974117267,"{'11010101101101', '01001001010100', '10110110101011', '00101010010010'}"
2727,9.046467893146595,"{'10110010110010', '01001101001101'}"
2728,7.7789946444467395,"{'00001101111001', '11110010000110', '01100001001111', '10011110110000'}"
2729,7.259635487684058,"{'01011111110110', '01101111111010', '10100000001001', '10010000000101'}"
2730,7.087462706380064,"{'01110111110111', '10001000001000', '00010000010001', '11101111101110'}"
2731,8.92379677286659,"{'01001010101101', '10110101010010'}"
2732,6.959398438191911,"{'01000000110000', '10111111001111', '00001100000010', '11110011111101'}"
2733,7.717719614348707,"{'10001000010111', '01110111101000', '00010111101110', '11101000010001'}"
2734,8.388983633445832,"{'01111011000110', '10000100111001', '01100011011110', '10011100100001'}"
2735,8.159933523032874,"{'11100011011100', '00011100100011', '00111011000111', '11000100111000'}"
2736,8.770737324476784,"{'01001010101011', '10110101010100', '11010101010010', '00101010101101'}"
2737,8.98288982428748,"{'10110001100110', '01001110011001', '01100110001101', '10011001110010'}"
2738,8.703300603888614,"{'10001010110011', '01110101001100', '11001101010001', '00110010101110'}"
2739,7.522619952909457,"{'00001100000110', '11110011111001', '01100000110000', '10011111001111'}"
2740,7.601101136707104,"{'01110110000001', '10001001111110', '10000001101110', '01111110010001'}"
2741,6.923152482013925,"{'00000100100001', '11111011011110', '10000100100000', '01111011011111'}"
2742,5.77307426808916,"{'00000011111110', '11111100000001', '10000000111111', '01111111000000'}"
2743,8.425326745186268,"{'11101100011010', '00010011100101', '10100111001000', '01011000110111'}"
2744,8.08009834590338,"{'01000011010111', '10111100101000', '11101011000010', '00010100111101'}"
2745,8.283046965654826,"{'01101011111001', '10010100000110', '10011111010110', '01100000101001'}"
2746,7.774936214219849,"{'10101110111110', '10000010001010', '01111101110101', '01010001000001'}"
2747,7.183034893946221,"{'10111111011000', '01000000100111', '00011011111101', '11100100000010'}"
2748,8.522333971866429,"{'01110001011011', '11011010001110', '10001110100100', '00100101110001'}"
2749,7.577425056931328,"{'11111001110110', '00000110001001', '01101110011111', '10010001100000'}"
2750,8.403411146944409,"{'01111001011101', '10000110100010', '10111010011110', '01000101100001'}"
2751,7.147232517860308,"{'01110100000001', '01111111010001', '10000000101110', '10001011111110'}"
2752,6.876448977681683,"{'10001000000010', '01110111111101', '01000000010001', '10111111101110'}"
2753,7.286456476321759,"{'11000001110000', '00001110000011', '11110001111100', '00111110001111'}"
2754,7.252130079629344,"{'00000010011010', '11111101100101', '01011001000000', '10100110111111'}"
2755,5.731282216852029,"{'01111111011111', '10000000100000', '00000100000001', '11111011111110'}"
2756,8.71337687536009,"{'10100011101101', '01001000111010', '01011100010010', '10110111000101'}"
2757,8.557919290884069,"{'11011100010101', '10101000111011', '00100011101010', '01010111000100'}"
2758,7.257200116941912,"{'10000000110011', '11001100000001', '00110011111110', '01111111001100'}"
2759,8.2618357898589,"{'11011000011011', '00100111100100'}"
2760,6.618898153933924,"{'01110101111111', '00000001010001', '10001010000000', '11111110101110'}"
2761,8.129536706405553,"{'01011010111110', '01111101011010', '10000010100101', '10100101000001'}"
2762,6.842459922325684,"{'11101100000001', '10000000110111', '00010011111110', '01111111001000'}"
2763,8.368416283975392,"{'01010111011000', '10101000100111', '11100100010101', '00011011101010'}"
2764,7.915856230513874,"{'00101111100100', '11011000001011', '00100111110100', '11010000011011'}"
2765,7.776123857061382,"{'00101100000111', '11010011111000', '11100000110100', '00011111001011'}"
2766,7.539044358230302,"{'11101111101010', '00010000010101', '01010111110111', '10101000001000'}"
2767,8.142142104742444,"{'00100001101011', '00101001111011', '11011110010100', '11010110000100'}"
2768,6.87936225094696,"{'11011111110110', '01101111111011', '10010000000100', '00100000001001'}"
2769,8.018916119117454,"{'01111010101000', '11101010100001', '10000101010111', '00010101011110'}"
2770,8.6175067203914,"{'11001100010010', '00110011101101', '10110111001100', '01001000110011'}"
2771,6.914170448862795,"{'11101011000000', '00010100111111', '11111100101000', '00000011010111'}"
2772,7.60260886951316,"{'10101011011111', '00000100101010', '01010100100000', '11111011010101'}"
2773,8.356580312426374,"{'10101110101000', '11101010001010', '01010001010111', '00010101110101'}"
2774,7.434797837800229,"{'01000111110000', '00001111100010', '11110000011101', '10111000001111'}"
2775,7.483232828918039,"{'11000101111110', '10000001011100', '01111110100011', '00111010000001'}"
2776,6.615623331832721,"{'00101111111100', '11000000001011', '00111111110100', '11010000000011'}"
2777,7.982164891297549,"{'11011101100111', '11100110111011', '00100010011000', '00011001000100'}"
2778,8.377726251583734,"{'11011101010011', '11001010111011', '00100010101100', '00110101000100'}"
2779,3.896445400926273,"{'01111111111111', '10000000000000', '00000000000001', '11111111111110'}"
2780,8.574013351160962,"{'00110010100011', '11000101001100', '00111010110011', '11001101011100'}"
2781,8.532361288578471,"{'10010011110011', '01101100001100', '00110000110110', '11001111001001'}"
2782,8.673059944003926,"{'01101101101101', '10110110110110', '01001001001001', '10010010010010'}"
2783,8.840753921477862,"{'10110101110010', '01001110101101', '01001010001101', '10110001010010'}"
2784,7.348035961202123,"{'11101001100000', '00010110011111', '11111001101000', '00000110010111'}"
2785,8.947847709004293,"{'10011011000101', '01011100100110', '10100011011001', '01100100111010'}"
2786,8.539975415474826,"{'10001100011100', '00111000110001', '01110011100011', '11000111001110'}"
2787,7.822750569390532,"{'10100010001111', '00001110111010', '01011101110000', '11110001000101'}"
2788,8.620203940330116,"{'10111011010110', '01000100101001', '10010100100010', '01101011011101'}"
2789,8.501591577405254,"{'11000100110100', '00101100100011', '11010011011100', '00111011001011'}"
2790,8.656394679499588,"{'01001010100100', '00100101010010', '11011010101101', '10110101011011'}"
2791,7.792583516752306,"{'01010110100000', '10101001011111', '00000101101010', '11111010010101'}"
2792,7.948550404516856,"{'00010000110110', '10010011110111', '11101111001001', '01101100001000'}"
2793,8.723283186156056,"{'01110010101110', '10001101010001', '10001010110001', '01110101001110'}"
2794,7.759249892119666,"{'00100111111001', '10011111100100', '11011000000110', '01100000011011'}"
2795,7.1894255776135205,"{'00001010000010', '10111110101111', '01000001010000', '11110101111101'}"
2796,8.39771031128811,"{'10100010010001', '10001001000101', '01011101101110', '01110110111010'}"
2797,8.37508672868892,"{'01100111010111', '10011000101000', '11101011100110', '00010100011001'}"
2798,8.598271747435586,"{'10101111010010', '01001011110101', '10110100001010', '01010000101101'}"
2799,8.041991840945743,"{'01000010100111', '11100101000010', '10111101011000', '00011010111101'}"
2800,6.913338847517968,"{'11001111111000', '11100000001100', '00110000000111', '00011111110011'}"
2801,8.36217163654285,"{'01011100010111', '11101000111010', '10100011101000', '00010111000101'}"
2802,7.461813890638584,"{'11100001111101', '01000001111000', '10111110000111', '00011110000010'}"
2803,8.133171799379754,"{'01101111101001', '10010111110110', '10010000010110', '01101000001001'}"
2804,8.502895936852887,"{'10100100010100', '11010111011010', '01011011101011', '00101000100101'}"
2805,7.298386820635605,"{'11101110010000', '11110110001000', '00010001101111', '00001001110111'}"
2806,8.132058404890024,"{'01011010101111', '10100101010000', '11110101011010', '00001010100101'}"
2807,8.623579955017705,"{'11011011010101', '00100100101010', '01010100100100', '10101011011011'}"
2808,6.811793929938142,"{'00111111110101', '11000000001010', '01010000000011', '10101111111100'}"
2809,8.882621009639543,"{'01100011101001', '01101000111001', '10010111000110', '10011100010110'}"
2810,8.585764747276855,"{'00110010010100', '11010110110011', '00101001001100', '11001101101011'}"
2811,8.722968937269538,"{'01001000111001', '10110111000110', '10011100010010', '01100011101101'}"
2812,8.539497900248985,"{'11001110010001', '10001001110011', '00110001101110', '01110110001100'}"
2813,7.912856640048528,"{'11011001110000', '00001110011011', '11110001100100', '00100110001111'}"
2814,8.301382967524496,"{'11101011010001', '00010100101110', '10001011010111', '01110100101000'}"
2815,8.505764449473544,"{'10110100111000', '01001011000111', '11100011010010', '00011100101101'}"
2816,7.027060827060934,"{'10101111111000', '01010000000111', '11100000001010', '00011111110101'}"
2817,7.675870127913846,"{'01100010011111', '00000110111001', '11111001000110', '10011101100000'}"
2818,7.654891452908831,"{'11110100011110', '00001011100001', '10000111010000', '01111000101111'}"
2819,7.781784022806044,"{'01111000001001', '01101111100001', '10000111110110', '10010000011110'}"
2820,8.306393491913326,"{'10011001111000', '11100001100110', '01100110000111', '00011110011001'}"
2821,8.019851771844086,"{'00101010000111', '00011110101011', '11010101111000', '11100001010100'}"
2822,6.125980683337928,"{'11000000100000', '00000100000011', '00111111011111', '11111011111100'}"
2823,8.636005728109694,"{'00100100110110', '11011011001001', '01101100100100', '10010011011011'}"
2824,7.574342787078749,"{'11011010011111', '00100101100000', '11111001011011', '00000110100100'}"
2825,8.529265665376297,"{'01110001110100', '00101110001110', '11010001110001', '10001110001011'}"
2826,8.002287775297736,"{'11100111011100', '00011000100011', '00111011100111', '11000100011000'}"
2827,8.364271378824933,"{'01000111101101', '10111000010010', '01001000011101', '10110111100010'}"
2828,8.580051842419232,"{'01001010011110', '01111001010010', '10000110101101', '10110101100001'}"
2829,8.453590167652298,"{'10100101000111', '11100010100101', '00011101011010', '01011010111000'}"
2830,8.588868687249752,"{'11011010011101', '01000110100100', '00100101100010', '10111001011011'}"
2831,7.714400452146371,"{'01100011111100', '10011100000011', '11000000111001', '00111111000110'}"
2832,8.319730417312217,"{'01010111010111', '11101011101010', '10101000101000', '00010100010101'}"
2833,8.881470140260891,"{'10011011001110', '01100100110001', '01110011011001', '10001100100110'}"
2834,7.482669313174137,"{'00001001010111', '11101010010000', '11110110101000', '00010101101111'}"
2835,7.833618043271521,"{'00101101110111', '11010010001000', '11101110110100', '00010001001011'}"
2836,8.649438777543883,"{'10000110011001', '01111001100110', '10011001100001', '01100110011110'}"
2837,7.071957997690667,"{'00001110111110', '10000010001111', '11110001000001', '01111101110000'}"
2838,7.612021005393885,"{'11111000110001', '10001100011111', '01110011100000', '00000111001110'}"
2839,7.919585236841253,"{'10101111000001', '10000011110101', '01010000111110', '01111100001010'}"
2840,8.957477896354339,"{'01100110001010', '10101110011001', '01010001100110', '10011001110101'}"
2841,8.728619449461121,"{'01000111011001', '10011011100010', '01100100011101', '10111000100110'}"
2842,7.972081185535207,"{'01001000100001', '10110111011110', '10000100010010', '01111011101101'}"
2843,8.471796089007398,"{'01001100011000', '11100111001101', '10110011100111', '00011000110010'}"
2844,8.271254259623724,"{'00101011110110', '11010100001001', '10010000101011', '01101111010100'}"
2845,7.512538339650204,"{'11101110001000', '00010001110111'}"
2846,5.99122603566922,"{'00000000111100', '11000011111111', '11111111000011', '00111100000000'}"
2847,9.02973275924922,"{'01101001010110', '10010101101001', '01101010010110', '10010110101001'}"
2848,4.89327950231778,"{'11111110000000', '00000001111111'}"
2849,7.881861999640012,"{'11110011100100', '00100111001111', '11011000110000', '00001100011011'}"
2850,8.27707909012682,"{'11010001100001', '00101110011110', '01111001110100', '10000110001011'}"
2851,7.988692922921696,"{'11000010010001', '00111101101110', '01110110111100', '10001001000011'}"
2852,8.16528589654003,"{'11110011100101', '01011000110000', '10100111001111', '00001100011010'}"
2853,8.442113334084848,"{'10110100101000', '11101011010010', '01001011010111', '00010100101101'}"
2854,6.107040964003739,"{'11111110111011', '00000001000100', '11011101111111', '00100010000000'}"
2855,8.948025748624008,"{'10110101101010', '01001010010101', '01010110101101', '10101001010010'}"
2856,7.591390487644798,"{'11111001100100', '00000110011011', '00100110011111', '11011001100000'}"
2857,8.450903994333565,"{'01011110110101', '01010010000101', '10100001001010', '10101101111010'}"
2858,7.876531023096559,"{'00110000010011', '11001000001100', '11001111101100', '00110111110011'}"
2859,8.517914953632554,"{'10000111001001', '01101100011110', '01111000110110', '10010011100001'}"
2860,7.912724986694213,"{'11110110101101', '01001010010000', '10110101101111', '00001001010010'}"
2861,8.524671707413685,"{'00110111001011', '00101100010011', '11001000110100', '11010011101100'}"
2862,8.422457344478758,"{'00010111001101', '11101000110010', '10110011101000', '01001100010111'}"
2863,8.553111679748923,"{'10110111011010', '01011011101101', '10100100010010', '01001000100101'}"
2864,7.93054626291473,"{'10001000001101', '01001111101110', '10110000010001', '01110111110010'}"
2865,6.896907016808466,"{'10000111000000', '00000011100001', '11111100011110', '01111000111111'}"
2866,8.63350405586531,"{'11010111000101', '00101000111010', '01011100010100', '10100011101011'}"
2867,8.752712914157112,"{'10100011001011', '01011100110100', '00101100111010', '11010011000101'}"
2868,6.964585428651777,"{'00000010100011', '11111101011100', '11000101000000', '00111010111111'}"
2869,8.814977944917711,"{'11010011001001', '10010011001011', '00101100110110', '01101100110100'}"
2870,7.95545555736885,"{'10000100111100', '00111100100001', '01111011000011', '11000011011110'}"
2871,6.070159706294864,"{'11000000001111', '00111111110000', '11110000000011', '00001111111100'}"
2872,9.00920879189299,"{'01010110001101', '10101001110010', '01001110010101', '10110001101010'}"
2873,7.9146330532543505,"{'01101100001111', '10010011110000', '11110000110110', '00001111001001'}"
2874,7.516656457956456,"{'00001111000100', '11110000111011', '00100011110000', '11011100001111'}"
2875,8.180330138207589,"{'11010111011011', '00101000100100', '11011011101011', '00100100010100'}"
2876,7.624654242096996,"{'11110101010111', '00010101010000', '11101010101111', '00001010101000'}"
2877,7.8100964872002425,"{'11111001010010', '01001010011111', '10110101100000', '00000110101101'}"
2878,8.112125557754334,"{'00011010100001', '01111010100111', '10000101011000', '11100101011110'}"
2879,8.579934078225609,"{'01110101011101', '10111010101110', '01000101010001', '10001010100010'}"
2880,8.921554136128773,"{'10010011101001', '10010111001001', '01101100010110', '01101000110110'}"
2881,8.525605775318661,"{'01110011011011', '10001100100100', '11011011001110', '00100100110001'}"
2882,8.17650127673065,"{'00110111000111', '11001000111000', '00011100010011', '11100011101100'}"
2883,8.309806650895311,"{'00111000011101', '01000111100011', '11000111100010', '10111000011100'}"
2884,6.947294029136269,"{'11100001011111', '00000101111000', '11111010000111', '00011110100000'}"
2885,5.540536407363993,"{'11111111100111', '00000000011000', '00011000000000', '11100111111111'}"
2886,6.352603521746854,"{'11110111110111', '00010000010000', '00001000001000', '11101111101111'}"
2887,8.52293489809656,"{'11011001110011', '00110001100100', '00100110001100', '11001110011011'}"
2888,8.840621877540805,"{'00110100111001', '11001011000110', '01100011010011', '10011100101100'}"
2889,8.480064042218345,"{'10010101000111', '00011101010110', '11100010101001', '01101010111000'}"
2890,6.388788734919078,"{'11110000001000', '00010000001111', '00001111110111', '11101111110000'}"
2891,8.808524482958159,"{'01000101010101', '10101010100010', '01010101011101', '10111010101010'}"
2892,7.973119345097406,"{'00100010001011', '00101110111011', '11011101110100', '11010001000100'}"
2893,7.782651207401834,"{'11101101101000', '11101001001000', '00010010010111', '00010110110111'}"
2894,7.906761940738139,"{'01110010000010', '10111110110001', '01000001001110', '10001101111101'}"
2895,7.435829960861746,"{'00011000000101', '10100000011000', '01011111100111', '11100111111010'}"
2896,5.709627592376121,"{'11111111101011', '11010111111111', '00101000000000', '00000000010100'}"
2897,8.428079003223749,"{'01001010111100', '11000010101101', '10110101000011', '00111101010010'}"
2898,7.832180839641623,"{'00110001101111', '11001110010000', '11110110001100', '00001001110011'}"
2899,7.344119156702165,"{'00001101111011', '00100001001111', '11011110110000', '11110010000100'}"
2900,7.333370829625667,"{'10111101111101', '01000001000010', '10111110111101', '01000010000010'}"
2901,8.406603671654482,"{'01011100011000', '11100111000101', '00011000111010', '10100011100111'}"
2902,8.500929251066438,"{'01011110010100', '10100001101011', '11010110000101', '00101001111010'}"
2903,8.264991530787775,"{'01010001111011', '10101110000100', '00100001110101', '11011110001010'}"
2904,8.089163528536057,"{'10011001101111', '00001001100110', '01100110010000', '11110110011001'}"
2905,6.9566767914465455,"{'01000000011110', '01111000000010', '10111111100001', '10000111111101'}"
2906,7.685425188644905,"{'00111110100111', '11000001011000', '00011010000011', '11100101111100'}"
2907,8.10559250995047,"{'11001100110000', '00110011001111', '11110011001100', '00001100110011'}"
2908,8.538386309411226,"{'11011101010101', '01010101000100', '10101010111011', '00100010101010'}"
2909,7.932838810526107,"{'11010001000010', '10111101110100', '01000010001011', '00101110111101'}"
2910,4.707076244306369,"{'11111111110111', '00010000000000', '11101111111111', '00000000001000'}"
2911,6.319997175867435,"{'11111111001110', '01110011111111', '00000000110001', '10001100000000'}"
2912,8.68719962185944,"{'00101110101001', '01101010001011', '11010001010110', '10010101110100'}"
2913,6.876992983416515,"{'00011111110110', '10010000000111', '11100000001001', '01101111111000'}"
2914,6.347615140832274,"{'11111011110000', '00000100001111', '00001111011111', '11110000100000'}"
2915,8.631754844207382,"{'01011100011011', '10100011100100', '00100111000101', '11011000111010'}"
2916,8.889408824718178,"{'01101101010010', '10110101001001', '10010010101101', '01001010110110'}"
2917,8.006578668519545,"{'01111100011101', '01000111000001', '10000011100010', '10111000111110'}"
2918,7.785677831473863,"{'00101010010000', '00001001010100', '11010101101111', '11110110101011'}"
2919,7.796628269684761,"{'00011000010001', '10001000011000', '01110111100111', '11100111101110'}"
2920,6.6915085523012054,"{'10111111110110', '01000000001001', '01101111111101', '10010000000010'}"
2921,7.301473666279273,"{'00101000001111', '11010111110000', '11110000010100', '00001111101011'}"
2922,8.265664679881251,"{'01110000011001', '10011000001110', '10001111100110', '01100111110001'}"
2923,8.392301733360867,"{'10111001011110', '01111010011101', '10000101100010', '01000110100001'}"
2924,8.370204979398737,"{'01110001011000', '11100101110001', '00011010001110', '10001110100111'}"
2925,8.26828495846571,"{'11001111100101', '01011000001100', '10100111110011', '00110000011010'}"
2926,6.3054460001745625,"{'00001111111011', '00100000001111', '11110000000100', '11011111110000'}"
2927,7.239759339475068,"{'00011100000011', '11100011111100', '11000000111000', '00111111000111'}"
2928,7.6554335898534305,"{'11101010001000', '00010101110111', '11101110101000', '00010001010111'}"
2929,6.884094501974314,"{'00000011100111', '11100111000000', '00011000111111', '11111100011000'}"
2930,8.651027578712696,"{'10111010110110', '01000101001001', '10010010100010', '01101101011101'}"
2931,7.847348122682584,"{'11010000101000', '00010100001011', '11101011110100', '00101111010111'}"
2932,7.799784529147654,"{'01011010000001', '10100101111110', '01111110100101', '10000001011010'}"
2933,8.324077693369071,"{'11001010111100', '00111101010011', '11000010101100', '00110101000011'}"
2934,8.495733342395443,"{'11010001101110', '01110110001011', '10001001110100', '00101110010001'}"
2935,8.595703723594138,"{'10000111001010', '01010011100001', '01111000110101', '10101100011110'}"
2936,7.905104281583641,"{'01111100100011', '00111011000001', '11000100111110', '10000011011100'}"
2937,8.501957602534473,"{'01001110100111', '10110001011000', '00011010001101', '11100101110010'}"
2938,7.913333396635172,"{'00111010001000', '00010001011100', '11101110100011', '11000101110111'}"
2939,7.788873832915341,"{'01110111110001', '01110000010001', '10001000001110', '10001111101110'}"
2940,6.490653058021279,"{'11111010000001', '10000001011111', '01111110100000', '00000101111110'}"
2941,7.718514784231559,"{'10000011100111', '01111100011000', '11100111000001', '00011000111110'}"
2942,7.78444273246804,"{'11100110000010', '10111110011000', '00011001111101', '01000001100111'}"
2943,8.344945812825381,"{'10111100011101', '01000111000010', '10111000111101', '01000011100010'}"
2944,4.9680242360057765,"{'01011111111111', '11111111111010', '10100000000000', '00000000000101'}"
2945,7.980680330205949,"{'01000101110111', '10111010001000', '11101110100010', '00010001011101'}"
2946,8.202899567767584,"{'10011001110000', '11110001100110', '00001110011001', '01100110001111'}"
2947,8.380662978303478,"{'01111000110001', '01110011100001', '10000111001110', '10001100011110'}"
2948,8.553548238184236,"{'00111001001011', '11000110110100', '00101101100011', '11010010011100'}"
2949,8.382887205924867,"{'01110001100111', '00011001110001', '11100110001110', '10001110011000'}"
2950,8.66195881168041,"{'01000100111001', '10011100100010', '10111011000110', '01100011011101'}"
2951,8.827456288499246,"{'01011101010010', '10110101000101', '01001010111010', '10100010101101'}"
2952,8.433673085559485,"{'00011001001001', '10010010011000', '11100110110110', '01101101100111'}"
2953,8.447145692513338,"{'01111001000110', '01100010011110', '10011101100001', '10000110111001'}"
2954,6.969190265407475,"{'01000011111110', '10000000111101', '01111111000010', '10111100000001'}"
2955,7.240668908801132,"{'01000000011101', '10111111100010', '01000111111101', '10111000000010'}"
2956,8.476340754165511,"{'10110010010111', '00010110110010', '01001101101000', '11101001001101'}"
2957,5.513923714908838,"{'10001000000000', '01110111111111', '00000000010001', '11111111101110'}"
2958,8.506673887391491,"{'01101010111011', '00100010101001', '11011101010110', '10010101000100'}"
2959,8.389234980454134,"{'11011101101010', '00100010010101', '01010110111011', '10101001000100'}"
2960,7.012968758831273,"{'11111101011101', '01000101000000', '10111010111111', '00000010100010'}"
2961,8.54383893046357,"{'11000111010011', '11001011100011', '00110100011100', '00111000101100'}"
2962,8.547973462675467,"{'00110001010100', '00101010001100', '11010101110011', '11001110101011'}"
2963,7.869749619749063,"{'01001011110111', '11101111010010', '00010000101101', '10110100001000'}"
2964,7.861180057738929,"{'11100000111001', '00011111000110', '10011100000111', '01100011111000'}"
2965,7.724284522695264,"{'11011010010000', '00001001011011', '00100101101111', '11110110100100'}"
2966,6.112165899819013,"{'00001111111101', '01000000001111', '11110000000010', '10111111110000'}"
2967,8.372954821051408,"{'10010000100110', '10011011110110', '01100100001001', '01101111011001'}"
2968,7.298862886150495,"{'11101101111100', '11000001001000', '00111110110111', '00010010000011'}"
2969,7.808409440902809,"{'10000011011000', '00011011000001', '11100100111110', '01111100100111'}"
2970,8.10727969783364,"{'10100110111110', '01011001000001', '10000010011010', '01111101100101'}"
2971,7.751289757537981,"{'01010000001100', '11001111110101', '00110000001010', '10101111110011'}"
2972,8.086461265780462,"{'00010100111011', '11101011000100', '11011100101000', '00100011010111'}"
2973,6.6771273792190815,"{'10100000001111', '11110000000101', '01011111110000', '00001111111010'}"
2974,8.45095571141674,"{'11010100100010', '10111011010100', '00101011011101', '01000100101011'}"
2975,7.298385125064204,"{'00010000101000', '00010100001000', '11101011110111', '11101111010111'}"
2976,6.923740965660323,"{'11001001000000', '11111101101100', '00110110111111', '00000010010011'}"
2977,8.18902151097408,"{'00101011011110', '01111011010100', '11010100100001', '10000100101011'}"
2978,8.07541236267293,"{'00100001001010', '01010010000100', '11011110110101', '10101101111011'}"
2979,8.832030212601301,"{'00110110100101', '01011010010011', '10100101101100', '11001001011010'}"
2980,8.137938881909015,"{'10110111101100', '01001000010011', '11001000010010', '00110111101101'}"
2981,7.689158218540249,"{'01101111001111', '11110011110110', '10010000110000', '00001100001001'}"
2982,8.585950978215443,"{'00100110101011', '00101010011011', '11010101100100', '11011001010100'}"
2983,8.301114163597626,"{'00010101001011', '11101010110100', '11010010101000', '00101101010111'}"
2984,8.567199066794327,"{'10110000110100', '11010011110010', '01001111001011', '00101100001101'}"
2985,6.866005933072713,"{'10000000111000', '01111111000111', '00011100000001', '11100011111110'}"
2986,8.79419242336759,"{'01101000110011', '10010111001100', '00110011101001', '11001100010110'}"
2987,7.304290238580897,"{'00001011010000', '11110100101111'}"
2988,7.637974208177617,"{'10001100000010', '10111111001110', '01110011111101', '01000000110001'}"
2989,8.320471452718447,"{'11100111001011', '00101100011000', '00011000110100', '11010011100111'}"
2990,8.387623570566614,"{'01101111001011', '11010011110110', '00101100001001', '10010000110100'}"
2991,8.406779975386105,"{'01010100010111', '00010111010101', '11101000101010', '10101011101000'}"
2992,8.267881759239987,"{'10011100000101', '01100011111010', '10100000111001', '01011111000110'}"
2993,7.994258596271937,"{'01110010000111', '11100001001110', '00011110110001', '10001101111000'}"
2994,9.078781489358583,"{'10101001011001', '10011010010101', '01010110100110', '01100101101010'}"
2995,7.929944045562824,"{'01000101110000', '00001110100010', '11110001011101', '10111010001111'}"
2996,8.645168167033397,"{'00100111000110', '10011100011011', '01100011100100', '11011000111001'}"
2997,8.254694584830922,"{'01000110111101', '10111001000010', '10111101100010', '01000010011101'}"
2998,8.872239682596618,"{'10110101001110', '01001010110001', '01110010101101', '10001101010010'}"
2999,8.328005227896089,"{'11010011110100', '00101100001011', '11010000110100', '00101111001011'}"
3000,8.134159422024648,"{'10011011010000', '00001011011001', '11110100100110', '01100100101111'}"
3001,8.407967418293925,"{'11100110110011', '00011001001100', '00110010011000', '11001101100111'}"
3002,8.604647265132765,"{'10111010010011', '11001001011101', '01000101101100', '00110110100010'}"
3003,8.27768177132165,"{'01111100101001', '01101011000001', '10010100111110', '10000011010110'}"
3004,8.06470477853117,"{'00001101010100', '00101010110000', '11010101001111', '11110010101011'}"
3005,8.613112725836386,"{'00100011011001', '11011100100110', '01100100111011', '10011011000100'}"
3006,8.01735428437942,"{'00010000110101', '10101100001000', '01010011110111', '11101111001010'}"
3007,7.4791797181903945,"{'01000011110000', '11110000111101', '00001111000010', '10111100001111'}"
3008,8.020916731311567,"{'11100011000010', '00011100111101', '01000011000111', '10111100111000'}"
3009,8.109868949231995,"{'01010000011011', '10101111100100', '00100111110101', '11011000001010'}"
3010,7.414146502207597,"{'01001011000000', '10110100111111', '11111100101101', '00000011010010'}"
3011,9.016675122414577,"{'01010100111001', '10011100101010', '01100011010101', '10101011000110'}"
3012,7.279271698454202,"{'01011010111111', '11111101011010', '10100101000000', '00000010100101'}"
3013,6.665122450012855,"{'00000010010111', '11111101101000', '11101001000000', '00010110111111'}"
3014,7.190374756528415,"{'10111011011111', '11111011011101', '01000100100000', '00000100100010'}"
3015,8.79585645780574,"{'10011010001100', '11001110100110', '01100101110011', '00110001011001'}"
3016,8.007815943338954,"{'00110000100011', '00111011110011', '11000100001100', '11001111011100'}"
3017,8.49040384413939,"{'11001000101100', '00110111010011', '11001011101100', '00110100010011'}"
3018,8.007259131378984,"{'00011010111100', '11000010100111', '11100101000011', '00111101011000'}"
3019,7.555393903734512,"{'11111011010110', '10010100100000', '01101011011111', '00000100101001'}"
3020,7.993552569205398,"{'11010001110111', '00010001110100', '11101110001011', '00101110001000'}"
3021,7.1720222595496335,"{'01101001000000', '10010110111111', '11111101101001', '00000010010110'}"
3022,7.249255939601081,"{'11111010100001', '00000101011110', '10000101011111', '01111010100000'}"
3023,7.494940230188108,"{'01101000010000', '00001000010110', '10010111101111', '11110111101001'}"
3024,8.574301802390647,"{'11000110100010', '01000101100011', '10111010011100', '00111001011101'}"
3025,8.025657426322532,"{'00011110010001', '11100001101110', '01110110000111', '10001001111000'}"
3026,8.235465874087197,"{'11101000011010', '01011000010111', '00010111100101', '10100111101000'}"
3027,8.416150604478181,"{'01110111011001', '01100100010001', '10011011101110', '10001000100110'}"
3028,8.020398305050048,"{'10111101110011', '11001110111101', '01000010001100', '00110001000010'}"
3029,8.304927975702515,"{'11010101000010', '01000010101011', '10111101010100', '00101010111101'}"
3030,7.676956773968051,"{'11010110000001', '10000001101011', '01111110010100', '00101001111110'}"
3031,7.9004943763019915,"{'11000010100001', '01111010111100', '10000101000011', '00111101011110'}"
3032,7.340970420487947,"{'10001111111010', '10100000001110', '01011111110001', '01110000000101'}"
3033,8.453087573690357,"{'00011010110011', '00110010100111', '11001101011000', '11100101001100'}"
3034,8.820131345437336,"{'10100010110110', '01011101001001', '01101101000101', '10010010111010'}"
3035,7.619802027781073,"{'01011101100000', '00000110111010', '10100010011111', '11111001000101'}"
3036,8.817408971798297,"{'11001110011010', '10100110001100', '01011001110011', '00110001100101'}"
3037,8.727127081874293,"{'01001010100010', '10111010101101', '01000101010010', '10110101011101'}"
3038,8.370718842745847,"{'10110100100001', '10000100101101', '01001011011110', '01111011010010'}"
3039,8.254485036050971,"{'00011110101010', '01010101111000', '11100001010101', '10101010000111'}"
3040,8.694050686765443,"{'10101010000110', '10011110101010', '01100001010101', '01010101111001'}"
3041,8.773894403050027,"{'10001100010110', '01101000110001', '01110011101001', '10010111001110'}"
3042,8.499925304971445,"{'00101101110001', '11010010001110', '10001110110100', '01110001001011'}"
3043,8.866557585649026,"{'01110010010101', '10001101101010', '10101001001110', '01010110110001'}"
3044,6.628869780534753,"{'01011110000000', '00000001111010', '11111110000101', '10100001111111'}"
3045,8.026006766532756,"{'01101110111000', '00011101110110', '10010001000111', '11100010001001'}"
3046,8.814452955607093,"{'11010011011010', '00101100100101', '10100100110100', '01011011001011'}"
3047,6.288956349778481,"{'00110000000001', '11001111111110', '10000000001100', '01111111110011'}"
3048,7.615865338542564,"{'10000010111100', '11000010111110', '01111101000011', '00111101000001'}"
3049,8.151416065108913,"{'00100010001010', '10101110111011', '11011101110101', '01010001000100'}"
3050,7.654418059943607,"{'11001111101000', '11101000001100', '00110000010111', '00010111110011'}"
3051,7.5983843061741325,"{'01110011111100', '00111111001110', '10001100000011', '11000000110001'}"
3052,7.81767478033423,"{'00111000101111', '11000111010000', '11110100011100', '00001011100011'}"
3053,7.477611923064114,"{'11100000010110', '01101000000111', '00011111101001', '10010111111000'}"
3054,8.665133565551077,"{'00110110011101', '01000110010011', '11001001100010', '10111001101100'}"
3055,7.0429860429114886,"{'11011111101110', '00100000010001', '10001000000100', '01110111111011'}"
3056,8.145280103040538,"{'10111000011110', '01111000011101', '01000111100001', '10000111100010'}"
3057,8.884136118137285,"{'01100110010011', '10011001101100', '11001001100110', '00110110011001'}"
3058,7.283074533756929,"{'00000010101101', '10110101000000', '01001010111111', '11111101010010'}"
3059,8.369283409318932,"{'10111010100111', '00011010100010', '11100101011101', '01000101011000'}"
3060,7.971619069969846,"{'00001101101100', '11110010010011', '11001001001111', '00110110110000'}"
3061,8.545624681211319,"{'00101001111001', '01100001101011', '11010110000110', '10011110010100'}"
3062,8.786318804431838,"{'10011100110100', '00101100111001', '01100011001011', '11010011000110'}"
3063,7.490997641561585,"{'00100000010110', '01101000000100', '10010111111011', '11011111101001'}"
3064,8.143600315371504,"{'01110011111010', '10001100000101', '10100000110001', '01011111001110'}"
3065,7.807839109963186,"{'10011010000001', '01100101111110', '01111110100110', '10000001011001'}"
3066,8.561795633736711,"{'01010100011110', '01111000101010', '10101011100001', '10000111010101'}"
3067,7.8346324290813225,"{'11110111001001', '10010011101111', '01101100010000', '00001000110110'}"
3068,8.821380778783846,"{'10001010100101', '10100101010001', '01011010101110', '01110101011010'}"
3069,8.010522847673695,"{'11011000011000', '00011000011011', '11100111100100', '00100111100111'}"
3070,8.046478149297654,"{'01010111010000', '11110100010101', '10101000101111', '00001011101010'}"
3071,8.264814317455196,"{'10110111000111', '00011100010010', '01001000111000', '11100011101101'}"
3072,7.841602121161106,"{'11110101011100', '00001010100011', '00111010101111', '11000101010000'}"
3073,7.818014757225994,"{'00000101100101', '11111010011010', '10100110100000', '01011001011111'}"
3074,7.286301121478639,"{'00001000110111', '11110111001000', '11101100010000', '00010011101111'}"
3075,7.721191950405467,"{'11011110101000', '00010101111011', '11101010000100', '00100001010111'}"
3076,8.346732658986575,"{'01010100000110', '10101011111001', '01100000101010', '10011111010101'}"
3077,7.562049471523699,"{'01100000100001', '10011111011110', '01111011111001', '10000100000110'}"
3078,7.688391834529964,"{'00101100010000', '11110111001011', '11010011101111', '00001000110100'}"
3079,8.896339681547758,"{'10100101001110', '01011010110001', '01110010100101', '10001101011010'}"
3080,7.598698394981064,"{'11101010000011', '00111110101000', '11000001010111', '00010101111100'}"
3081,7.374050690632513,"{'10011000111111', '01100111000000', '00000011100110', '11111100011001'}"
3082,8.633883578434462,"{'11011001001001', '10010010011011', '01101101100100', '00100110110110'}"
3083,7.793382510201789,"{'10000110000111', '00011110011110', '01111001111000', '11100001100001'}"
3084,7.773184896360462,"{'01110011111011', '00100000110001', '10001100000100', '11011111001110'}"
3085,8.60690908603735,"{'10101100111101', '01000011001010', '01010011000010', '10111100110101'}"
3086,7.985368190722965,"{'11101100111011', '00010011000100', '11011100110111', '00100011001000'}"
3087,7.4091528039378,"{'00011111011101', '10111011111000', '11100000100010', '01000100000111'}"
3088,7.76864850920455,"{'01010000010111', '10101111101000', '00010111110101', '11101000001010'}"
3089,8.12948710126213,"{'01000100011110', '10000111011101', '01111000100010', '10111011100001'}"
3090,8.33746057873051,"{'00110100001001', '11001011110110', '01101111010011', '10010000101100'}"
3091,8.251833697941077,"{'10111000001101', '01001111100010', '10110000011101', '01000111110010'}"
3092,7.921306898612411,"{'01010000011110', '10101111100001', '01111000001010', '10000111110101'}"
3093,7.755824315194998,"{'01010000101111', '11110100001010', '00001011110101', '10101111010000'}"
3094,8.127667136472262,"{'00100111010111', '11101011100100', '00010100011011', '11011000101000'}"
3095,7.5471803518460385,"{'11100000011001', '00011111100110', '10011000000111', '01100111111000'}"
3096,7.636258430989061,"{'11110001010111', '00010101110000', '00001110101000', '11101010001111'}"
3097,8.87850453097867,"{'00110101010110', '11001010101001', '10010101010011', '01101010101100'}"
3098,8.00036130345573,"{'01000010011110', '10111101100001', '01111001000010', '10000110111101'}"
3099,8.566346368113244,"{'01100100100100', '11011011011001', '10011011011011', '00100100100110'}"
3100,8.563510112131729,"{'10001100100010', '01000100110001', '10111011001110', '01110011011101'}"
3101,9.107132983604192,"{'10100110011010', '01011001100101'}"
3102,8.82454023235238,"{'10011010100010', '01100101011101', '10111010100110', '01000101011001'}"
3103,9.028007260216217,"{'01101010110010', '10010101001101', '10110010101001', '01001101010110'}"
3104,8.356036183050556,"{'01110010010111', '11101001001110', '00010110110001', '10001101101000'}"
3105,8.418909925857678,"{'01111001101100', '10000110010011', '00110110011110', '11001001100001'}"
3106,7.316565392260334,"{'11110110000111', '11100001101111', '00001001111000', '00011110010000'}"
3107,8.953167291205347,"{'10110100011010', '10100111010010', '01011000101101', '01001011100101'}"
3108,8.11566485435717,"{'10110001111100', '01001110000011', '00111110001101', '11000001110010'}"
3109,7.664006544878706,"{'10111001100000', '01000110011111', '11111001100010', '00000110011101'}"
3110,9.041681404410532,"{'01010100101010', '10101011010101'}"
3111,7.702774403317363,"{'11100010110000', '00001101000111', '00011101001111', '11110010111000'}"
3112,7.077399678977787,"{'01100000000110', '10011111111001'}"
3113,7.762304603360122,"{'01100011111101', '10111111000110', '01000000111001', '10011100000010'}"
3114,7.88782370747075,"{'10111110110110', '01101101111101', '01000001001001', '10010010000010'}"
3115,7.9458083552747265,"{'00100111000001', '01111100011011', '10000011100100', '11011000111110'}"
3116,7.8552202776193845,"{'00111011001111', '11110011011100', '11000100110000', '00001100100011'}"
3117,7.824536787226365,"{'00001010100100', '11110101011011', '00100101010000', '11011010101111'}"
3118,8.044427181230704,"{'00111100001100', '11000011110011', '11001111000011', '00110000111100'}"
3119,8.352592917537438,"{'00111001100111', '11000110011000', '00011001100011', '11100110011100'}"
3120,8.491247173964545,"{'00011001110101', '01010001100111', '10101110011000', '11100110001010'}"
3121,8.127636031030748,"{'00111000101000', '11000111010111', '11101011100011', '00010100011100'}"
3122,7.551658592126409,"{'01000011110111', '00010000111101', '11101111000010', '10111100001000'}"
3123,9.072949647664064,"{'01101001011001', '01100101101001', '10011010010110', '10010110100110'}"
3124,8.41173036837282,"{'10011000001101', '01001111100110', '01100111110010', '10110000011001'}"
3125,7.502536600026527,"{'10000001001001', '01101101111110', '10010010000001', '01111110110110'}"
3126,6.1233284396887,"{'11111000111111', '00000111000000', '11111100011111', '00000011100000'}"
3127,7.975293192292648,"{'00110001001000', '00010010001100', '11101101110011', '11001110110111'}"
3128,8.850539808621665,"{'10100111001100', '00110011100101', '01011000110011', '11001100011010'}"
3129,6.931452547391647,"{'01001111111101', '01000000001101', '10111111110010', '10110000000010'}"
3130,8.747227397879957,"{'01010110111010', '01011101101010', '10100010010101', '10101001000101'}"
3131,8.34840471769621,"{'10100001111010', '01011110000101'}"
3132,8.148631089756112,"{'00111110100101', '10100101111100', '01011010000011', '11000001011010'}"
3133,7.387528512492375,"{'00001110001000', '11110001110111', '00010001110000', '11101110001111'}"
3134,8.50385370978288,"{'11100110010010', '10110110011000', '01001001100111', '00011001101101'}"
3135,7.478115496807952,"{'11100010000100', '00100001000111', '11011110111000', '00011101111011'}"
3136,8.411855985612181,"{'11011101000101', '00100010111010', '10100010111011', '01011101000100'}"
3137,8.478116764082497,"{'01100111000011', '10011000111100', '11000011100110', '00111100011001'}"
3138,8.846034587241622,"{'01001101010001', '10110010101110', '01110101001101', '10001010110010'}"
3139,9.094197335222187,"{'01101001101010', '01010110010110', '10010110010101', '10101001101001'}"
3140,7.106463667403792,"{'00000101000011', '11111010111100', '00111101011111', '11000010100000'}"
3141,6.869963737844065,"{'00000101110000', '00001110100000', '11111010001111', '11110001011111'}"
3142,7.397823245099833,"{'00010001000010', '01000010001000', '11101110111101', '10111101110111'}"
3143,8.729059888673113,"{'01110001110101', '10101110001110', '10001110001010', '01010001110001'}"
3144,8.194921932702808,"{'00101000011100', '11000111101011', '00111000010100', '11010111100011'}"
3145,7.380036360279113,"{'00011111100010', '11100000011101', '10111000000111', '01000111111000'}"
3146,7.199994177621772,"{'01011101000000', '00000010111010', '10100010111111', '11111101000101'}"
3147,7.0344068027382,"{'10101111111011', '11011111110101', '01010000000100', '00100000001010'}"
3148,8.256892883882577,"{'01111100110010', '01001100111110', '10110011000001', '10000011001101'}"
3149,7.900578662969114,"{'10101011111000', '01010100000111', '11100000101010', '00011111010101'}"
3150,8.435074930949753,"{'11011010010001', '00100101101110', '01110110100100', '10001001011011'}"
3151,8.552707262597965,"{'00100111010011', '00110100011011', '11011000101100', '11001011100100'}"
3152,8.82919191748752,"{'10100110011100', '11000110011010', '00111001100101', '01011001100011'}"
3153,7.32955435664311,"{'11011000010000', '00001000011011', '00100111101111', '11110111100100'}"
3154,8.658484605182036,"{'00100100110010', '01001100100100', '10110011011011', '11011011001101'}"
3155,8.42748113112017,"{'10111101100110', '01100110111101', '01000010011001', '10011001000010'}"
3156,8.84038828272663,"{'10101001001001', '10010010010101', '01010110110110', '01101101101010'}"
3157,7.4775449220246575,"{'00000100011010', '01011000100000', '11111011100101', '10100111011111'}"
3158,8.245816022042309,"{'00010110111010', '11101001000101', '01011101101000', '10100010010111'}"
3159,7.914307299220221,"{'10011101111011', '01100010000100', '11011110111001', '00100001000110'}"
3160,8.838909924786439,"{'01100010111001', '10011101000110'}"
3161,8.490100360741861,"{'01001101000011', '00111101001101', '10110010111100', '11000010110010'}"
3162,8.54105098004779,"{'01010010111101', '10111101001010', '01000010110101', '10101101000010'}"
3163,8.509832351944032,"{'10000101001101', '10110010100001', '01001101011110', '01111010110010'}"
3164,7.889545087605032,"{'11110101011101', '01000101010000', '00001010100010', '10111010101111'}"
3165,8.073971828323751,"{'10110101110000', '01001010001111', '11110001010010', '00001110101101'}"
3166,9.029985673678636,"{'01101010010101', '10010101101010', '10101001010110', '01010110101001'}"
3167,5.640759613174683,"{'11111111001111', '00000000110000', '11110011111111', '00001100000000'}"
3168,8.492248151517465,"{'11100100111010', '01011100100111', '00011011000101', '10100011011000'}"
3169,8.390241179489365,"{'10000110110100', '00101101100001', '11010010011110', '01111001001011'}"
3170,7.660487718791666,"{'11100011010000', '11110100111000', '00011100101111', '00001011000111'}"
3171,8.905426996917923,"{'01101011100110', '10010100011001', '10011000101001', '01100111010110'}"
3172,8.865125326744906,"{'10011001010100', '00101010011001', '01100110101011', '11010101100110'}"
3173,8.574001860407792,"{'00101001000110', '10011101101011', '01100010010100', '11010110111001'}"
3174,8.303563498381175,"{'11011100010100', '00100011101011', '00101000111011', '11010111000100'}"
3175,6.279438235440304,"{'11111110000100', '00000001111011', '11011110000000', '00100001111111'}"
3176,8.2081441045227,"{'01100111000001', '01111100011001', '10000011100110', '10011000111110'}"
3177,7.195164897979094,"{'00110111101111', '11001000010000', '00001000010011', '11110111101100'}"
3178,8.177199640959245,"{'10111110101010', '01010101111101', '01000001010101', '10101010000010'}"
3179,7.352787200804118,"{'01010100000001', '10101011111110', '01111111010101', '10000000101010'}"
3180,7.7045555857362835,"{'01110100001111', '11110000101110', '00001111010001', '10001011110000'}"
3181,8.60585534086924,"{'10101100001001', '10010000110101', '01010011110110', '01101111001010'}"
3182,8.677293676873873,"{'00110001001101', '01001101110011', '10110010001100', '11001110110010'}"
3183,8.782045036337104,"{'00101101010010', '01001010110100', '10110101001011', '11010010101101'}"
3184,8.475927323261216,"{'10100111000111', '11100011100101', '01011000111000', '00011100011010'}"
3185,8.713382014938766,"{'01110100101100', '10001011010011', '11001011010001', '00110100101110'}"
3186,7.485866385053098,"{'00100001111100', '11000001111011', '00111110000100', '11011110000011'}"
3187,8.121844976715941,"{'11001000110111', '11101100010011', '00110111001000', '00010011101100'}"
3188,7.019073060761364,"{'10111111101100', '00110111111101', '11001000000010', '01000000010011'}"
3189,7.823622330143186,"{'11001010010000', '00001001010011', '00110101101111', '11110110101100'}"
3190,8.823972657316308,"{'01000101101001', '10111010010110', '01101001011101', '10010110100010'}"
3191,7.852904077034294,"{'10110001000001', '01111101110010', '10000010001101', '01001110111110'}"
3192,8.84434825498408,"{'11001110010101', '10101001110011', '00110001101010', '01010110001100'}"
3193,8.603625684162683,"{'00110110110110', '01101101101100', '10010010010011', '11001001001001'}"
3194,8.030985695333893,"{'00010010001110', '10001110110111', '01110001001000', '11101101110001'}"
3195,7.778641286114659,"{'01100100001000', '11101111011001', '10011011110111', '00010000100110'}"
3196,8.349221995265594,"{'11011001100111', '11100110011011', '00011001100100', '00100110011000'}"
3197,8.529703830887389,"{'00101100010100', '11010111001011', '11010011101011', '00101000110100'}"
3198,8.042291685674527,"{'11110100110001', '01110011010000', '10001100101111', '00001011001110'}"
3199,9.09900224267625,"{'10101010011010', '01010101100101', '01011001010101', '10100110101010'}"
3200,8.496813693533408,"{'10001001010100', '11010101101110', '01110110101011', '00101010010001'}"
3201,8.139110317287084,"{'11000111110010', '01001111100011', '00111000001101', '10110000011100'}"
3202,8.674917920465498,"{'11010111001101', '00101000110010', '10110011101011', '01001100010100'}"
3203,8.243564683211364,"{'01001000100010', '10110111011101', '10111011101101', '01000100010010'}"
3204,8.210046667906454,"{'00101101001000', '11010010110111', '11101101001011', '00010010110100'}"
3205,8.773384474554135,"{'10010110001011', '00101110010110', '01101001110100', '11010001101001'}"
3206,8.095431547503651,"{'01001001110000', '00001110010010', '11110001101101', '10110110001111'}"
3207,7.987140263104534,"{'10010000110111', '00010011110110', '01101111001000', '11101100001001'}"
3208,8.143874273803817,"{'00011101011011', '11011010111000', '00100101000111', '11100010100100'}"
3209,8.17454303219544,"{'10111110001010', '10101110000010', '01010001111101', '01000001110101'}"
3210,8.104196556967583,"{'10010111001111', '11110011101001', '00001100010110', '01101000110000'}"
3211,7.962526189987324,"{'11000110001000', '00111001110111', '11101110011100', '00010001100011'}"
3212,8.551810307034069,"{'01010100100111', '10101011011000', '00011011010101', '11100100101010'}"
3213,8.401449132159144,"{'01111000110011', '00110011100001', '11001100011110', '10000111001100'}"
3214,8.725270831119598,"{'10111001010011', '01000110101100', '00110101100010', '11001010011101'}"
3215,6.199359415279804,"{'10000000001011', '11010000000001', '01111111110100', '00101111111110'}"
3216,8.903841472671747,"{'01100111000110', '01100011100110', '10011100011001', '10011000111001'}"
3217,8.370213355572082,"{'11001001101000', '00010110010011', '11101001101100', '00110110010111'}"
3218,8.737742982311966,"{'01011010010001', '01110110100101', '10001001011010', '10100101101110'}"
3219,7.93682511697311,"{'10100000111011', '00100011111010', '01011111000100', '11011100000101'}"
3220,7.770328059783002,"{'01010101011111', '11111010101010', '10101010100000', '00000101010101'}"
3221,8.12309159311177,"{'11100110100001', '00011001011110', '10000101100111', '01111010011000'}"
3222,8.236561770203618,"{'11001010110111', '00110101001000', '00010010101100', '11101101010011'}"
3223,8.085561695351391,"{'01101001101111', '00001001101001', '11110110010110', '10010110010000'}"
3224,8.543728892286314,"{'11000101101100', '11001001011100', '00110110100011', '00111010010011'}"
3225,7.557717434917313,"{'11010101111110', '10000001010100', '01111110101011', '00101010000001'}"
3226,6.94788260020454,"{'11111011110011', '11001111011111', '00000100001100', '00110000100000'}"
3227,7.229054148319116,"{'11111001000111', '11100010011111', '00011101100000', '00000110111000'}"
3228,7.718457818253019,"{'00000110001101', '11111001110010', '10110001100000', '01001110011111'}"
3229,7.535090948609033,"{'11111010101110', '00000101010001', '10001010100000', '01110101011111'}"
3230,8.072768627741468,"{'10101110001111', '01010001110000', '00001110001010', '11110001110101'}"
3231,8.888112915580393,"{'01010101110101', '10101110101010', '10101010001010', '01010001010101'}"
3232,8.149791978673004,"{'11000101000010', '01000010100011', '10111101011100', '00111010111101'}"
3233,7.876545844132217,"{'00011011110100', '11100100001011', '00101111011000', '11010000100111'}"
3234,8.426799347864243,"{'01100001001001', '10010010000110', '01101101111001', '10011110110110'}"
3235,8.41717403242125,"{'10100001010011', '01011110101100', '00110101111010', '11001010000101'}"
3236,8.311134675500266,"{'10001100110111', '11101100110001', '01110011001000', '00010011001110'}"
3237,8.765126460102355,"{'01001001101100', '00110110010010', '11001001101101', '10110110010011'}"
3238,8.34225770221609,"{'11101101011010', '01011010110111', '10100101001000', '00010010100101'}"
3239,8.449337359342772,"{'00010100111001', '11101011000110', '10011100101000', '01100011010111'}"
3240,7.608202217204088,"{'01100111110111', '00010000011001', '11101111100110', '10011000001000'}"
3241,6.448508443891116,"{'10101011111111', '01010100000000', '00000000101010', '11111111010101'}"
3242,8.542900410894774,"{'10010001111001', '01101110000110', '01100001110110', '10011110001001'}"
3243,7.7252644788276825,"{'00001100111100', '11000011001111', '00111100110000', '11110011000011'}"
3244,8.449102346719018,"{'11101001010010', '01001010010111', '10110101101000', '00010110101101'}"
3245,8.459863751186127,"{'10111010000110', '10011110100010', '01000101111001', '01100001011101'}"
3246,8.933448198113503,"{'10101001001010', '10101101101010', '01010110110101', '01010010010101'}"
3247,8.214523160572092,"{'11100111101010', '00011000010101', '01010111100111', '10101000011000'}"
3248,8.414805542178229,"{'10101110100001', '10000101110101', '01010001011110', '01111010001010'}"
3249,8.287809784063437,"{'00010101110001', '01110001010111', '11101010001110', '10001110101000'}"
3250,7.481335901711756,"{'01100000001010', '10011111110101', '10101111111001', '01010000000110'}"
3251,7.594643624666649,"{'00000101001110', '01110010100000', '11111010110001', '10001101011111'}"
3252,8.229872535935394,"{'10111011011100', '00111011011101', '01000100100011', '11000100100010'}"
3253,7.298003479002188,"{'11000111111011', '00111000000100', '00100000011100', '11011111100011'}"
3254,8.31293380576343,"{'10111101010001', '01000010101110', '01110101000010', '10001010111101'}"
3255,7.377647155884391,"{'00001100101111', '11110100110000', '11110011010000', '00001011001111'}"
3256,8.542149212109827,"{'01011101100100', '11011001000101', '10100010011011', '00100110111010'}"
3257,8.414617483045875,"{'11011010100100', '00100101011011'}"
3258,9.011035050118835,"{'01011001001010', '10101101100101', '10100110110101', '01010010011010'}"
3259,6.942074292931266,"{'01011111111010', '10100000000101'}"
3260,8.397679164348501,"{'00101001100111', '11010110011000', '11100110010100', '00011001101011'}"
3261,8.221520947723057,"{'11010001011110', '00101110100001', '10000101110100', '01111010001011'}"
3262,7.981890556641414,"{'11000110110000', '11110010011100', '00001101100011', '00111001001111'}"
3263,8.305978654601553,"{'00010101010100', '11101010101011', '00101010101000', '11010101010111'}"
3264,7.93877932031162,"{'00011000100111', '00011011100111', '11100100011000', '11100111011000'}"
3265,8.144815761353456,"{'00111110101010', '01010101111100', '11000001010101', '10101010000011'}"
3266,8.854379257806556,"{'01101001110110', '01101110010110', '10010110001001', '10010001101001'}"
3267,8.187051493170454,"{'00010001010101', '10101010001000', '01010101110111', '11101110101010'}"
3268,7.745604765687821,"{'11011111010011', '00100000101100', '00110100000100', '11001011111011'}"
3269,7.795005976311249,"{'01011110001111', '00001110000101', '11110001111010', '10100001110000'}"
3270,7.701036335694775,"{'11110111001100', '00001000110011', '11001100010000', '00110011101111'}"
3271,8.820333430234395,"{'10011101101001', '10010110111001', '01101001000110', '01100010010110'}"
3272,8.027781038262416,"{'11011110000110', '01100001111011', '10011110000100', '00100001111001'}"
3273,8.753301611813535,"{'01010011100011', '11000111001010', '00111000110101', '10101100011100'}"
3274,6.365954220879479,"{'11101000000001', '01111111101000', '00010111111110', '10000000010111'}"
3275,7.304852469077238,"{'01011111110011', '00110000000101', '10100000001100', '11001111111010'}"
3276,8.188017461718754,"{'00100010011011', '11011101100100', '00100110111011', '11011001000100'}"
3277,8.348478049594007,"{'11000010110001', '10001101000011', '01110010111100', '00111101001110'}"
3278,7.695679607754662,"{'01010010100000', '11111010110101', '00000101001010', '10101101011111'}"
3279,6.74548318222232,"{'01000110000000', '10111001111111', '11111110011101', '00000001100010'}"
3280,8.30082633742154,"{'00101011110011', '00110000101011', '11010100001100', '11001111010100'}"
3281,7.58521906015853,"{'00111001100000', '11111001100011', '00000110011100', '11000110011111'}"
3282,7.998717038395547,"{'11001001110000', '00001110010011', '00110110001111', '11110001101100'}"
3283,8.484999411176213,"{'11011011010011', '00110100100100', '00100100101100', '11001011011011'}"
3284,7.541903350046823,"{'10111100000100', '01000011111011', '00100000111101', '11011111000010'}"
3285,8.438572387179113,"{'10001101111001', '01110010000110', '01100001001110', '10011110110001'}"
3286,8.530859921277624,"{'10111001110100', '00101110011101', '01000110001011', '11010001100010'}"
3287,8.208287546808817,"{'01001000010010', '10110111101101'}"
3288,8.093787461618225,"{'01000101001000', '11101101011101', '10111010110111', '00010010100010'}"
3289,8.503565640201032,"{'10010001001100', '00110010001001', '01101110110011', '11001101110110'}"
3290,7.280690238565788,"{'00001001111101', '10111110010000', '01000001101111', '11110110000010'}"
3291,7.39918069576002,"{'10000001100111', '01111110011000', '11100110000001', '00011001111110'}"
3292,8.781090602422063,"{'10110010001010', '10101110110010', '01001101110101', '01010001001101'}"
3293,7.863652881286118,"{'11010110101111', '00001010010100', '00101001010000', '11110101101011'}"
3294,8.331999511669826,"{'10100010001011', '11010001000101', '00101110111010', '01011101110100'}"
3295,7.487373589284102,"{'00000011010101', '10101011000000', '01010100111111', '11111100101010'}"
3296,8.388489897413672,"{'00011101101010', '01010110111000', '10101001000111', '11100010010101'}"
3297,7.369668490054698,"{'11111011101010', '01010111011111', '00000100010101', '10101000100000'}"
3298,7.117891800874636,"{'00111111100100', '00100111111100', '11011000000011', '11000000011011'}"
3299,8.78819846227697,"{'01010110000110', '10011110010101', '10101001111001', '01100001101010'}"
3300,7.959617600601468,"{'11100010101000', '11101010111000', '00010101000111', '00011101010111'}"
3301,6.7516539760793055,"{'00000101101111', '11111010010000', '00001001011111', '11110110100000'}"
3302,8.45969116530227,"{'11010101111001', '01100001010100', '00101010000110', '10011110101011'}"
3303,8.592670806232928,"{'10110011000100', '01001100111011', '11011100110010', '00100011001101'}"
3304,7.392625923757107,"{'01111100111110', '10000011000001'}"
3305,7.320567096967677,"{'11110111011101', '10111011101111', '01000100010000', '00001000100010'}"
3306,8.768189367476655,"{'00101110011010', '11010001100101', '01011001110100', '10100110001011'}"
3307,7.803883124685032,"{'11010011111011', '11011111001011', '00100000110100', '00101100000100'}"
3308,8.275363381294087,"{'11110011001010', '00001100110101', '10101100110000', '01010011001111'}"
3309,8.634071978936547,"{'01000101010011', '11001010100010', '10111010101100', '00110101011101'}"
3310,8.50663151973192,"{'00010101010110', '10010101010111', '01101010101000', '11101010101001'}"
3311,7.498437394507377,"{'01100000010001', '10011111101110', '01110111111001', '10001000000110'}"
3312,8.880777896898483,"{'01100110110011', '10011001001100', '00110010011001', '11001101100110'}"
3313,9.105524161910447,"{'10100110011001', '01011001100110', '10011001100101', '01100110011010'}"
3314,5.466984387078742,"{'01010000000000', '00000000001010', '11111111110101', '10101111111111'}"
3315,8.046037015556486,"{'01100101101111', '11110110100110', '00001001011001', '10011010010000'}"
3316,8.091688112735984,"{'00011110110101', '10101101111000', '01010010000111', '11100001001010'}"
3317,8.826268480015962,"{'01101011010001', '10010100101110', '10001011010110', '01110100101001'}"
3318,8.682457335677682,"{'01001001100011', '10110110011100', '00111001101101', '11000110010010'}"
3319,8.62200825664701,"{'11010111010010', '00101000101101', '10110100010100', '01001011101011'}"
3320,8.323139981660987,"{'01010100111110', '10000011010101', '01111100101010', '10101011000001'}"
3321,7.5720294731276905,"{'11001101011111', '00000101001100', '11111010110011', '00110010100000'}"
3322,7.38769026211256,"{'00001110111100', '11110001000011', '11000010001111', '00111101110000'}"
3323,8.654114939109208,"{'01101101100011', '00111001001001', '10010010011100', '11000110110110'}"
3324,7.133280166754288,"{'01111000000100', '00100000011110', '10000111111011', '11011111100001'}"
3325,8.35559953407348,"{'11000011001011', '11010011000011', '00111100110100', '00101100111100'}"
3326,8.426452911056895,"{'11100100011001', '10011000100111', '00011011100110', '01100111011000'}"
3327,8.42717354229452,"{'01100100101000', '11101011011001', '10011011010111', '00010100100110'}"
3328,7.778941814858104,"{'11100000100110', '01100100000111', '10011011111000', '00011111011001'}"
3329,7.92844589093272,"{'10110010010000', '00001001001101', '11110110110010', '01001101101111'}"
3330,7.591961984685234,"{'10111111011010', '01000000100101', '10100100000010', '01011011111101'}"
3331,8.342949846692301,"{'00110101000111', '11100010101100', '00011101010011', '11001010111000'}"
3332,8.033645157279743,"{'00100011011110', '10000100111011', '11011100100001', '01111011000100'}"
3333,6.2262736499125335,"{'11111111010100', '11010100000000', '00101011111111', '00000000101011'}"
3334,8.517090188187048,"{'10001100010011', '01110011101100', '00110111001110', '11001000110001'}"
3335,8.595487991047985,"{'00111001101100', '11001001100011', '00110110011100', '11000110010011'}"
3336,8.406056859331585,"{'10000100101010', '10101011011110', '01111011010101', '01010100100001'}"
3337,8.427784787229818,"{'10011101000010', '01000010111001', '10111101000110', '01100010111101'}"
3338,8.430220811892642,"{'01111010010010', '10110110100001', '10000101101101', '01001001011110'}"
3339,5.628165998265008,"{'11111101000000', '00000010111111'}"
3340,8.930220720758145,"{'01010111001101', '10101000110010', '01001100010101', '10110011101010'}"
3341,8.127587472316605,"{'10110110000011', '11000001101101', '00111110010010', '01001001111100'}"
3342,8.51287933336097,"{'11000110100100', '00111001011011', '00100101100011', '11011010011100'}"
3343,7.32932389944954,"{'00100000011011', '11011111100100', '11011000000100', '00100111111011'}"
3344,7.943934150540991,"{'01100000010101', '01010111111001', '10101000000110', '10011111101010'}"
3345,8.370520093357545,"{'10111000111011', '11011100011101', '00100011100010', '01000111000100'}"
3346,8.358893350123132,"{'10000100101001', '01111011010110', '10010100100001', '01101011011110'}"
3347,5.306592567124273,"{'01000000000001', '01111111111101', '10111111111110', '10000000000010'}"
3348,8.834071577641883,"{'01001101010100', '00101010110010', '10110010101011', '11010101001101'}"
3349,8.543046540640303,"{'10111011001011', '00101100100010', '01000100110100', '11010011011101'}"
3350,7.9277047832369725,"{'00010111100011', '11000111101000', '00111000010111', '11101000011100'}"
3351,8.989724354761119,"{'01001101010010', '10110010101101', '01001010110010', '10110101001101'}"
3352,7.793916019352974,"{'11100001101000', '11101001111000', '00011110010111', '00010110000111'}"
3353,7.910753850556262,"{'00111101000011', '11000010111100'}"
3354,8.851495006357418,"{'10011010010011', '11001001011001', '01100101101100', '00110110100110'}"
3355,8.433459854133467,"{'01110100111011', '00100011010001', '10001011000100', '11011100101110'}"
3356,8.166577807452088,"{'00011011101101', '10110111011000', '01001000100111', '11100100010010'}"
3357,8.137247321966626,"{'01101111101010', '01010111110110', '10010000010101', '10101000001001'}"
3358,8.660595866175484,"{'01100011110010', '10110000111001', '01001111000110', '10011100001101'}"
3359,7.650125131727393,"{'11110011100111', '11100111001111', '00001100011000', '00011000110000'}"
3360,7.237487745990449,"{'11111100110100', '11010011000000', '00000011001011', '00101100111111'}"
3361,8.219493755471758,"{'11000010011101', '01000110111100', '10111001000011', '00111101100010'}"
3362,8.65002342744657,"{'01010110011110', '01111001101010', '10101001100001', '10000110010101'}"
3363,8.117579617910803,"{'10111101101011', '11010110111101', '00101001000010', '01000010010100'}"
3364,6.304616168120825,"{'00011111011111', '11100000100000', '11111011111000', '00000100000111'}"
3365,8.433990029932064,"{'11010100010100', '11010111010100', '00101000101011', '00101011101011'}"
3366,6.976144460008042,"{'11000001111110', '10000001111100', '01111110000011', '00111110000001'}"
3367,8.056584790864116,"{'11100111000010', '10111100011000', '00011000111101', '01000011100111'}"
3368,8.072958669524304,"{'10110010001000', '00010001001101', '01001101110111', '11101110110010'}"
3369,7.6541430199338025,"{'00001011101110', '10001000101111', '11110100010001', '01110111010000'}"
3370,8.484638682077067,"{'01001111010100', '00101011110010', '11010100001101', '10110000101011'}"
3371,7.679875347636734,"{'01100000010100', '00101000000110', '11010111111001', '10011111101011'}"
3372,8.70136372860598,"{'01001101011011', '11011010110010', '10110010100100', '00100101001101'}"
3373,8.412951146883742,"{'10010011011110', '01101100100001', '10000100110110', '01111011001001'}"
3374,7.985234087241626,"{'10100111111010', '01011000000101', '10100000011010', '01011111100101'}"
3375,7.375426341659933,"{'01010111000000', '10101000111111', '11111100010101', '00000011101010'}"
3376,8.028804095994134,"{'10110101111100', '00111110101101', '01001010000011', '11000001010010'}"
3377,8.179949515418144,"{'10100100000110', '01100000100101', '01011011111001', '10011111011010'}"
3378,7.712770933219723,"{'01011110110000', '11110010000101', '00001101111010', '10100001001111'}"
3379,7.019164368395751,"{'11001111100000', '00000111110011', '11111000001100', '00110000011111'}"
3380,7.870865518975139,"{'10110100001111', '01001011110000', '00001111010010', '11110000101101'}"
3381,8.477276290559942,"{'01001010100001', '10000101010010', '10110101011110', '01111010101101'}"
3382,8.53650236857532,"{'10010011110110', '01101111001001', '10010000110110', '01101100001001'}"
3383,8.454948039841508,"{'01010001011000', '11100101110101', '10101110100111', '00011010001010'}"
3384,8.365859037470486,"{'01001001010111', '10110110101000', '00010101101101', '11101010010010'}"
3385,8.85091396794466,"{'01100100101100', '10011011010011', '00110100100110', '11001011011001'}"
3386,8.157235026789845,"{'10110010101111', '01001101010000', '11110101001101', '00001010110010'}"
3387,7.605901922814637,"{'01010010000001', '10101101111110', '01111110110101', '10000001001010'}"
3388,7.739675715646717,"{'11111000101101', '10110100011111', '00000111010010', '01001011100000'}"
3389,7.3011529276141225,"{'00100000101000', '11011111010111', '11101011111011', '00010100000100'}"
3390,6.563728538450128,"{'10100000000100', '01011111111011', '00100000000101', '11011111111010'}"
3391,7.861494681941819,"{'00101001101111', '00001001101011', '11110110010100', '11010110010000'}"
3392,7.791665933720374,"{'10101111110001', '01110000001010', '01010000001110', '10001111110101'}"
3393,8.545027753055251,"{'11010111001100', '11001100010100', '00101000110011', '00110011101011'}"
3394,8.001254563720055,"{'01111001000111', '11100010011110', '10000110111000', '00011101100001'}"
3395,8.814883218035753,"{'00100110011001', '10011001100100', '01100110011011', '11011001100110'}"
3396,8.88807484849326,"{'01100010100101', '01011010111001', '10011101011010', '10100101000110'}"
3397,8.796458871120468,"{'10001011000110', '10011100101110', '01100011010001', '01110100111001'}"
3398,8.143428613184373,"{'11100100111101', '10111100100111', '00011011000010', '01000011011000'}"
3399,7.7052250091955115,"{'11111000100110', '00000111011001', '01100100011111', '10011011100000'}"
3400,4.586799525597058,"{'11100000000000', '11111111111000', '00000000000111', '00011111111111'}"
3401,8.954078610825128,"{'10110001011010', '01001110100101', '01011010001101', '10100101110010'}"
3402,8.495845320696265,"{'01010000110001', '10101111001110', '01110011110101', '10001100001010'}"
3403,8.929990140840719,"{'10011010010010', '01001001011001', '10110110100110', '01100101101101'}"
3404,7.623533549267393,"{'10000001100010', '01000110000001', '10111001111110', '01111110011101'}"
3405,7.901603372561871,"{'10101100010000', '11110111001010', '01010011101111', '00001000110101'}"
3406,8.809558910177305,"{'10010011010100', '00101011001001', '01101100101011', '11010100110110'}"
3407,8.578270927341322,"{'10011101011011', '00100101000110', '01100010100100', '11011010111001'}"
3408,8.254930887880613,"{'11000111101101', '10110111100011', '00111000010010', '01001000011100'}"
3409,8.817477033564188,"{'10010101001011', '00101101010110', '11010010101001', '01101010110100'}"
3410,8.938159009392594,"{'01011000101001', '10010100011010', '01101011100101', '10100111010110'}"
3411,6.954181004086504,"{'00001000001001', '11110111110110', '10010000010000', '01101111101111'}"
3412,8.165576253315137,"{'10101010101111', '11110101010101', '00001010101010', '01010101010000'}"
3413,7.569345451470236,"{'11000000101100', '00110100000011', '00111111010011', '11001011111100'}"
3414,8.821734437939948,"{'01100010010101', '01010110111001', '10011101101010', '10101001000110'}"
3415,8.786467423747482,"{'10010101101011', '00101001010110', '01101010010100', '11010110101001'}"
3416,6.939286435616081,"{'00110000111111', '00000011110011', '11001111000000', '11111100001100'}"
3417,8.248358564561435,"{'01000011100011', '00111000111101', '11000111000010', '10111100011100'}"
3418,8.527862388006294,"{'11101010101010', '00010101010101', '01010101010111', '10101010101000'}"
3419,8.724681964196753,"{'10001101100010', '01110010011101', '01000110110001', '10111001001110'}"
3420,7.312494320588334,"{'01000000111100', '00111100000010', '11000011111101', '10111111000011'}"
3421,7.6794201656497965,"{'01111100100001', '10000011011110', '01111011000001', '10000100111110'}"
3422,8.861397985975007,"{'00110101101010', '11001010010101', '01010110101100', '10101001010011'}"
3423,8.904165420011893,"{'00110010100110', '10011010110011', '01100101001100', '11001101011001'}"
3424,7.022479666548227,"{'11011111010000', '00100000101111', '11110100000100', '00001011111011'}"
3425,8.756659510798439,"{'01101000101100', '11001011101001', '00110100010110', '10010111010011'}"
3426,8.127898373442529,"{'00011110110010', '10110010000111', '01001101111000', '11100001001101'}"
3427,8.775922014014267,"{'01010001010010', '10101110101101', '10110101110101', '01001010001010'}"
3428,8.719337752638175,"{'10100101110100', '01011010001011', '11010001011010', '00101110100101'}"
3429,7.843644293465079,"{'01111011100001', '01111000100001', '10000100011110', '10000111011110'}"
3430,8.706451031486722,"{'00110101101101', '01001001010011', '11001010010010', '10110110101100'}"
3431,7.952440387522646,"{'10000011110010', '10110000111110', '01111100001101', '01001111000001'}"
3432,7.090416980013367,"{'11111011101100', '00110111011111', '00000100010011', '11001000100000'}"
3433,8.163516937587179,"{'01011001010000', '10100110101111', '00001010011010', '11110101100101'}"
3434,7.677301641542246,"{'11100000101011', '11010100000111', '00011111010100', '00101011111000'}"
3435,8.33361060907497,"{'00010010101101', '11101101010010', '01001010110111', '10110101001000'}"
3436,8.176446412800544,"{'00110000010101', '11001111101010', '01010111110011', '10101000001100'}"
3437,8.918903421399111,"{'10010010011010', '10100110110110', '01011001001001', '01101101100101'}"
3438,7.7294791045808005,"{'00001100010001', '11110011101110', '01110111001111', '10001000110000'}"
3439,8.483582098115424,"{'00111000011001', '10011000011100', '11000111100110', '01100111100011'}"
3440,8.51226676261412,"{'00110001110100', '11010001110011', '00101110001100', '11001110001011'}"
3441,7.824049827019674,"{'10110000001100', '11001111110010', '01001111110011', '00110000001101'}"
3442,8.5357400682372,"{'01111010101001', '10010101011110', '10000101010110', '01101010100001'}"
3443,6.7045251368031185,"{'11011001111111', '00100110000000', '11111110011011', '00000001100100'}"
3444,8.608779003524248,"{'00100110110011', '11011001001100', '00110010011011', '11001101100100'}"
3445,7.871596940098841,"{'01001011111011', '00100000101101', '11011111010010', '10110100000100'}"
3446,7.9591928402561685,"{'00101000001110', '11010111110001', '10001111101011', '01110000010100'}"
3447,7.788345879302827,"{'00101110010000', '11010001101111', '11110110001011', '00001001110100'}"
3448,7.383723183109417,"{'11100011110000', '11110000111000', '00001111000111', '00011100001111'}"
3449,7.938780169076377,"{'01100111111010', '01011111100110', '10011000000101', '10100000011001'}"
3450,8.036901870200197,"{'00010111100010', '10111000010111', '01000111101000', '11101000011101'}"
3451,7.3522626437025895,"{'01111001111110', '01111110011110', '10000001100001', '10000110000001'}"
3452,8.256536123477414,"{'00010110100011', '00111010010111', '11101001011100', '11000101101000'}"
3453,8.118491590757833,"{'00111110101001', '10010101111100', '11000001010110', '01101010000011'}"
3454,7.682579001013558,"{'00011001010000', '11110101100111', '11100110101111', '00001010011000'}"
3455,8.455233391637446,"{'01111000111001', '01100011100001', '10011100011110', '10000111000110'}"
3456,8.033077463510075,"{'00100101001000', '11101101011011', '11011010110111', '00010010100100'}"
3457,8.78556976891737,"{'01001111001010', '10110000110101', '10101100001101', '01010011110010'}"
3458,7.69178347991959,"{'10001111101000', '11101000001110', '01110000010111', '00010111110001'}"
3459,8.581131378910559,"{'01101011101100', '11001000101001', '10010100010011', '00110111010110'}"
3460,8.250677957008456,"{'10100111110110', '01101111100101', '10010000011010', '01011000001001'}"
3461,7.612903153289274,"{'00100000011010', '10100111111011', '01011000000100', '11011111100101'}"
3462,8.549765445581997,"{'11011101001101', '01001101000100', '00100010110010', '10110010111011'}"
3463,8.794338145051865,"{'10011100101011', '01100011010100', '11010100111001', '00101011000110'}"
3464,8.894477956512926,"{'00101100101010', '10101011001011', '01010100110100', '11010011010101'}"
3465,6.702962772794025,"{'00110000000011', '11000000001100', '00111111110011', '11001111111100'}"
3466,8.26002932900266,"{'01001001111011', '00100001101101', '11011110010010', '10110110000100'}"
3467,8.334249745124595,"{'10000101101011', '11010110100001', '01111010010100', '00101001011110'}"
3468,8.826335865421806,"{'10100111100101', '01011000011010'}"
3469,8.864310781710515,"{'01011101011001', '01100101000101', '10011010111010', '10100010100110'}"
3470,8.518199367386892,"{'00101100001010', '10101111001011', '11010011110101', '01010000110100'}"
3471,7.189333997250933,"{'00000110111100', '00111101100000', '11000010011111', '11111001000011'}"
3472,7.036655089959238,"{'00001111110001', '10001111110000', '01110000001111', '11110000001110'}"
3473,8.358414963993896,"{'11101001010011', '00110101101000', '11001010010111', '00010110101100'}"
3474,8.434133241218476,"{'01110010011000', '10001101100111', '00011001001110', '11100110110001'}"
3475,8.733531414876076,"{'11010011010011', '00101100101100', '11001011001011', '00110100110100'}"
3476,6.075837261316273,"{'11110001111111', '00001110000000', '00000001110000', '11111110001111'}"
3477,8.555281429116494,"{'01110111001001', '01101100010001', '10001000110110', '10010011101110'}"
3478,8.35512126508456,"{'10010001100001', '10000110001001', '01111001110110', '01101110011110'}"
3479,8.163353615354524,"{'11110011000110', '10011100110000', '00001100111001', '01100011001111'}"
3480,8.380557624998131,"{'10000111001011', '01111000110100', '11010011100001', '00101100011110'}"
3481,8.599563131557284,"{'01011100100100', '10100011011011', '00100100111010', '11011011000101'}"
3482,6.918667230307733,"{'00010000001011', '11101111110100', '11010000001000', '00101111110111'}"
3483,8.74853866558644,"{'10110110001110', '10001110010010', '01110001101101', '01001001110001'}"
3484,8.235965699529796,"{'01101110101000', '11101010001001', '10010001010111', '00010101110110'}"
3485,7.267804625229843,"{'11110001110000', '00001110001111'}"
3486,8.596499796120002,"{'00111100101010', '01010100111100', '11000011010101', '10101011000011'}"
3487,7.746103720569716,"{'11001011110111', '11101111010011', '00110100001000', '00010000101100'}"
3488,8.419572932490814,"{'10100010001100', '00110001000101', '11001110111010', '01011101110011'}"
3489,7.721200780258896,"{'01001000000110', '10110111111001', '10011111101101', '01100000010010'}"
3490,8.29697089995482,"{'11100101101110', '10001001011000', '00011010010001', '01110110100111'}"
3491,8.008581891197757,"{'00111100011110', '01111000111100', '10000111000011', '11000011100001'}"
3492,7.151242335699026,"{'00100001111110', '11011110000001', '10000001111011', '01111110000100'}"
3493,8.447570402408513,"{'01100001110100', '10011110001011', '00101110000110', '11010001111001'}"
3494,5.637434352982752,"{'00010000000001', '11101111111110', '01111111110111', '10000000001000'}"
3495,7.749359470628555,"{'10010011100000', '01101100011111', '00000111001001', '11111000110110'}"
3496,7.367753620123496,"{'11000100001000', '00111011110111', '00010000100011', '11101111011100'}"
3497,7.498354045988545,"{'11011111101010', '01010111111011', '00100000010101', '10101000000100'}"
3498,8.14931150753906,"{'01001111101101', '10110111110010', '01001000001101', '10110000010010'}"
3499,7.321901554012975,"{'00011011111011', '00100000100111', '11011111011000', '11100100000100'}"
3500,8.195288584626685,"{'10111101011101', '01000010100010', '10111010111101', '01000101000010'}"
3501,7.988237096224174,"{'00010101000100', '11011101010111', '11101010111011', '00100010101000'}"
3502,8.626441205585689,"{'11001001001110', '00110110110001', '10001101101100', '01110010010011'}"
3503,7.068456843343079,"{'00001000011000', '00011000010000', '11100111101111', '11110111100111'}"
3504,8.194805527841464,"{'01001111000111', '10110000111000', '00011100001101', '11100011110010'}"
3505,8.166661538674143,"{'10111101100011', '00111001000010', '11000110111101', '01000010011100'}"
3506,8.509706947060526,"{'01101110000101', '01011110001001', '10100001110110', '10010001111010'}"
3507,8.349011345269394,"{'11100010111010', '10100010111000', '00011101000101', '01011101000111'}"
3508,8.04460492324706,"{'10011111100101', '10100111111001', '01100000011010', '01011000000110'}"
3509,6.998506341467879,"{'00000001100110', '10011001111111', '11111110011001', '01100110000000'}"
3510,6.323823310659691,"{'10000000001110', '01111111110001', '01110000000001', '10001111111110'}"
3511,8.892868465460676,"{'00110101001101', '01001101010011', '10110010101100', '11001010110010'}"
3512,8.294739547473274,"{'01110011011110', '10000100110001', '01111011001110', '10001100100001'}"
3513,7.866203424736416,"{'01101000000101', '10010111111010', '01011111101001', '10100000010110'}"
3514,8.313975541833294,"{'00010101010001', '10001010101000', '01110101010111', '11101010101110'}"
3515,8.639059422004554,"{'00011010100110', '11100101011001', '01100101011000', '10011010100111'}"
3516,6.984765374308429,"{'00000101111011', '11011110100000', '00100001011111', '11111010000100'}"
3517,7.028460419957156,"{'11101111010000', '00010000101111', '00001011110111', '11110100001000'}"
3518,8.535095837141839,"{'01001100111100', '11000011001101', '10110011000011', '00111100110010'}"
3519,8.61789966874246,"{'10101110101110', '10001010001010', '01110101110101', '01010001010001'}"
3520,7.574080780394159,"{'11110111010100', '00001000101011', '11010100010000', '00101011101111'}"
3521,7.120375265690502,"{'11010111000000', '00101000111111', '00000011101011', '11111100010100'}"
3522,8.440608350573807,"{'10001111001100', '00110011110001', '11001100001110', '01110000110011'}"
3523,7.106588834016531,"{'01111100010000', '00001000111110', '10000011101111', '11110111000001'}"
3524,5.945062397579236,"{'11111111001000', '00000000110111', '00010011111111', '11101100000000'}"
3525,7.972809234839969,"{'11101100111101', '01000011001000', '10111100110111', '00010011000010'}"
3526,8.2742405084193,"{'00010101101011', '11101010010100', '11010110101000', '00101001010111'}"
3527,7.8195328569285785,"{'00010011111001', '01100000110111', '11101100000110', '10011111001000'}"
3528,8.19954065744089,"{'00101111100101', '01011000001011', '10100111110100', '11010000011010'}"
3529,8.27621003232576,"{'00100011100011', '11011100011100', '11000111000100', '00111000111011'}"
3530,6.658645558985082,"{'00111111110110', '01101111111100', '10010000000011', '11000000001001'}"
3531,7.44072764649196,"{'01000001111101', '10111110000010'}"
3532,8.61311022688871,"{'11000100111001', '01100011011100', '10011100100011', '00111011000110'}"
3533,8.646860502129822,"{'11000110101100', '00110101100011', '11001010011100', '00111001010011'}"
3534,8.75735482214344,"{'01000111010110', '01101011100010', '10111000101001', '10010100011101'}"
3535,7.968904969284843,"{'00011101110100', '11100010001011', '11010001000111', '00101110111000'}"
3536,8.80341030946484,"{'00101100011001', '11010011100110', '01100111001011', '10011000110100'}"
3537,7.819542003547433,"{'11101011101000', '11101000101000', '00010100010111', '00010111010111'}"
3538,8.13122672064748,"{'10110101000001', '01001010111110', '10000010101101', '01111101010010'}"
3539,8.29565578980464,"{'00101101000011', '11000010110100', '11010010111100', '00111101001011'}"
3540,7.688238261691124,"{'10001000001001', '10010000010001', '01110111110110', '01101111101110'}"
3541,8.40507557075777,"{'10100001011101', '01011110100010', '01000101111010', '10111010000101'}"
3542,7.309296679563612,"{'00100100010000', '00001000100100', '11011011101111', '11110111011011'}"
3543,8.090297258727949,"{'01000110000100', '00100001100010', '10111001111011', '11011110011101'}"
3544,8.290385140599911,"{'00110110101000', '11001001010111', '00010101101100', '11101010010011'}"
3545,7.442191833349241,"{'11101110111000', '11100010001000', '00010001000111', '00011101110111'}"
3546,7.9231651447928,"{'00101111011100', '11000100001011', '00111011110100', '11010000100011'}"
3547,8.142771302428113,"{'01101011010000', '11110100101001', '10010100101111', '00001011010110'}"
3548,6.264070431925785,"{'01011011111111', '00000000100101', '10100100000000', '11111111011010'}"
3549,7.561792369715311,"{'10000010110111', '01111101001000', '11101101000001', '00010010111110'}"
3550,6.683879171444836,"{'01111111100011', '10000000011100', '11000111111110', '00111000000001'}"
3551,7.708742778371715,"{'01111000110000', '10000111001111', '00001100011110', '11110011100001'}"
3552,8.650117007812323,"{'01111001011010', '10000110100101', '01011010011110', '10100101100001'}"
3553,8.360249559128274,"{'11000110011110', '00111001100001', '01111001100011', '10000110011100'}"
3554,8.45317486575269,"{'01010111011101', '10101000100010', '10111011101010', '01000100010101'}"
3555,8.034149768777178,"{'00101001001000', '00010010010100', '11010110110111', '11101101101011'}"
3556,8.121720025206175,"{'11110010110011', '00001101001100', '00110010110000', '11001101001111'}"
3557,7.634606638842752,"{'00110000001100', '11001111110011'}"
3558,8.688051701582285,"{'00101001001010', '01010010010100', '11010110110101', '10101101101011'}"
3559,7.976379782511348,"{'00110101110000', '00001110101100', '11001010001111', '11110001010011'}"
3560,6.65934067700634,"{'01011111110111', '10100000001000', '00010000000101', '11101111111010'}"
3561,8.057329743420478,"{'00010110100001', '10000101101000', '01111010010111', '11101001011110'}"
3562,7.591305683076056,"{'00000101010011', '00110101011111', '11111010101100', '11001010100000'}"
3563,7.492315246908117,"{'10000001001100', '01111110110011', '11001101111110', '00110010000001'}"
3564,7.263027599277694,"{'00110111110000', '00001111101100', '11110000010011', '11001000001111'}"
3565,8.698780152872505,"{'01100001011010', '10100101111001', '10011110100101', '01011010000110'}"
3566,7.497782023248302,"{'00110001011111', '00000101110011', '11111010001100', '11001110100000'}"
3567,8.295969517072953,"{'00101101011110', '11010010100001', '10000101001011', '01111010110100'}"
3568,7.875755397427555,"{'00111010000010', '11000101111101', '01000001011100', '10111110100011'}"
3569,8.511600065206745,"{'00110110110100', '00101101101100', '11001001001011', '11010010010011'}"
3570,7.564995329728514,"{'10011000000100', '11011111100110', '01100111111011', '00100000011001'}"
3571,8.619449769847812,"{'10001110001001', '10010001110001', '01101110001110', '01110001110110'}"
3572,8.526752798971511,"{'01101010010111', '11101001010110', '00010110101001', '10010101101000'}"
3573,7.359524130969665,"{'00111011111011', '00100000100011', '11000100000100', '11011111011100'}"
3574,6.741996491209781,"{'00000001110001', '10001110000000', '11111110001110', '01110001111111'}"
3575,8.836617192467944,"{'01110001011001', '01100101110001', '10001110100110', '10011010001110'}"
3576,8.108477153367351,"{'10101001010000', '01010110101111', '00001010010101', '11110101101010'}"
3577,7.830437274789601,"{'10000110000100', '11011110011110', '00100001100001', '01111001111011'}"
3578,8.592917950198123,"{'01110110010011', '00110110010001', '11001001101110', '10001001101100'}"
3579,8.50594169283507,"{'01101011100001', '10000111010110', '10010100011110', '01111000101001'}"
3580,8.300508990914324,"{'11100110001011', '00011001110100', '11010001100111', '00101110011000'}"
3581,8.786566386873602,"{'10010101011101', '01000101010110', '10111010101001', '01101010100010'}"
3582,8.354312851013216,"{'01101000001101', '01001111101001', '10010111110010', '10110000010110'}"
3583,8.526969974335795,"{'01010000110011', '10101111001100', '11001100001010', '00110011110101'}"
3584,8.078625553114458,"{'10001001111011', '00100001101110', '01110110000100', '11011110010001'}"
3585,9.100906246371814,"{'01011001101010', '10101001100101', '10100110010101', '01010110011010'}"
3586,8.632496880529928,"{'00110101101100', '11001001010011', '00110110101100', '11001010010011'}"
3587,7.927910825915744,"{'00100100111110', '01111100100100', '10000011011011', '11011011000001'}"
3588,8.186085279045612,"{'00110111100100', '11001000011011', '11011000010011', '00100111101100'}"
3589,7.695493220238332,"{'01111001111100', '00111110011110', '11000001100001', '10000110000011'}"
3590,7.998305446270033,"{'01010011111000', '11100000110101', '10101100000111', '00011111001010'}"
3591,8.594109239771784,"{'11001001001100', '11001101101100', '00110010010011', '00110110110011'}"
3592,7.285423398186198,"{'01100000001011', '10011111110100', '00101111111001', '11010000000110'}"
3593,7.159750069343833,"{'11011000000010', '00100111111101', '01000000011011', '10111111100100'}"
3594,8.15925608243578,"{'11011001000010', '00100110111101', '01000010011011', '10111101100100'}"
3595,7.960216061799171,"{'10111011000001', '01000100111110', '01111100100010', '10000011011101'}"
3596,7.751511921439189,"{'00010110000010', '11101001111101', '10111110010111', '01000001101000'}"
3597,8.042571140468574,"{'11101101101100', '00110110110111', '11001001001000', '00010010010011'}"
3598,8.544568214553923,"{'10001110011100', '01110001100011', '00111001110001', '11000110001110'}"
3599,8.685190911441277,"{'00101101010011', '00110101001011', '11001010110100', '11010010101100'}"
3600,6.984357553888938,"{'10010000001111', '01101111110000', '00001111110110', '11110000001001'}"
3601,6.191588880823171,"{'00011110000000', '11111110000111', '11100001111111', '00000001111000'}"
3602,5.976801417885511,"{'10111111111000', '11100000000010', '00011111111101', '01000000000111'}"
3603,7.716128436287889,"{'01111010001000', '10000101110111', '00010001011110', '11101110100001'}"
3604,8.004038275905822,"{'00011011110001', '01110000100111', '10001111011000', '11100100001110'}"
3605,6.101036030433306,"{'00001001000000', '11111101101111', '11110110111111', '00000010010000'}"
3606,8.833576468790653,"{'10100111001110', '01110011100101', '10001100011010', '01011000110001'}"
3607,6.146580873802648,"{'11000000111111', '00111111000000', '11111100000011', '00000011111100'}"
3608,6.454587033527705,"{'00000001011000', '11100101111111', '00011010000000', '11111110100111'}"
3609,8.797715465408281,"{'01011100110001', '10001100111010', '10100011001110', '01110011000101'}"
3610,8.327493393049114,"{'00010110110011', '00110010010111', '11101001001100', '11001101101000'}"
3611,8.137469591820944,"{'00100100001010', '10101111011011', '01010000100100', '11011011110101'}"
3612,8.537570352935631,"{'01110001000110', '10001110111001', '01100010001110', '10011101110001'}"
3613,8.631390784880967,"{'10010010001010', '01010001001001', '10101110110110', '01101101110101'}"
3614,6.2136380106216125,"{'00000010001111', '11110001000000', '11111101110000', '00001110111111'}"
3615,7.891714285024797,"{'01101111010111', '10010000101000', '00010100001001', '11101011110110'}"
3616,7.79270761673966,"{'11001000001011', '11010000010011', '00101111101100', '00110111110100'}"
3617,7.348196568547035,"{'00001111011000', '11110000100111', '00011011110000', '11100100001111'}"
3618,8.750758995170203,"{'10011101001011', '00101101000110', '01100010110100', '11010010111001'}"
3619,8.808334548952896,"{'01100010110001', '01110010111001', '10001101000110', '10011101001110'}"
3620,7.987631688864203,"{'11100111100011', '11000111100111', '00011000011100', '00111000011000'}"
3621,8.745964969113096,"{'01100111100110', '10011000011001'}"
3622,7.965356076871773,"{'01101110111100', '11000010001001', '00111101110110', '10010001000011'}"
3623,7.8375704540909785,"{'01101011111000', '11100000101001', '10010100000111', '00011111010110'}"
3624,8.410412620288689,"{'10001111001110', '01110011110001', '01110000110001', '10001100001110'}"
3625,8.472627427157132,"{'10000110110001', '10001101100001', '01111001001110', '01110010011110'}"
3626,8.408959988677438,"{'01100001111001', '10011110000110'}"
3627,8.852702157479982,"{'10111001001101', '01001101100010', '10110010011101', '01000110110010'}"
3628,8.655728528693725,"{'01101110110010', '10110010001001', '10010001001101', '01001101110110'}"
3629,6.2910419008692955,"{'00001111000000', '11111100001111', '11110000111111', '00000011110000'}"
3630,8.09689494378046,"{'11000011101110', '00111100010001', '01110111000011', '10001000111100'}"
3631,7.1580622735770225,"{'11000100100000', '00111011011111', '11111011011100', '00000100100011'}"
3632,8.510087073231459,"{'11001110011100', '11000110001100', '00110001100011', '00111001110011'}"
3633,6.058883527531336,"{'11000000001000', '00111111110111', '11101111111100', '00010000000011'}"
3634,7.527661785769832,"{'00000101100100', '00100110100000', '11011001011111', '11111010011011'}"
3635,8.59487042461709,"{'10001110110001', '10001101110001', '01110010001110', '01110001001110'}"
3636,7.674638464771311,"{'11010101100000', '11111001010100', '00000110101011', '00101010011111'}"
3637,6.5227793237042,"{'00011001111111', '11100110000000', '11111110011000', '00000001100111'}"
3638,8.678192096460712,"{'01101100011100', '10010011100011', '11000111001001', '00111000110110'}"
3639,8.165167196558912,"{'11000010100010', '00111101011101', '01000101000011', '10111010111100'}"
3640,8.920165415215882,"{'10101101001110', '01010010110001', '01110010110101', '10001101001010'}"
3641,8.793198413529533,"{'00110011000101', '11001100111010', '01011100110011', '10100011001100'}"
3642,8.67157425849021,"{'01001011100100', '00100111010010', '11011000101101', '10110100011011'}"
3643,7.735703316399476,"{'00011111011010', '11100000100101', '01011011111000', '10100100000111'}"
3644,8.228197691774769,"{'00100100001101', '10110000100100', '11011011110010', '01001111011011'}"
3645,8.218486791006002,"{'00111011101101', '10110111011100', '01001000100011', '11000100010010'}"
3646,8.094475355446184,"{'11011100111101', '01000011000100', '10111100111011', '00100011000010'}"
3647,9.047472760241682,"{'01100101001101', '10011010110010', '10110010100110', '01001101011001'}"
3648,7.3515743855751445,"{'01001000001111', '10110111110000', '11110000010010', '00001111101101'}"
3649,8.163471622333068,"{'01111101011001', '01100101000001', '10011010111110', '10000010100110'}"
3650,8.597529182420924,"{'01100100001101', '01001111011001', '10011011110010', '10110000100110'}"
3651,7.985886082513669,"{'00001110010100', '11010110001111', '00101001110000', '11110001101011'}"
3652,8.454729014870015,"{'11000011101001', '01101000111100', '10010111000011', '00111100010110'}"
3653,8.673826911846149,"{'00100110010010', '10110110011011', '01001001100100', '11011001101101'}"
3654,6.79188370649973,"{'11111101010111', '00010101000000', '00000010101000', '11101010111111'}"
3655,8.36714941645425,"{'01110100100111', '10001011011000', '11100100101110', '00011011010001'}"
3656,8.48850121975903,"{'00100101011101', '10111010100100', '11011010100010', '01000101011011'}"
3657,7.966005822455006,"{'10111001111100', '11000001100010', '00111110011101', '01000110000011'}"
3658,7.529006819050531,"{'11000000101110', '10001011111100', '00111111010001', '01110100000011'}"
3659,8.311455099509509,"{'01111010111010', '10100010100001', '10000101000101', '01011101011110'}"
3660,6.576235845572229,"{'01010011111111', '00000000110101', '10101100000000', '11111111001010'}"
3661,8.47785441491397,"{'10101011010111', '01010100101000', '00010100101010', '11101011010101'}"
3662,8.121169957951352,"{'00010100010010', '10110111010111', '01001000101000', '11101011101101'}"
3663,8.902465169784493,"{'10101101000101', '01010010111010', '10100010110101', '01011101001010'}"
3664,7.675135276321764,"{'01000000110011', '00110011111101', '11001100000010', '10111111001100'}"
3665,8.953963229349338,"{'10101100111010', '01011100110101', '01010011000101', '10100011001010'}"
3666,6.740612455847958,"{'11001111111101', '10111111110011', '00110000000010', '01000000001100'}"
3667,8.598651313396566,"{'01001101110100', '00101110110010', '11010001001101', '10110010001011'}"
3668,8.09287256237064,"{'11001000100111', '11100100010011', '00011011101100', '00110111011000'}"
3669,7.767679459407348,"{'01011111001000', '10100000110111', '00010011111010', '11101100000101'}"
3670,6.9786650156164445,"{'11011111101000', '11101000000100', '00010111111011', '00100000010111'}"
3671,8.520244460162125,"{'11001111010101', '00110000101010', '01010100001100', '10101011110011'}"
3672,8.024811058914722,"{'00111100101000', '11000011010111', '11101011000011', '00010100111100'}"
3673,8.031856830300207,"{'11011100010111', '00010111000100', '11101000111011', '00100011101000'}"
3674,7.416961970156054,"{'10011111101000', '01100000010111', '11101000000110', '00010111111001'}"
3675,5.635570625167748,"{'10000100000000', '00000000100001', '11111111011110', '01111011111111'}"
3676,7.772576876498023,"{'11110000110100', '00001111001011', '00101100001111', '11010011110000'}"
3677,7.521721142440575,"{'10000010010111', '01111101101000', '00010110111110', '11101001000001'}"
3678,8.338501011158641,"{'11000010111010', '10100010111100', '01011101000011', '00111101000101'}"
3679,6.2775228132799015,"{'11101111111011', '00010000000100', '00100000001000', '11011111110111'}"
3680,7.155081255087376,"{'00000100111100', '11000011011111', '00111100100000', '11111011000011'}"
3681,8.289806333556335,"{'11010101000111', '11100010101011', '00101010111000', '00011101010100'}"
3682,7.921043615879117,"{'01111110010101', '10000001101010', '01010110000001', '10101001111110'}"
3683,7.313836938296021,"{'00000010101001', '11111101010110', '01101010111111', '10010101000000'}"
3684,8.368408360347065,"{'11011011100010', '00100100011101', '01000111011011', '10111000100100'}"
3685,8.917387498050022,"{'01011000111010', '10100011100101', '01011100011010', '10100111000101'}"
3686,8.440686955257911,"{'11101100110010', '10110011001000', '00010011001101', '01001100110111'}"
3687,7.833205210910798,"{'11011000101111', '11110100011011', '00001011100100', '00100111010000'}"
3688,8.870724085482639,"{'01010001010110', '01101010001010', '10101110101001', '10010101110101'}"
3689,8.495493867045404,"{'00111101010101', '01010101000011', '10101010111100', '11000010101010'}"
3690,7.343163420321309,"{'11110111000111', '00011100010000', '11100011101111', '00001000111000'}"
3691,8.298045301698803,"{'11010100010001', '10001000101011', '01110111010100', '00101011101110'}"
3692,8.915232413996327,"{'01011001010011', '10100110101100', '11001010011010', '00110101100101'}"
3693,8.405914571258403,"{'01100010001011', '11010001000110', '10011101110100', '00101110111001'}"
3694,8.618133863770423,"{'01011110001010', '10100001110101', '01010001111010', '10101110000101'}"
3695,8.75645296132841,"{'01101110010010', '10010001101101', '10110110001001', '01001001110110'}"
3696,6.432409303775469,"{'01000000000110', '10111111111001', '01100000000010', '10011111111101'}"
3697,7.6817245631051145,"{'00001011011000', '11100100101111', '00011011010000', '11110100100111'}"
3698,8.979872088900962,"{'10110010010110', '01101001001101', '01001101101001', '10010110110010'}"
3699,8.585733727954453,"{'11000110101110', '10001010011100', '00111001010001', '01110101100011'}"
3700,7.160959640248512,"{'11111001001000', '11101101100000', '00000110110111', '00010010011111'}"
3701,8.384483630262409,"{'10111011100010', '01000111011101', '01000100011101', '10111000100010'}"
3702,8.301521044130475,"{'11100101011011', '00011010100100', '00100101011000', '11011010100111'}"
3703,8.282467894515474,"{'11011000100010', '00100111011101', '01000100011011', '10111011100100'}"
3704,8.489741172392883,"{'10011100111011', '00100011000110', '11011100111001', '01100011000100'}"
3705,6.2729399427521475,"{'11110111000000', '00000011101111', '00001000111111', '11111100010000'}"
3706,8.883606357012898,"{'10100110010011', '11001001100101', '00110110011010', '01011001101100'}"
3707,8.654670376374462,"{'11001100011101', '00110011100010', '01000111001100', '10111000110011'}"
3708,7.130978644407913,"{'01110111110000', '00001111101110', '11110000010001', '10001000001111'}"
3709,7.240327223081957,"{'00111111011011', '11011011111100', '00100100000011', '11000000100100'}"
3710,7.745943817110502,"{'11001011110000', '00001111010011', '00110100001111', '11110000101100'}"
3711,8.515148020050223,"{'10011100100111', '00011011000110', '01100011011000', '11100100111001'}"
3712,8.508158478496258,"{'01010010111000', '11100010110101', '10101101000111', '00011101001010'}"
3713,7.9948302142983305,"{'11000010001100', '00111101110011', '00110001000011', '11001110111100'}"
3714,8.102299478752583,"{'10100010110000', '11110010111010', '01011101001111', '00001101000101'}"
3715,8.892827605520052,"{'10100101100010', '01011010011101', '01000110100101', '10111001011010'}"
3716,7.080586890056608,"{'11000111111100', '00111000000011', '11000000011100', '00111111100011'}"
3717,7.967119307338145,"{'10101101111100', '00111110110101', '11000001001010', '01010010000011'}"
3718,8.524278859531005,"{'00110001001100', '00110010001100', '11001110110011', '11001101110011'}"
3719,8.399508076142459,"{'01101101011110', '01111010110110', '10000101001001', '10010010100001'}"
3720,8.369475737372891,"{'10011101011110', '01111010111001', '10000101000110', '01100010100001'}"
3721,8.801907926461753,"{'01011011010011', '10100100101100', '00110100100101', '11001011011010'}"
3722,8.348184250542209,"{'11100110001100', '00011001110011', '11001110011000', '00110001100111'}"
3723,8.16631705423697,"{'00110000010110', '11001111101001', '10010111110011', '01101000001100'}"
3724,9.06017150262823,"{'10011010100101', '01100101011010', '10100101011001', '01011010100110'}"
3725,5.554524351346954,"{'00000000101111', '11111111010000', '00001011111111', '11110100000000'}"
3726,8.334535297967212,"{'11010101011110', '10000101010100', '00101010100001', '01111010101011'}"
3727,9.05684022445805,"{'01101010100110', '01100101010110', '10010101011001', '10011010101001'}"
3728,8.087885458708497,"{'11101100100011', '00111011001000', '00010011011100', '11000100110111'}"
3729,8.119372908854348,"{'01111101001001', '01101101000001', '10010010111110', '10000010110110'}"
3730,7.989583842842903,"{'00111100011000', '11100111000011', '11000011100111', '00011000111100'}"
3731,8.316054696455133,"{'01011111001101', '10110011111010', '01001100000101', '10100000110010'}"
3732,7.315034181064258,"{'11110111100011', '00111000010000', '00001000011100', '11000111101111'}"
3733,8.437573100876955,"{'11101001001010', '10101101101000', '01010010010111', '00010110110101'}"
3734,6.80616369825994,"{'00000011001000', '00010011000000', '11111100110111', '11101100111111'}"
3735,7.685483887630664,"{'11111001001100', '00110010011111', '00000110110011', '11001101100000'}"
3736,8.877255318265423,"{'01010011010100', '10101100101011', '00101011001010', '11010100110101'}"
3737,8.884368588710409,"{'01100010101101', '10110101000110', '10011101010010', '01001010111001'}"
3738,6.9885648597118895,"{'11101000010000', '00001000010111', '11110111101000', '00010111101111'}"
3739,7.575763377216571,"{'11011100001000', '00100011110111', '00010000111011', '11101111000100'}"
3740,8.737742942190941,"{'01010011101100', '11001000110101', '10101100010011', '00110111001010'}"
3741,7.432853367110221,"{'11000001110111', '00010001111100', '11101110000011', '00111110001000'}"
3742,8.18070818200422,"{'00111100100011', '11000100111100', '00111011000011', '11000011011100'}"
3743,7.613616482546443,"{'01111110001100', '10000001110011', '11001110000001', '00110001111110'}"
3744,8.585560853973963,"{'00100011010010', '10110100111011', '01001011000100', '11011100101101'}"
3745,7.49657167191809,"{'10000001011011', '11011010000001', '00100101111110', '01111110100100'}"
3746,8.475970633092672,"{'01100001101110', '10011110010001', '01110110000110', '10001001111001'}"
3747,7.961672467496939,"{'11100011100111', '00011100011000', '11100111000111', '00011000111000'}"
3748,8.88731541866577,"{'10010100110001', '01110011010110', '10001100101001', '01101011001110'}"
3749,7.510935177802293,"{'11111000010110', '01101000011111', '00000111101001', '10010111100000'}"
3750,8.261070543787008,"{'11010001101000', '00101110010111', '00010110001011', '11101001110100'}"
3751,8.950792792189175,"{'10100100110110', '01011011001001', '01101100100101', '10010011011010'}"
3752,8.510374118857094,"{'01100011110001', '01110000111001', '10011100001110', '10001111000110'}"
3753,7.786328349815079,"{'10001000010001', '01110111101110'}"
3754,6.895893646883897,"{'10010000100000', '00000100001001', '01101111011111', '11111011110110'}"
3755,7.945527720586487,"{'11110001001001', '01101101110000', '00001110110110', '10010010001111'}"
3756,8.638670296157642,"{'00101001110110', '10010001101011', '01101110010100', '11010110001001'}"
3757,8.118057264840193,"{'11011101110001', '00100010001110', '01110001000100', '10001110111011'}"
3758,7.863000665133112,"{'01111011001000', '10000100110111', '11101100100001', '00010011011110'}"
3759,8.363706030691613,"{'11000011010001', '01110100111100', '00111100101110', '10001011000011'}"
3760,8.523450087492748,"{'10010111000010', '01000011101001', '10111100010110', '01101000111101'}"
3761,8.13064134152272,"{'11000010011100', '00111001000011', '00111101100011', '11000110111100'}"
3762,6.112592369736121,"{'00111111101111', '00001000000011', '11000000010000', '11110111111100'}"
3763,8.652023334606477,"{'10101110000110', '01100001110101', '01010001111001', '10011110001010'}"
3764,7.930618214301489,"{'01000001100011', '10111110011100', '00111001111101', '11000110000010'}"
3765,7.098362823729995,"{'11100001000001', '10000010000111', '00011110111110', '01111101111000'}"
3766,8.609725250518029,"{'10010010100011', '11000101001001', '01101101011100', '00111010110110'}"
3767,7.188566457940539,"{'00100000111110', '01111100000100', '10000011111011', '11011111000001'}"
3768,7.273560796874562,"{'00000010110110', '11111101001001', '01101101000000', '10010010111111'}"
3769,8.063080042579719,"{'01010000100111', '00011011110101', '10101111011000', '11100100001010'}"
3770,6.961627725188425,"{'11100000010111', '11101000000111', '00010111111000', '00011111101000'}"
3771,7.4409261944821505,"{'11110011001111', '00001100110000'}"
3772,7.134510575090189,"{'11100011011111', '00000100111000', '00011100100000', '11111011000111'}"
3773,7.411680394388979,"{'10100001100000', '01011110011111', '00000110000101', '11111001111010'}"
3774,6.277656332882513,"{'11100000001111', '00001111111000', '00011111110000', '11110000000111'}"
3775,8.345656292803564,"{'10000101101100', '00110110100001', '01111010010011', '11001001011110'}"
3776,8.50887308808695,"{'11011011100110', '10011000100100', '01100111011011', '00100100011001'}"
3777,8.06651209780198,"{'00110000011101', '01000111110011', '10111000001100', '11001111100010'}"
3778,7.8718315346093295,"{'11010001110000', '00001110001011', '11110001110100', '00101110001111'}"
3779,8.85766988989658,"{'10110100101100', '00110100101101', '01001011010011', '11001011010010'}"
3780,7.674473020711927,"{'10111110100001', '10000101111101', '01000001011110', '01111010000010'}"
3781,8.135737649674063,"{'01100011000001', '10011100111110', '10000011000110', '01111100111001'}"
3782,8.626866845472778,"{'00111010010010', '11000101101101', '10110110100011', '01001001011100'}"
3783,8.076467796599816,"{'11010011000001', '01111100110100', '10000011001011', '00101100111110'}"
3784,8.333191358075062,"{'11001011010111', '00110100101000', '11101011010011', '00010100101100'}"
3785,8.64684702188405,"{'01110000110101', '10101100001110', '01010011110001', '10001111001010'}"
3786,7.3249767362040235,"{'00100010010000', '11110110111011', '11011101101111', '00001001000100'}"
3787,8.493710163649963,"{'00101011100011', '11010100011100', '00111000101011', '11000111010100'}"
3788,7.821818346457071,"{'11110011110101', '10101111001111', '00001100001010', '01010000110000'}"
3789,8.791261985438444,"{'01001100011101', '01000111001101', '10110011100010', '10111000110010'}"
3790,8.234479332641314,"{'00111100100010', '11000011011101', '10111011000011', '01000100111100'}"
3791,8.856654973583755,"{'00101100100110', '10011011001011', '01100100110100', '11010011011001'}"
3792,8.602594016425329,"{'00110001110110', '10010001110011', '11001110001001', '01101110001100'}"
3793,6.84329123934879,"{'11110101011111', '00001010100000', '00000101010000', '11111010101111'}"
3794,8.000700218958514,"{'10000100011100', '11000111011110', '00111000100001', '01111011100011'}"
3795,8.2882542644322,"{'10100001000110', '01100010000101', '10011101111010', '01011110111001'}"
3796,5.556013953889937,"{'00000000001101', '11111111110010', '10110000000000', '01001111111111'}"
3797,7.229886068733317,"{'00101000010000', '00001000010100', '11010111101111', '11110111101011'}"
3798,8.392901386251804,"{'00110011000011', '11001100111100', '00111100110011', '11000011001100'}"
3799,8.701331814623464,"{'10110011100100', '00100111001101', '11011000110010', '01001100011011'}"
3800,8.259084591716697,"{'01000100100010', '10111011011101'}"
3801,7.508484573955256,"{'00000101110110', '01101110100000', '11111010001001', '10010001011111'}"
3802,7.4412104476893255,"{'11110001000111', '00011101110000', '00001110111000', '11100010001111'}"
3803,8.205378163980559,"{'10000010110101', '01111101001010', '10101101000001', '01010010111110'}"
3804,8.626609716871208,"{'00110111000101', '11001000111010', '01011100010011', '10100011101100'}"
3805,7.7597255660838735,"{'00110000100001', '10000100001100', '11001111011110', '01111011110011'}"
3806,7.622165741048636,"{'11100110010000', '11110110011000', '00011001101111', '00001001100111'}"
3807,7.9752227756710505,"{'11101011110001', '00010100001110', '01110000101000', '10001111010111'}"
3808,8.185223302777281,"{'01100101110000', '00001110100110', '11110001011001', '10011010001111'}"
3809,8.217535680200982,"{'10011011001111', '00001100100110', '01100100110000', '11110011011001'}"
3810,8.044769583648879,"{'11011101000010', '01000010111011', '10111101000100', '00100010111101'}"
3811,8.78472111741337,"{'01010111001011', '00101100010101', '11010011101010', '10101000110100'}"
3812,8.181324374644799,"{'00111000111100', '11000111000011', '00111100011100', '11000011100011'}"
3813,7.837911737518458,"{'10111000000110', '01100000011101', '01000111111001', '10011111100010'}"
3814,8.544927183863607,"{'10111100010101', '01010111000010', '10101000111101', '01000011101010'}"
3815,8.201057413724367,"{'00111100100100', '11000011011011', '00100100111100', '11011011000011'}"
3816,8.049240342676264,"{'00100011000011', '00111100111011', '11000011000100', '11011100111100'}"
3817,8.31107540900989,"{'11101101000110', '10011101001000', '01100010110111', '00010010111001'}"
3818,7.98380886979442,"{'11110101110010', '10110001010000', '01001110101111', '00001010001101'}"
3819,8.751913820318524,"{'01011001111001', '10011110011010', '10100110000110', '01100001100101'}"
3820,8.813433052998851,"{'11001011000101', '01011100101100', '10100011010011', '00110100111010'}"
3821,8.567873343446308,"{'01000101000101', '01011101011101', '10111010111010', '10100010100010'}"
3822,8.096446014911043,"{'10101000001011', '11010000010101', '00101111101010', '01010111110100'}"
3823,8.627828489933643,"{'10101111010101', '01010000101010', '10101011110101', '01010100001010'}"
3824,7.321988207236764,"{'11110000011100', '00001111100011', '11000111110000', '00111000001111'}"
3825,8.429394271960422,"{'11000010100101', '01011010111100', '10100101000011', '00111101011010'}"
3826,8.751630238830646,"{'11010010010110', '00101101101001', '10010110110100', '01101001001011'}"
3827,5.273362157751382,"{'11010000000000', '11111111110100', '00000000001011', '00101111111111'}"
3828,7.618615403040717,"{'01111001101111', '11110110011110', '10000110010000', '00001001100001'}"
3829,8.251166072585088,"{'11101000101100', '00010111010011', '11001011101000', '00110100010111'}"
3830,8.764619496454019,"{'10010110100011', '01101001011100', '11000101101001', '00111010010110'}"
3831,8.44019012419488,"{'10010100110111', '01101011001000', '11101100101001', '00010011010110'}"
3832,8.64930212360022,"{'10101011000010', '10111100101010', '01000011010101', '01010100111101'}"
3833,7.069056407922593,"{'00111011000000', '11111100100011', '00000011011100', '11000100111111'}"
3834,8.058510000945502,"{'01001010000010', '10110101111101', '10111110101101', '01000001010010'}"
3835,8.223936877122242,"{'10011000001100', '01100111110011', '00110000011001', '11001111100110'}"
3836,7.306185662861688,"{'11111000011011', '00000111100100', '11011000011111', '00100111100000'}"
3837,8.97112597104023,"{'01100100111001', '10011011000110', '01100011011001', '10011100100110'}"
3838,8.02684391873657,"{'00110101000001', '01111101010011', '11001010111110', '10000010101100'}"
3839,7.9931704458720665,"{'00011110001011', '11100001110100', '00101110000111', '11010001111000'}"
3840,8.303114837258395,"{'10000100110011', '01111011001100', '11001100100001', '00110011011110'}"
3841,8.573867185016486,"{'00010110010110', '01101001101000', '10010110010111', '11101001101001'}"
3842,8.093485126435963,"{'11011100001011', '11010000111011', '00101111000100', '00100011110100'}"
3843,7.330491948741239,"{'01100000001001', '01101111111001', '10011111110110', '10010000000110'}"
3844,8.030409283184461,"{'01000110001000', '00010001100010', '11101110011101', '10111001110111'}"
3845,6.479649840784658,"{'01111111110010', '10110000000001', '10000000001101', '01001111111110'}"
3846,8.157104522523106,"{'11000001011001', '10011010000011', '00111110100110', '01100101111100'}"
3847,8.605909403746097,"{'01000011010110', '10010100111101', '10111100101001', '01101011000010'}"
3848,7.029031882862346,"{'11111011010111', '00010100100000', '11101011011111', '00000100101000'}"
3849,7.549545499273352,"{'11010100000010', '00101011111101', '01000000101011', '10111111010100'}"
3850,8.649207136546412,"{'10011110001101', '10110001111001', '01001110000110', '01100001110010'}"
3851,8.768142549167033,"{'01110011001110', '10001100110001'}"
3852,8.380493701429709,"{'11000110000101', '10100001100011', '00111001111010', '01011110011100'}"
3853,8.47336802297129,"{'11101001110010', '00010110001101', '01001110010111', '10110001101000'}"
3854,8.03514074840545,"{'00100100010001', '11011011101110', '10001000100100', '01110111011011'}"
3855,7.424972929716475,"{'10111000010000', '01000111101111', '00001000011101', '11110111100010'}"
3856,7.628359241224084,"{'11110011011110', '01111011001111', '00001100100001', '10000100110000'}"
3857,8.92814163964194,"{'01010011001100', '10101100110011', '11001100110101', '00110011001010'}"
3858,8.628688916717813,"{'00100110101100', '11001010011011', '11011001010011', '00110101100100'}"
3859,7.49994054798708,"{'00011110111011', '00100010000111', '11011101111000', '11100001000100'}"
3860,7.610387556071494,"{'01111101100111', '11100110111110', '10000010011000', '00011001000001'}"
3861,6.497196679511814,"{'10110011111111', '01001100000000', '11111111001101', '00000000110010'}"
3862,7.3135377828105685,"{'11111101011001', '00000010100110', '01100101000000', '10011010111111'}"
3863,7.918756844525446,"{'11011101001000', '00010010111011', '11101101000100', '00100010110111'}"
3864,6.885335339856039,"{'11110100011111', '00001011100000', '00000111010000', '11111000101111'}"
3865,8.493094134666139,"{'10110111010100', '00101011101101', '01001000101011', '11010100010010'}"
3866,8.143254813985092,"{'11101000010101', '10101000010111', '00010111101010', '01010111101000'}"
3867,7.668450281034822,"{'00000101110010', '10110001011111', '11111010001101', '01001110100000'}"
3868,7.869401901353108,"{'11110011100011', '00111000110000', '00001100011100', '11000111001111'}"
3869,8.311974241347638,"{'01011100000110', '10011111000101', '10100011111001', '01100000111010'}"
3870,8.38079613064927,"{'00110011000111', '11100011001100', '11001100111000', '00011100110011'}"
3871,8.427048880465062,"{'10010111011100', '01101000100011', '00111011101001', '11000100010110'}"
3872,7.973680564308435,"{'00101010111110', '10000010101011', '11010101000001', '01111101010100'}"
3873,7.907601754171955,"{'01111100011100', '11000111000001', '10000011100011', '00111000111110'}"
3874,8.941275707646888,"{'01010100100101', '10100100101010', '10101011011010', '01011011010101'}"
3875,8.891310061229685,"{'10011000111010', '01100111000101', '01011100011001', '10100011100110'}"
3876,8.279459404760196,"{'01000111000011', '11000011100010', '10111000111100', '00111100011101'}"
3877,8.803909232399793,"{'10010101101100', '11001001010110', '00110110101001', '01101010010011'}"
3878,7.7463642030236155,"{'10111110111010', '01000001000101', '10100010000010', '01011101111101'}"
3879,8.63160204412264,"{'01110101010100', '00101010101110', '11010101010001', '10001010101011'}"
3880,8.604424743333864,"{'10001011100010', '10111000101110', '01110100011101', '01000111010001'}"
3881,4.338528743648605,"{'11111111111100', '11000000000000', '00111111111111', '00000000000011'}"
3882,8.700031040278498,"{'10111001000110', '01000110111001', '10011101100010', '01100010011101'}"
3883,8.117816589838075,"{'01011111010011', '11001011111010', '10100000101100', '00110100000101'}"
3884,7.658437481073759,"{'10000101110000', '01111010001111', '11110001011110', '00001110100001'}"
3885,7.611425105578487,"{'01011111101011', '10100000010100', '11010111111010', '00101000000101'}"
3886,7.443717253667852,"{'11111100110101', '00000011001010', '10101100111111', '01010011000000'}"
3887,8.730862448402538,"{'10001011101010', '01010111010001', '10101000101110', '01110100010101'}"
3888,8.307439018827672,"{'10001111100101', '10100111110001', '01110000011010', '01011000001110'}"
3889,8.72384531929632,"{'10001101001011', '01110010110100', '11010010110001', '00101101001110'}"
3890,8.444650627436502,"{'10000110101011', '11010101100001', '00101010011110', '01111001010100'}"
3891,7.981015944929098,"{'01010000010011', '10101111101100', '00110111110101', '11001000001010'}"
3892,7.984872688317699,"{'11101110101100', '11001010001000', '00010001010011', '00110101110111'}"
3893,7.496790861935938,"{'00011000000110', '11100111111001', '10011111100111', '01100000011000'}"
3894,6.892673100848102,"{'10110000000011', '00111111110010', '01001111111100', '11000000001101'}"
3895,8.541643459761373,"{'10010111000100', '00100011101001', '11011100010110', '01101000111011'}"
3896,8.45349246384259,"{'11000100101110', '10001011011100', '01110100100011', '00111011010001'}"
3897,7.723087464063049,"{'10011111100011', '00111000000110', '11000111111001', '01100000011100'}"
3898,8.268855159209199,"{'11000111011011', '11011011100011', '00111000100100', '00100100011100'}"
3899,7.799208706698185,"{'00101100001000', '11101111001011', '00010000110100', '11010011110111'}"
3900,8.467063916815391,"{'01011000010011', '11001000011010', '10100111101100', '00110111100101'}"
3901,6.237591237883263,"{'11111101111000', '00000010000111', '00011110111111', '11100001000000'}"
3902,8.142419670251378,"{'01100000101110', '10001011111001', '10011111010001', '01110100000110'}"
3903,8.548155769568284,"{'00010110100101', '11101001011010', '10100101101000', '01011010010111'}"
3904,8.513594786866506,"{'01010100010001', '10101011101110', '10001000101010', '01110111010101'}"
3905,7.5234009935430946,"{'11111010011100', '00111001011111', '00000101100011', '11000110100000'}"
3906,7.187055420129626,"{'11001000000100', '00110111111011', '11011111101100', '00100000010011'}"
3907,8.876368623025193,"{'01011100110110', '01101100111010', '10010011000101', '10100011001001'}"
3908,8.455093851213224,"{'00011101100101', '01011001000111', '10100110111000', '11100010011010'}"
3909,8.722596022960706,"{'01110001010010', '10001110101101', '10110101110001', '01001010001110'}"
3910,6.222028585852635,"{'00100001000000', '00000010000100', '11011110111111', '11111101111011'}"
3911,7.672921862073396,"{'00111111010110', '01101011111100', '10010100000011', '11000000101001'}"
3912,7.7401153829001945,"{'00110000010001', '01110111110011', '11001111101110', '10001000001100'}"
3913,7.6753730248852925,"{'01001010000001', '10110101111110', '01111110101101', '10000001010010'}"
3914,7.107159052055719,"{'00010000011000', '00011000001000', '11100111110111', '11101111100111'}"
3915,8.006594366425324,"{'01001101111100', '10110010000011', '00111110110010', '11000001001101'}"
3916,8.894129854887971,"{'10111001100110', '01000110011001', '01100110011101', '10011001100010'}"
3917,8.674679491437018,"{'10101110001011', '11010001110101', '01010001110100', '00101110001010'}"
3918,7.5543627511057405,"{'01101111110110', '10010000001001'}"
3919,7.2099032025289995,"{'11110101110000', '00001010001111', '00001110101111', '11110001010000'}"
3920,5.8881889663934,"{'01000111111111', '10111000000000', '11111111100010', '00000000011101'}"
3921,6.845301825643814,"{'11111100111000', '11100011000000', '00000011000111', '00011100111111'}"
3922,9.007840385717973,"{'01010100101101', '10110100101010', '01001011010101', '10101011010010'}"
3923,8.503948834204222,"{'10100011110001', '01110000111010', '01011100001110', '10001111000101'}"
3924,7.725066621835392,"{'10111110100111', '11100101111101', '00011010000010', '01000001011000'}"
3925,8.64894717914532,"{'01010100010100', '00101000101010', '11010111010101', '10101011101011'}"
3926,7.598500353590087,"{'10000010100001', '01111010111110', '10000101000001', '01111101011110'}"
3927,9.000454342425066,"{'10010100101010', '10101011010110', '01101011010101', '01010100101001'}"
3928,8.00749720059088,"{'11100111101101', '00011000010010', '10110111100111', '01001000011000'}"
3929,9.058411262371253,"{'10110011010101', '01001100101010', '10101011001101', '01010100110010'}"
3930,7.247170723569964,"{'00010101111110', '01111110101000', '10000001010111', '11101010000001'}"
3931,7.999576174199583,"{'01100000011001', '10011000000110', '01100111111001', '10011111100110'}"
3932,8.637494310578983,"{'10101011101100', '00110111010101', '11001000101010', '01010100010011'}"
3933,8.043508646964831,"{'00110101111000', '11100001010011', '11001010000111', '00011110101100'}"
3934,7.91206984927806,"{'00110001110000', '11001110001111', '11110001110011', '00001110001100'}"
3935,8.823398011570902,"{'01010110011100', '11000110010101', '10101001100011', '00111001101010'}"
3936,8.280387150829345,"{'01011011110100', '00101111011010', '10100100001011', '11010000100101'}"
3937,7.8438337081525615,"{'11100011111001', '01100000111000', '10011111000111', '00011100000110'}"
3938,8.472952911608164,"{'01001100001011', '00101111001101', '11010000110010', '10110011110100'}"
3939,8.039359591356805,"{'00011000100010', '11100111011101', '10111011100111', '01000100011000'}"
3940,8.901407772710796,"{'11001010101010', '00110101010101', '10101010101100', '01010101010011'}"
3941,8.605600845530798,"{'10100001010110', '01011110101001', '10010101111010', '01101010000101'}"
3942,7.193599630505274,"{'00111000100000', '11000111011111', '00000100011100', '11111011100011'}"
3943,8.586184571156013,"{'10100111000100', '01011000111011', '11011100011010', '00100011100101'}"
3944,8.243084158294717,"{'11001110101000', '00110001010111', '11101010001100', '00010101110011'}"
3945,7.539052865318838,"{'11110110100001', '00001001011110', '10000101101111', '01111010010000'}"
3946,7.092578188027494,"{'11011011000000', '11111100100100', '00100100111111', '00000011011011'}"
3947,7.721220882644205,"{'01111000001011', '11010000011110', '10000111110100', '00101111100001'}"
3948,7.673459142279167,"{'10010001111110', '10000001110110', '01101110000001', '01111110001001'}"
3949,8.345273120150352,"{'00110010111100', '11000010110011', '11001101000011', '00111101001100'}"
3950,8.343797163407688,"{'11000010010101', '10101001000011', '01010110111100', '00111101101010'}"
3951,8.75711178631228,"{'00100110110010', '11011001001101', '10110010011011', '01001101100100'}"
3952,8.930309521870987,"{'01101100010101', '10101000110110', '01010111001001', '10010011101010'}"
3953,7.926082727588529,"{'01000001111001', '10111110000110', '01100001111101', '10011110000010'}"
3954,7.014287619728192,"{'00001011110000', '11110000101111', '00001111010000', '11110100001111'}"
3955,6.982686814481225,"{'01111100000011', '10000011111100', '00111111000001', '11000000111110'}"
3956,8.262657113575438,"{'11010100101000', '00010100101011', '00101011010111', '11101011010100'}"
3957,6.578317542524511,"{'01111111101100', '11001000000001', '00110111111110', '10000000010011'}"
3958,8.510337155656023,"{'10100001010010', '10110101111010', '01011110101101', '01001010000101'}"
3959,8.898657649731149,"{'10100101001001', '10010010100101', '01101101011010', '01011010110110'}"
3960,8.179187831331957,"{'01011111001100', '00110011111010', '11001100000101', '10100000110011'}"
3961,8.61827223678264,"{'01011100001010', '10101111000101', '10100011110101', '01010000111010'}"
3962,8.47920057190326,"{'10010011000011', '00111100110110', '11000011001001', '01101100111100'}"
3963,6.995070328017109,"{'11101000011111', '11111000010111', '00010111100000', '00000111101000'}"
3964,6.714278072381002,"{'01011111000000', '00000011111010', '10100000111111', '11111100000101'}"
3965,8.225596670672306,"{'10011011111001', '01100000100110', '01100100000110', '10011111011001'}"
3966,8.64883207390416,"{'01100110100111', '00011010011001', '10011001011000', '11100101100110'}"
3967,7.990012245843201,"{'10111010110000', '11110010100010', '01000101001111', '00001101011101'}"
3968,8.314975611521849,"{'01110001011110', '10000101110001', '01111010001110', '10001110100001'}"
3969,7.8946940477659036,"{'00110001001111', '11110010001100', '00001101110011', '11001110110000'}"
3970,8.06525932143639,"{'01000011110100', '11010000111101', '10111100001011', '00101111000010'}"
3971,8.423576425323901,"{'00110111100110', '01100111101100', '10011000010011', '11001000011001'}"
3972,6.3218454841652765,"{'11110111101111', '00001000010000'}"
3973,7.849765020205006,"{'11010010001111', '00101101110000', '11110001001011', '00001110110100'}"
3974,8.240036353958768,"{'00010110000110', '01100001101000', '10011110010111', '11101001111001'}"
3975,8.612575293661266,"{'11010100101011', '00101011010100'}"
3976,8.6634402017193,"{'10011101110010', '10110001000110', '01100010001101', '01001110111001'}"
3977,7.233613225166162,"{'00000100111011', '11111011000100', '00100011011111', '11011100100000'}"
3978,6.350449452195948,"{'11101111110111', '00010000001000'}"
3979,7.9045429261743205,"{'00000110101010', '11111001010101', '01010101100000', '10101010011111'}"
3980,7.8792197964579405,"{'11111001011010', '10100101100000', '01011010011111', '00000110100101'}"
3981,8.325059016368709,"{'10100011001000', '11101100111010', '00010011000101', '01011100110111'}"
3982,8.334619895026751,"{'11010100100111', '00101011011000', '00011011010100', '11100100101011'}"
3983,8.35804230134065,"{'00110000101100', '00110100001100', '11001111010011', '11001011110011'}"
3984,8.942633824159138,"{'01110010101010', '01010101001110', '10001101010101', '10101010110001'}"
3985,7.546917988892721,"{'01101000001111', '11110000010110', '00001111101001', '10010111110000'}"
3986,8.669955071203802,"{'01100001010110', '10011110101001', '10010101111001', '01101010000110'}"
3987,7.4313688808312,"{'10111111000100', '11011100000010', '01000000111011', '00100011111101'}"
3988,7.1043955451434115,"{'11011111011110', '00100000100001', '10000100000100', '01111011111011'}"
3989,8.042487328168344,"{'11011110100010', '10111010000100', '01000101111011', '00100001011101'}"
3990,8.326455587161055,"{'11011100001101', '00100011110010', '01001111000100', '10110000111011'}"
3991,8.005705417915907,"{'11101110010001', '10001001110111', '01110110001000', '00010001101110'}"
3992,8.619076663417344,"{'00110010100010', '01000101001100', '11001101011101', '10111010110011'}"
3993,8.884639134122109,"{'10011011011010', '10100100100110', '01011011011001', '01100100100101'}"
3994,8.67453225493151,"{'10101101011011', '00100101001010', '01010010100100', '11011010110101'}"
3995,8.407957141485841,"{'00110010111011', '00100010110011', '11001101000100', '11011101001100'}"
3996,8.532294100009278,"{'00110000110010', '01001100001100', '10110011110011', '11001111001101'}"
3997,7.792882005659559,"{'00011110100111', '11100101111000', '00011010000111', '11100001011000'}"
3998,7.913888440498959,"{'11101100011000', '00011000110111', '00010011100111', '11100111001000'}"
3999,8.675463410944175,"{'11010111001001', '00101000110110', '01101100010100', '10010011101011'}"
4000,8.36515802558734,"{'10100100001100', '01011011110011', '00110000100101', '11001111011010'}"
4001,8.336518078374109,"{'11100110110100', '00101101100111', '11010010011000', '00011001001011'}"
4002,9.043153706416405,"{'10101101001101', '01001101001010', '01010010110010', '10110010110101'}"
4003,8.49340977401214,"{'10111101010110', '10010101000010', '01101010111101', '01000010101001'}"
4004,7.931383172324766,"{'01101000000110', '10010111111001', '10011111101001', '01100000010110'}"
4005,8.49553287752644,"{'01000010100110', '10111101011001', '01100101000010', '10011010111101'}"
4006,8.37318413607483,"{'10011100010111', '11101000111001', '01100011101000', '00010111000110'}"
4007,8.87594616823512,"{'01101000101101', '10010111010010', '01001011101001', '10110100010110'}"
4008,8.074647695961469,"{'00110110000010', '01000001101100', '10111110010011', '11001001111101'}"
4009,8.25818728331414,"{'10000100101100', '00110100100001', '01111011010011', '11001011011110'}"
4010,7.31392165323602,"{'01001011111110', '01111111010010', '10110100000001', '10000000101101'}"
4011,8.73812131471749,"{'00110101010011', '11001010101100'}"
4012,7.1510939983423345,"{'01111000001111', '11110000011110', '00001111100001', '10000111110000'}"
4013,8.51463714204208,"{'00111100100101', '01011011000011', '11000011011010', '10100100111100'}"
4014,7.683397500549496,"{'00101011111011', '11011111010100', '00100000101011', '11010100000100'}"
4015,8.861596238156837,"{'01001100110100', '10110011001011', '11010011001101', '00101100110010'}"
4016,8.829265407936312,"{'10011100111010', '01100011000101', '01011100111001', '10100011000110'}"
4017,8.953939442760731,"{'01001100011001', '10110011100110', '10011000110010', '01100111001101'}"
4018,7.429423231354465,"{'10000001000110', '01100010000001', '10011101111110', '01111110111001'}"
4019,8.871706369442888,"{'10100011101001', '01011100010110', '10010111000101', '01101000111010'}"
4020,8.560206799802152,"{'10101010100001', '10000101010101', '01010101011110', '01111010101010'}"
4021,8.113991295462483,"{'11011100111011', '00100011000100'}"
4022,8.738006202082172,"{'01000101001010', '10101101011101', '10111010110101', '01010010100010'}"
4023,8.086001341215784,"{'11110100011001', '01100111010000', '00001011100110', '10011000101111'}"
4024,6.8869617383210535,"{'00111100000001', '01111111000011', '10000000111100', '11000011111110'}"
4025,7.099673966952037,"{'00001100001000', '11101111001111', '00010000110000', '11110011110111'}"
4026,7.446779666731176,"{'00001111011011', '11110000100100', '11011011110000', '00100100001111'}"
4027,7.1114741329482705,"{'00000011100100', '00100111000000', '11011000111111', '11111100011011'}"
4028,6.9593390248165194,"{'10000011100000', '11111000111110', '00000111000001', '01111100011111'}"
4029,8.345962942969578,"{'10011000001010', '01100111110101', '01010000011001', '10101111100110'}"
4030,6.931014815039379,"{'00001111110100', '11010000001111', '11110000001011', '00101111110000'}"
4031,7.984976809151106,"{'00100111110011', '11011000001100', '00110000011011', '11001111100100'}"
4032,9.092072881597614,"{'10011010100110', '01100101011001'}"
4033,8.08697590064462,"{'01110100111110', '01111100101110', '10001011000001', '10000011010001'}"
4034,8.088916485778773,"{'10011001000001', '01100110111110', '01111101100110', '10000010011001'}"
4035,8.597854703587267,"{'00101010001110', '10001110101011', '11010101110001', '01110001010100'}"
4036,7.366863940935755,"{'00011111011100', '00111011111000', '11000100000111', '11100000100011'}"
4037,6.85754899364998,"{'11111101011000', '00011010111111', '00000010100111', '11100101000000'}"
4038,7.729388723860007,"{'11110010100001', '00001101011110', '10000101001111', '01111010110000'}"
4039,7.341701277228104,"{'11000000111101', '01000011111100', '10111100000011', '00111111000010'}"
4040,7.816441515697951,"{'00011010000100', '11011110100111', '00100001011000', '11100101111011'}"
4041,8.454615347537828,"{'11011100110011', '11001100111011', '00110011000100', '00100011001100'}"
4042,7.260027870236858,"{'11000011111100', '00111100000011', '00111111000011', '11000000111100'}"
4043,8.299112084988026,"{'01111000010101', '10101000011110', '01010111100001', '10000111101010'}"
4044,8.348644861763393,"{'01110100111000', '10001011000111', '00011100101110', '11100011010001'}"
4045,7.576085903185719,"{'00000101000110', '11111010111001', '01100010100000', '10011101011111'}"
4046,7.996608679222918,"{'10010101101111', '01101010010000', '00001001010110', '11110110101001'}"
4047,8.992268465104106,"{'01100100110110', '01101100100110', '10010011011001', '10011011001001'}"
4048,8.637664453079518,"{'11001110110101', '00110001001010', '01010010001100', '10101101110011'}"
4049,7.715211208507074,"{'10001011110111', '11101111010001', '00010000101110', '01110100001000'}"
4050,7.961917332181529,"{'01111001000011', '11000010011110', '10000110111100', '00111101100001'}"
4051,8.456679372636001,"{'01100110111011', '00100010011001', '10011001000100', '11011101100110'}"
4052,8.763359137113024,"{'00110010110011', '11001101001100'}"
4053,8.188037208201436,"{'10111110100101', '01000001011010', '10100101111101', '01011010000010'}"
4054,8.60371958262721,"{'10010001001010', '01010010001001', '01101110110101', '10101101110110'}"
4055,8.22595422875372,"{'11101011100010', '10111000101000', '01000111010111', '00010100011101'}"
4056,8.505942798967268,"{'00111010110100', '00101101011100', '11000101001011', '11010010100011'}"
4057,8.284977220151188,"{'01010111110101', '10101000001010', '10101111101010', '01010000010101'}"
4058,8.177639106062745,"{'01111001100111', '00011001100001', '10000110011000', '11100110011110'}"
4059,8.330302672898213,"{'00011001101110', '10001001100111', '01110110011000', '11100110010001'}"
4060,6.017298780893832,"{'11111110010000', '00001001111111', '11110110000000', '00000001101111'}"
4061,6.59594494934201,"{'01111110111110', '01111101111110', '10000001000001', '10000010000001'}"
4062,7.558613357089463,"{'11111010010011', '11001001011111', '00110110100000', '00000101101100'}"
4063,8.762188390316695,"{'01110010111010', '10001101000101', '10100010110001', '01011101001110'}"
4064,8.542429883368818,"{'00010101011001', '01100101010111', '10011010101000', '11101010100110'}"
4065,8.571514312969775,"{'01000101100100', '10111010011011', '00100110100010', '11011001011101'}"
4066,8.566374407296198,"{'00110100010010', '11001011101101', '10110111010011', '01001000101100'}"
4067,8.382345001316255,"{'11010000101001', '00101111010110', '10010100001011', '01101011110100'}"
4068,8.875656122730442,"{'01100010011001', '10011001000110', '01100110111001', '10011101100110'}"
4069,6.879631526970146,"{'10111111010000', '11110100000010', '00001011111101', '01000000101111'}"
4070,7.12514476908299,"{'00000010101011', '11010101000000', '00101010111111', '11111101010100'}"
4071,7.794629354189988,"{'10110000001001', '01101111110010', '01001111110110', '10010000001101'}"
4072,7.160091897081838,"{'00000100010010', '10110111011111', '01001000100000', '11111011101101'}"
4073,7.538245974186978,"{'10000100101111', '00001011011110', '01111011010000', '11110100100001'}"
4074,8.533274851617158,"{'00010100110101', '01010011010111', '10101100101000', '11101011001010'}"
4075,7.064072490627842,"{'01111110000111', '00011110000001', '10000001111000', '11100001111110'}"
4076,8.06121983693251,"{'01000110000111', '11100001100010', '10111001111000', '00011110011101'}"
4077,7.0741026827226925,"{'00001100000111', '11110011111000', '11100000110000', '00011111001111'}"
4078,6.727356948572311,"{'10100000011111', '00000111111010', '01011111100000', '11111000000101'}"
4079,8.91282282200527,"{'10101010011101', '01000110101010', '01010101100010', '10111001010101'}"
4080,8.336250974375929,"{'10011110110100', '00101101111001', '01100001001011', '11010010000110'}"
4081,8.181857520320651,"{'11101110010010', '01001001110111', '00010001101101', '10110110001000'}"
4082,7.983327074654211,"{'00001001110101', '11110110001010', '01010001101111', '10101110010000'}"
4083,7.233157454237379,"{'00100000010100', '11011111101011', '00101000000100', '11010111111011'}"
4084,6.737925445896718,"{'01100000001111', '11110000000110', '00001111111001', '10011111110000'}"
4085,8.394310799834495,"{'11001011000111', '00011100101100', '11100011010011', '00110100111000'}"
4086,8.280469960723178,"{'10010111100001', '01101000011110', '01111000010110', '10000111101001'}"
4087,8.477969083272406,"{'01001010111011', '10110101000100', '11011101010010', '00100010101101'}"
4088,8.51381552978065,"{'11000101100011', '11000110100011', '00111010011100', '00111001011100'}"
4089,8.748508024597182,"{'01010011011101', '01000100110101', '10111011001010', '10101100100010'}"
4090,8.280088813649723,"{'00010010110001', '01110010110111', '10001101001000', '11101101001110'}"
4091,7.445013803808527,"{'01011000000010', '10100111111101', '10111111100101', '01000000011010'}"
4092,7.6953680778737965,"{'11010100001111', '00101011110000', '11110000101011', '00001111010100'}"
4093,8.448361503848524,"{'10011000111000', '11100011100110', '00011100011001', '01100111000111'}"
4094,8.63889214470344,"{'10001010110100', '01110101001011', '11010010101110', '00101101010001'}"
4095,8.821174060529277,"{'10101010010011', '11001001010101', '01010101101100', '00110110101010'}"
4096,8.345127136797178,"{'00010010011001', '10011001001000', '11101101100110', '01100110110111'}"
4097,5.364453908332649,"{'11111111110011', '11001111111111', '00000000001100', '00110000000000'}"
4098,8.372485672297415,"{'00010101100010', '01000110101000', '10111001010111', '11101010011101'}"
4099,8.849813866837348,"{'01101011101010', '01010111010110', '10101000101001', '10010100010101'}"
4100,7.21723708331144,"{'00010011111100', '11000000110111', '00111111001000', '11101100000011'}"
4101,7.90276730904532,"{'11011111010101', '10101011111011', '00100000101010', '01010100000100'}"
4102,6.628847499191128,"{'11111110110001', '00000001001110', '10001101111111', '01110010000000'}"
4103,8.155056257606256,"{'10010101110000', '11110001010110', '00001110101001', '01101010001111'}"
4104,8.49102295883977,"{'00101000011010', '01011000010100', '10100111101011', '11010111100101'}"
4105,8.562305995091716,"{'10100111011101', '10111011100101', '01000100011010', '01011000100010'}"
4106,8.075571332415217,"{'11110001001101', '00001110110010', '10110010001111', '01001101110000'}"
4107,7.634773583590947,"{'00010101111101', '10111110101000', '01000001010111', '11101010000010'}"
4108,7.616330798171749,"{'00001000101110', '10001011101111', '11110111010001', '01110100010000'}"
4109,8.214567043806046,"{'01011111010110', '10100000101001', '10010100000101', '01101011111010'}"
4110,8.779117436903718,"{'01110010110011', '00110010110001', '11001101001110', '10001101001100'}"
4111,7.617398266532421,"{'11101011010000', '11110100101000', '00010100101111', '00001011010111'}"
4112,8.347120014940566,"{'00101001101000', '00010110010100', '11101001101011', '11010110010111'}"
4113,8.404996581402457,"{'01110101011000', '00011010101110', '10001010100111', '11100101010001'}"
4114,7.5553946248331,"{'10000111111001', '01111000000110', '10011111100001', '01100000011110'}"
4115,8.223042540785679,"{'10001000010101', '01110111101010', '10101000010001', '01010111101110'}"
4116,7.221905658569228,"{'00111011111101', '11000100000010', '10111111011100', '01000000100011'}"
4117,7.06234436326389,"{'00000100110111', '00010011011111', '11111011001000', '11101100100000'}"
4118,8.454568794835373,"{'01000110100111', '00011010011101', '11100101100010', '10111001011000'}"
4119,8.134123899672495,"{'01111010000101', '10100001011110', '10000101111010', '01011110100001'}"
4120,8.485999574887215,"{'00110111011010', '10100100010011', '11001000100101', '01011011101100'}"
4121,8.122973783448076,"{'10000110010111', '00010110011110', '01111001101000', '11101001100001'}"
4122,9.042167463194456,"{'01011000110101', '10101100011010', '01010011100101', '10100111001010'}"
4123,8.15716449951407,"{'01101110000100', '11011110001001', '00100001110110', '10010001111011'}"
4124,7.854467988845235,"{'11011101111010', '10100001000100', '00100010000101', '01011110111011'}"
4125,8.950256842470749,"{'01010101001001', '01101101010101', '10010010101010', '10101010110110'}"
4126,7.641951212048914,"{'11011101010000', '00100010101111', '11110101000100', '00001010111011'}"
4127,8.617429237689478,"{'10100001101101', '01011110010010', '10110110000101', '01001001111010'}"
4128,7.751942929186295,"{'00000101011010', '10100101011111', '01011010100000', '11111010100101'}"
4129,6.288526568231372,"{'11111011111011', '00100000100000', '00000100000100', '11011111011111'}"
4130,8.018603048517726,"{'11101100001110', '01110000110111', '00010011110001', '10001111001000'}"
4131,8.7567562234705,"{'01100101101110', '10001001011001', '10011010010001', '01110110100110'}"
4132,8.270646550313046,"{'10011011000001', '10000011011001', '01111100100110', '01100100111110'}"
4133,8.381715124260243,"{'00110101011110', '10000101010011', '01111010101100', '11001010100001'}"
4134,8.480898407353976,"{'11101100101010', '10101011001000', '00010011010101', '01010100110111'}"
4135,8.599850856415948,"{'01001011011100', '10110100100011', '11000100101101', '00111011010010'}"
4136,5.969259477525196,"{'00011100000000', '11100011111111', '11111111000111', '00000000111000'}"
4137,8.840887712132863,"{'01001011001011', '11010011010010', '00101100101101', '10110100110100'}"
4138,7.756989065813727,"{'00011000011000', '11100111100111'}"
4139,7.2071186156005815,"{'10001101000000', '01110010111111', '00000010110001', '11111101001110'}"
4140,8.502513936593155,"{'10011110011101', '10111001111001', '01100001100010', '01000110000110'}"
4141,8.162526054407547,"{'01111101010110', '01101010111110', '10000010101001', '10010101000001'}"
4142,7.965012348372566,"{'11000011000011', '00111100111100'}"
4143,7.974172374063658,"{'00100001010001', '11011110101110', '01110101111011', '10001010000100'}"
4144,8.764301235635367,"{'10101010100011', '01010101011100', '11000101010101', '00111010101010'}"
4145,7.168049279604735,"{'11101011111101', '01000000101000', '10111111010111', '00010100000010'}"
4146,8.193375195066757,"{'11000100001101', '10110000100011', '00111011110010', '01001111011100'}"
4147,8.18690510091243,"{'11110100101010', '01010100101111', '10101011010000', '00001011010101'}"
4148,7.3219034621170485,"{'11111010100111', '00000101011000', '00011010100000', '11100101011111'}"
4149,8.027223301755633,"{'00011100001001', '11100011110110', '10010000111000', '01101111000111'}"
4150,8.399854771128581,"{'01110111001110', '10001100010001', '01110011101110', '10001000110001'}"
4151,7.404382300821949,"{'11000000011010', '00111111100101', '10100111111100', '01011000000011'}"
4152,8.139518178516257,"{'00100001010010', '11011110101101', '01001010000100', '10110101111011'}"
4153,9.090548986629967,"{'01101001100101', '10010110011010', '10100110010110', '01011001101001'}"
4154,8.073645962746815,"{'00010010011011', '00100110110111', '11101101100100', '11011001001000'}"
4155,8.31716905648507,"{'00110100110111', '11001011001000', '11101100101100', '00010011010011'}"
4156,7.732464482759905,"{'01001001100000', '00000110010010', '11111001101101', '10110110011111'}"
4157,7.23203278091604,"{'11001000001000', '00110111110111', '11101111101100', '00010000010011'}"
4158,8.215448917662776,"{'00111110011001', '10011001111100', '01100110000011', '11000001100110'}"
4159,8.53640384880442,"{'00101101100100', '11010010011011', '00100110110100', '11011001001011'}"


==> anc/data/equiv_classes_length_2.csv <==
,entropy,members
0,2.0,"{'10', '01'}"
1,1.5,"{'11', '00'}"


==> anc/data/equiv_classes_length_3.csv <==
,entropy,members
0,1.811278124459133,"{'000', '111'}"
1,2.5,"{'110', '001', '100', '011'}"
2,2.75,"{'010', '101'}"


==> anc/data/equiv_classes_length_4.csv <==
,entropy,members
0,3.1556390622295662,"{'1101', '1011', '0100', '0010'}"
1,3.0,"{'0011', '1100'}"
2,2.811278124459133,"{'1110', '0001', '1000', '0111'}"
3,3.375,"{'0110', '1001'}"
4,2.0306390622295662,"{'0000', '1111'}"
5,3.452819531114783,"{'1010', '0101'}"


==> anc/data/equiv_classes_length_5.csv <==
,entropy,members
0,3.8400182662886326,"{'00101', '11010', '01011', '10100'}"
1,3.311278124459133,"{'11100', '00011', '00111', '11000'}"
2,3.7487781244591325,"{'01110', '10001'}"
3,3.9917292966721747,"{'10110', '10010', '01001', '01101'}"
4,2.198192411043098,"{'11111', '00000'}"
5,3.827819531114783,"{'01100', '10011', '11001', '00110'}"
6,3.0306390622295662,"{'00001', '10000', '01111', '11110'}"
7,4.093139062229566,"{'01010', '10101'}"
8,3.515319531114783,"{'11011', '00100'}"
9,3.4209585933443494,"{'11101', '01000', '10111', '00010'}"


==> anc/data/equiv_classes_length_6.csv <==
,entropy,members
0,3.1981924110430975,"{'100000', '000001', '011111', '111110'}"
1,4.561889062229566,"{'101101', '010010'}"
2,3.7547352677511157,"{'001000', '110111', '111011', '000100'}"
3,4.451008938909887,"{'001010', '101011', '010100', '110101'}"
4,4.096413281888616,"{'010111', '000101', '111010', '101000'}"
5,4.642283547037795,"{'011010', '101001', '100101', '010110'}"
6,2.3333620347709894,"{'000000', '111111'}"
7,4.257659765557392,"{'001100', '110011'}"
8,4.622828664259099,"{'100110', '011001'}"
9,4.116118358901741,"{'100111', '000110', '011000', '111001'}"
10,4.704783547037795,"{'101010', '010101'}"
11,4.4289791024377445,"{'101100', '110010', '001101', '010011'}"
12,3.9993890622295662,"{'100001', '011110'}"
13,4.225187890016525,"{'011100', '001110', '110001', '100011'}"
14,3.622556248918266,"{'111000', '000111'}"
15,4.333265086514732,"{'100100', '001001', '110110', '011011'}"
16,4.333307960931274,"{'010001', '101110', '011101', '100010'}"
17,4.219810009501607,"{'001011', '110100'}"
18,3.5306390622295662,"{'001111', '111100', '110000', '000011'}"
19,3.614415736636332,"{'010000', '101111', '111101', '000010'}"


==> anc/data/equiv_classes_length_7.csv <==
,entropy,members
0,5.0065042752205136,"{'1101001', '0110100', '1001011', '0010110'}"
1,4.709764698992797,"{'0100111', '1011000', '0001101', '1110010'}"
2,5.036842089725435,"{'0011001', '1100110', '1001100', '0110011'}"
3,5.190920753984535,"{'0100101', '1010010', '0101101', '1011010'}"
4,4.182567411043098,"{'1000001', '0111110'}"
5,4.5625361524047605,"{'1001000', '1110110', '0110111', '0001001'}"
6,3.932000548500278,"{'0000100', '1101111', '1111011', '0010000'}"
7,4.32252739943295,"{'0000110', '1111001', '0110000', '1001111'}"
8,2.446639751158891,"{'0000000', '1111111'}"
9,5.231932032816399,"{'0110101', '1001010', '0101001', '1010110'}"
10,5.130140086514732,"{'0110110', '1001001'}"
11,3.841917186688699,"{'1111000', '0000111', '0001111', '1110000'}"
12,5.196693215477972,"{'0100110', '1011001', '1001101', '0110010'}"
13,4.762933224270611,"{'0010011', '0011011', '1101100', '1100100'}"
14,3.765777222907044,"{'0000010', '0100000', '1011111', '1111101'}"
15,4.65413908934406,"{'1000100', '0010001', '0111011', '1101110'}"
16,4.487593945008262,"{'1000011', '0111100', '1100001', '0011110'}"
17,4.284927837611595,"{'1111010', '0000101', '0101111', '1010000'}"
18,4.4726291973104555,"{'0010111', '1101000', '1110100', '0001011'}"
19,4.6901080072378285,"{'0011100', '1100011'}"
20,4.533006696105124,"{'0001100', '1100111', '0011000', '1110011'}"
21,4.793241415355961,"{'1101011', '0010100'}"
22,5.0635921079856665,"{'0101100', '0011010', '1100101', '1010011'}"
23,3.9779591418446283,"{'1110111', '0001000'}"
24,4.878224544719849,"{'1011011', '1101101', '0100100', '0010010'}"
25,4.991195070760799,"{'0101110', '1010001', '1000101', '0111010'}"
26,5.2904972004477155,"{'1010101', '0101010'}"
27,4.568320935621566,"{'1011110', '0100001', '0111101', '1000010'}"
28,5.008505565848481,"{'0110001', '1000110', '0111001', '1001110'}"
29,3.6981924110430975,"{'1100000', '1111100', '0011111', '0000011'}"
30,4.52497636613957,"{'1000111', '0111000', '1110001', '0001110'}"
31,5.049265360764871,"{'0101011', '1010100', '1101010', '0010101'}"
32,3.33336203477099,"{'0111111', '0000001', '1000000', '1111110'}"
33,4.691401083796138,"{'0001010', '0101000', '1110101', '1010111'}"
34,4.7994830072378285,"{'1100010', '0011101', '1011100', '0100011'}"
35,4.883161532577267,"{'1011101', '0100010'}"


==> anc/data/equiv_classes_length_8.csv <==
,entropy,members
0,4.676669852432446,"{'11000001', '10000011', '01111100', '00111110'}"
1,4.912062395105902,"{'11110010', '01001111', '00001101', '10110000'}"
2,4.793127245299352,"{'11100001', '01111000', '10000111', '00011110'}"
3,4.987956174423156,"{'00110111', '00010011', '11101100', '11001000'}"
4,3.83336203477099,"{'11000000', '11111100', '00111111', '00000011'}"
5,4.970054003618914,"{'00111100', '11000011'}"
6,5.419530181883727,"{'00110100', '00101100', '11010011', '11001011'}"
7,5.266642608470227,"{'10011110', '01100001', '10000110', '01111001'}"
8,4.869501446232254,"{'10001000', '01110111', '11101110', '00010001'}"
9,4.741786170367683,"{'01111101', '10000010', '01000001', '10111110'}"
10,5.303321020510213,"{'11100110', '01100111', '10011000', '00011001'}"
11,5.44258286859402,"{'11001100', '00110011'}"
12,4.061278124459133,"{'00001111', '11110000'}"
13,5.182954958391829,"{'10111011', '00100010', '01000100', '11011101'}"
14,5.595310442405452,"{'01001100', '10110011', '00110010', '11001101'}"
15,5.643046853663848,"{'11001010', '00110101', '10101100', '01010011'}"
16,5.462765308252596,"{'00111001', '10011100', '01100011', '11000110'}"
17,3.89000089296494,"{'11111101', '10111111', '00000010', '01000000'}"
18,5.815061126974874,"{'10011010', '01011001', '10100110', '01100101'}"
19,5.658169543566785,"{'01101101', '10010010', '01001001', '10110110'}"
20,5.024247121332649,"{'00010100', '00101000', '11101011', '11010111'}"
21,5.229850238118978,"{'01011110', '10100001', '01111010', '10000101'}"
22,4.433260644201939,"{'11111010', '01011111', '00000101', '10100000'}"
23,5.7780268338311656,"{'10010110', '01101001'}"
24,5.094338633044094,"{'11100010', '00011101', '10111000', '01000111'}"
25,5.179660551950113,"{'00100100', '11011011'}"
26,5.33576298083504,"{'00011010', '01011000', '10100111', '11100101'}"
27,5.449041775617,"{'01011100', '11000101', '00111010', '10100011'}"
28,4.659191059759395,"{'00001011', '11110100', '11010000', '00101111'}"
29,5.413132872210863,"{'01110001', '10001110'}"
30,5.41388798083504,"{'11001110', '00110001', '01110011', '10001100'}"
31,5.050407588822153,"{'00111101', '01000011', '10111100', '11000010'}"
32,5.040057661669468,"{'00011011', '11100100', '11011000', '00100111'}"
33,5.572620580735852,"{'01110101', '10101110', '01010001', '10001010'}"
34,5.092502801040334,"{'11101101', '10110111', '00010010', '01001000'}"
35,5.587459839367378,"{'01110010', '01001110', '10110001', '10001101'}"
36,5.804700890405007,"{'10100101', '01011010'}"
37,5.795636597686942,"{'01100110', '10011001'}"
38,5.112751678756922,"{'10111101', '01000010'}"
39,4.723719576835487,"{'00010111', '11101000'}"
40,2.544197507453808,"{'00000000', '11111111'}"
41,5.752102278806529,"{'01001101', '10110010'}"
42,5.45002592052087,"{'01101110', '10001001', '10010001', '01110110'}"
43,5.114773933207998,"{'00111011', '11000100', '00100011', '11011100'}"
44,4.072416081100994,"{'11011111', '11111011', '00000100', '00100000'}"
45,4.4819848169750705,"{'10011111', '01100000', '00000110', '11111001'}"
46,4.32554953477099,"{'10000001', '01111110'}"
47,5.56295655738434,"{'10010100', '00101001', '11010110', '01101011'}"
48,4.877754977947367,"{'00100001', '10000100', '01111011', '11011110'}"
49,4.870179657614107,"{'00001010', '10101111', '01010000', '11110101'}"
50,5.282414907272119,"{'10101000', '00010101', '01010111', '11101010'}"
51,5.550153357199685,"{'10010011', '11001001', '00110110', '01101100'}"
52,5.495485837660159,"{'00100101', '01011011', '10100100', '11011010'}"
53,4.00947053550223,"{'00011111', '11111000', '11100000', '00000111'}"
54,5.758541558306269,"{'01010010', '01001010', '10101101', '10110101'}"
55,4.731319805364922,"{'11001111', '11110011', '00001100', '00110000'}"
56,5.250878812689363,"{'11101001', '01101000', '00010110', '10010111'}"
57,5.516472574359984,"{'11011001', '10011011', '01100100', '00100110'}"
58,5.621710660372522,"{'00101010', '10101011', '01010100', '11010101'}"
59,5.54541262304194,"{'11010010', '10110100', '01001011', '00101101'}"
60,5.387332254931645,"{'11010100', '00101011'}"
61,3.4466397511588904,"{'11111110', '01111111', '10000000', '00000001'}"
62,5.359401459587522,"{'11010001', '01110100', '10001011', '00101110'}"
63,4.7378613552903905,"{'10001111', '11110001', '01110000', '00001110'}"
64,5.526334913987655,"{'01011101', '01000101', '10111010', '10100010'}"
65,5.859235828452306,"{'10101010', '01010101'}"
66,4.983420534741262,"{'11100011', '00011100', '00111000', '11000111'}"
67,4.800257695381448,"{'11100111', '00011000'}"
68,4.733437200571065,"{'01101111', '00001001', '11110110', '10010000'}"
69,5.814182823357298,"{'10101001', '01101010', '01010110', '10010101'}"
70,5.561733572366151,"{'10111001', '10011101', '01000110', '01100010'}"
71,4.144278468923795,"{'00010000', '00001000', '11101111', '11110111'}"


==> anc/data/equiv_classes_length_9.csv <==
,entropy,members
0,4.188779771112398,"{'001000000', '110111111', '000000100', '111111011'}"
1,5.965248988540535,"{'110010011', '001101100'}"
2,6.190298668371697,"{'011001100', '001100110', '100110011', '110011001'}"
3,5.352993193762233,"{'010000111', '101111000', '000111101', '111000010'}"
4,5.658986839237004,"{'001101000', '110010111', '111010011', '000101100'}"
5,4.822600755465663,"{'001111110', '011111100', '110000001', '100000011'}"
6,5.27268509660899,"{'000111000', '111000111'}"
7,5.739414623353985,"{'101000111', '010111000', '111000101', '000111010'}"
8,4.869523162883968,"{'100100000', '011011111', '000001001', '111110110'}"
9,5.945627213265652,"{'001010100', '110101011'}"
10,5.196866102584462,"{'111101011', '001010000', '000010100', '110101111'}"
11,5.405951464942399,"{'010000100', '101111011', '001000010', '110111101'}"
12,6.218450039080071,"{'011000110', '100111001'}"
13,4.44273350115889,"{'100000001', '011111110'}"
14,5.784675462452156,"{'010010111', '111010010', '101101000', '000101101'}"
15,5.249159184101398,"{'000101000', '111010111'}"
16,5.96912207301505,"{'011101101', '010010001', '100010010', '101101110'}"
17,5.750093228920386,"{'111000110', '100111000', '011000111', '000111001'}"
18,5.030540264963359,"{'000010001', '011101111', '111101110', '100010000'}"
19,5.909701832994494,"{'111001010', '010100111', '101011000', '000110101'}"
20,4.144640159230122,"{'111000000', '000000111', '111111000', '000111111'}"
21,5.742606140568606,"{'110000110', '100111100', '001111001', '011000011'}"
22,5.9051602263057505,"{'001110110', '011011100', '100100011', '110001001'}"
23,5.668102124070992,"{'011110011', '100001100', '001100001', '110011110'}"
24,6.062044249483928,"{'001001101', '110110010', '101100100', '010011011'}"
25,6.203061026419676,"{'010110001', '101001110', '100011010', '011100101'}"
26,5.7536728512000295,"{'011101110', '100010001'}"
27,5.910269884147927,"{'100011011', '001001110', '110110001', '011100100'}"
28,5.40471125619794,"{'100000101', '011111010', '101000001', '010111110'}"
29,6.200292506562999,"{'101000110', '100111010', '010111001', '011000101'}"
30,5.496092812505774,"{'011001111', '111100110', '100110000', '000011001'}"
31,4.877601448539947,"{'010000001', '101111110', '100000010', '011111101'}"
32,5.848508710382739,"{'010011110', '101100001', '100001101', '011110010'}"
33,6.127102445277817,"{'101110010', '010001101', '101100010', '010011101'}"
34,5.822159170948968,"{'000110110', '100100111', '111001001', '011011000'}"
35,5.304547422087156,"{'101110000', '111100010', '010001111', '000011101'}"
36,6.321040474351952,"{'100101001', '011010110'}"
37,6.07720770898745,"{'101101011', '110101101', '010010100', '001010010'}"
38,5.616964646069582,"{'001010111', '111010100', '000101011', '110101000'}"
39,5.0436139906903605,"{'100000100', '001000001', '011111011', '110111110'}"
40,5.456831995334999,"{'000010101', '010101111', '101010000', '111101010'}"
41,5.326750018715591,"{'111011100', '000100011', '110001000', '001110111'}"
42,5.167899881737772,"{'001111100', '110000011'}"
43,5.863710685717383,"{'001110001', '100011100', '011100011', '110001110'}"
44,6.291756642281738,"{'011011001', '011001001', '100100110', '100110110'}"
45,5.812981870311601,"{'110100011', '001011100', '110001011', '001110100'}"
46,5.968496569836883,"{'110010100', '001010011', '110101100', '001101011'}"
47,5.3845915412615195,"{'111011011', '000100100', '110110111', '001001000'}"
48,5.861834443914737,"{'001110011', '110011100', '110001100', '001100011'}"
49,4.276834021478019,"{'111011111', '000001000', '000100000', '111110111'}"
50,5.704385608770323,"{'000110011', '110011000', '111001100', '001100111'}"
51,5.88805222441972,"{'001011101', '010001011', '101110100', '110100010'}"
52,5.949818528960583,"{'100100100', '011011011', '001001001', '110110110'}"
53,6.326760155832742,"{'101101010', '010010101', '101010010', '010101101'}"
54,6.090522657497982,"{'010001010', '101011101', '010100010', '101110101'}"
55,5.084804152345775,"{'111011110', '011110111', '100001000', '000100001'}"
56,3.544197507453808,"{'011111111', '111111110', '100000000', '000000001'}"
57,6.171782417459319,"{'100011001', '011100110', '100110001', '011001110'}"
58,6.303727554494812,"{'101101001', '100101101', '011010010', '010010110'}"
59,5.864960523593677,"{'110111001', '011000100', '100111011', '001000110'}"
60,6.356281775968159,"{'010011010', '010110010', '101001101', '101100101'}"
61,5.707657366201583,"{'110000101', '101000011', '010111100', '001111010'}"
62,6.154701055189319,"{'101010001', '011101010', '010101110', '100010101'}"
63,5.90643258920154,"{'001001100', '110011011', '001100100', '110110011'}"
64,5.852663735667016,"{'010011000', '111001101', '101100111', '000110010'}"
65,6.204358443620331,"{'101001100', '010110011', '001100101', '110011010'}"
66,5.156208751311991,"{'000010011', '111101100', '001101111', '110010000'}"
67,5.6061587641170565,"{'011101000', '111010001', '100010111', '000101110'}"
68,5.8445660916302975,"{'110100100', '110110100', '001011011', '001001011'}"
69,5.192257558256377,"{'111100011', '001110000', '110001111', '000011100'}"
70,4.901366738468218,"{'100011111', '111110001', '011100000', '000001110'}"
71,5.468558044706184,"{'001000100', '110111011'}"
72,5.284366755396631,"{'101111101', '010000010'}"
73,5.733129736020263,"{'100110111', '111011001', '000100110', '011001000'}"
74,5.8070870803027965,"{'011110101', '101011110', '010100001', '100001010'}"
75,6.128214712738736,"{'100010110', '011101001', '100101110', '011010001'}"
76,5.96613554951625,"{'011011101', '101110110', '010001001', '100100010'}"
77,6.033162432413315,"{'110001101', '101100011', '010011100', '001110010'}"
78,5.012071163106151,"{'111110101', '000001010', '010100000', '101011111'}"
79,5.23240580429927,"{'001111101', '010000011', '110000010', '101111100'}"
80,5.009250208759979,"{'111100001', '100001111', '000011110', '011110000'}"
81,5.600041366029455,"{'100001011', '011110100', '110100001', '001011110'}"
82,5.870102650235004,"{'001101110', '011101100', '100010011', '110010001'}"
83,6.162741938752052,"{'011001011', '001011001', '100110100', '110100110'}"
84,6.3384977284038255,"{'101100110', '100110010', '011001101', '010011001'}"
85,6.181725695643209,"{'010101011', '101010100', '110101010', '001010101'}"
86,5.847204943862858,"{'111010101', '010101000', '000101010', '101010111'}"
87,5.67410837278058,"{'000110001', '111001110', '011100111', '100011000'}"
88,5.406947152296397,"{'110111000', '001000111', '000111011', '111000100'}"
89,5.240395589582566,"{'111100100', '110110000', '000011011', '001001111'}"
90,5.4531666773224075,"{'100000110', '100111110', '011111001', '011000001'}"
91,5.263026233420696,"{'111011000', '000100111', '000110111', '111001000'}"
92,5.672761927412237,"{'011110110', '100001001', '011011110', '100100001'}"
93,5.680496492952678,"{'100001110', '011100001', '011110001', '100011110'}"
94,4.555474269815633,"{'101000000', '000000101', '010111111', '111111010'}"
95,4.985075564807556,"{'111000001', '011111000', '100000111', '000111110'}"
96,5.384822463002615,"{'010001000', '000100010', '111011101', '101110111'}"
97,2.6299275041433225,"{'111111111', '000000000'}"
98,5.787211648930217,"{'111010110', '000101001', '100101000', '011010111'}"
99,4.993097827806247,"{'111100111', '000011000', '111001111', '000110000'}"
100,5.7648139380256955,"{'010000101', '101000010', '101111010', '010111101'}"
101,5.356298249730958,"{'110000100', '001000011', '001111011', '110111100'}"
102,6.15167850292411,"{'001011010', '010110100', '110100101', '101001011'}"
103,4.302737815956471,"{'111101111', '000010000'}"
104,5.702797565614583,"{'010110111', '101001000', '000100101', '111011010'}"
105,5.069037148544539,"{'101100000', '111110010', '010011111', '000001101'}"
106,6.413885962001052,"{'010101010', '101010101'}"
107,6.379669839407396,"{'100110101', '011001010', '101011001', '010100110'}"
108,6.023871421577465,"{'001110101', '010100011', '110001010', '101011100'}"
109,3.9954186293063496,"{'101111111', '000000010', '010000000', '111111101'}"
110,5.814367243334198,"{'101111001', '011000010', '100111101', '010000110'}"
111,5.970970447599012,"{'101110001', '011100010', '100011101', '010001110'}"
112,5.432313383930566,"{'011010000', '100101111', '111101001', '000010110'}"
113,5.532890596766618,"{'010110000', '000011010', '111100101', '101001111'}"
114,6.217011658501167,"{'010101100', '110010101', '001101010', '101010011'}"
115,6.144112942156366,"{'110101001', '001010110', '011010100', '100101011'}"
116,4.806348287774573,"{'001011111', '000001011', '110100000', '111110100'}"
117,6.070379756239685,"{'101101100', '010010011', '001101101', '110010010'}"
118,5.953391354991986,"{'101110011', '110011101', '010001100', '001100010'}"
119,5.272349329600197,"{'110000111', '111000011', '001111000', '000111100'}"
120,5.8977383671146315,"{'100010100', '011101011', '110101110', '001010001'}"
121,4.885304246072046,"{'111110011', '001100000', '110011111', '000001100'}"
122,4.909336184613478,"{'000101111', '000010111', '111101000', '111010000'}"
123,6.359605489382108,"{'010110101', '010100101', '101011010', '101001010'}"
124,4.611681463867965,"{'100111111', '111111001', '011000000', '000000110'}"
125,3.94663975115889,"{'001111111', '000000011', '110000000', '111111100'}"
126,6.265008354171162,"{'100100101', '010110110', '011011010', '101001001'}"
127,5.253663057066129,"{'111101101', '010010000', '000010010', '101101111'}"
128,6.16636850917726,"{'010010010', '101101101'}"
129,6.160707202933643,"{'010111010', '101000101'}"
130,5.686782708372745,"{'000110100', '111001011', '001011000', '110100111'}"
131,5.816890163880624,"{'101000100', '001000101', '010111011', '110111010'}"
132,4.228831473272664,"{'000011111', '111110000', '000001111', '111100000'}"
133,6.050334486941852,"{'110110101', '101011011', '001001010', '010100100'}"
134,6.182970751313558,"{'100101100', '011010011', '001101001', '110010110'}"
135,6.374441159900972,"{'101010110', '011010101', '100101010', '010101001'}"


==> anc/test_classes_different.py <==
import numpy as np
import pandas as pd

EPS = 1e-9

if __name__ == '__main__':
    all_different_entropies = True

    for n in range(1, 14):
        df = pd.read_csv(f"data/equiv_classes_length_{n}.csv")
        entropies = df['entropy']
        num_classes = len(entropies)
        for i in range(num_classes):
            for j in range(i + 1, num_classes):
                if abs(entropies[i] - entropies[j]) < EPS:
                    all_different_entropies = False
                    print(f"The following classes give the same entropy:")
                    print(df[i])
                    print(df[j])

    if all_different_entropies:
        print("All equivalence classes gave different entropies.")

